Woods-Saxon-Gaussian Potential and Alpha-Cluster Structures of Alpha+Closed Shell Nuclei

The Woods-Saxon-Gaussian (WSG) potential is proposed as a new phenomenological potential to describe systematically the level scheme, electromagnetic transitions, and alpha-decay half-lives of the alpha-cluster structures in various alpha+closed shell nuclei. It modifies the original Woods-Saxon (WS) potential with a shifted Gaussian factor centered at the nuclear surface. We determine the free parameters in the WSG potential by reproducing the correct level scheme of $^{212}\text{Po}={}^{208}\text{Pb}+\alpha$. It is found that the resulting WSG potential matches with the M3Y double-folding potential at the surface region and makes corrections to the inner part of the cluster-core potential. We also find that the WSG potential with the almost same parameters determined for $^{212}$Po (except for a rescaled radius) could also be used to describe alpha-cluster structures in $^{20}\text{Ne}={}^{16}\text{O}+\alpha$ and $^{44}\text{Ti}={}^{40}\text{Ca}+\alpha$. In all three cases, the calculated values of the level schemes, electromagnetic transitions, and alpha-decay half-lives agree with the experimental data, which shows that the WSG potential could indeed grasp many important features of the alpha-cluster structures in alpha+closed shell nuclei. The study here is a useful complement to the existing cluster-core potentials in literature. The Gaussian form factor centered at the nuclear surface might also help deepen our understanding on the alpha-cluster formation taking place around the same place.

==> Alpha_Decay.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    243324,       5501]
NotebookOptionsPosition[    230554,       5263]
NotebookOutlinePosition[    230914,       5279]
CellTagsIndexPosition[    230871,       5276]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.731737038075748*^9, 
  3.73173703969588*^9}},ExpressionUUID->"029efec6-c8d4-4026-93ed-\
2981809ae327"],

Cell[CellGroupData[{

Cell["Preparation", "Chapter",
 CellChangeTimes->{{3.7317143574049397`*^9, 
  3.731714369528728*^9}},ExpressionUUID->"dfcc48ab-d5cd-49e9-8575-\
89317c90b433"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",ExpressionUUID->\
"0d84ea3c-05c1-4f13-90b9-1616b0365b85"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "82"}], ";", 
  RowBox[{"Ac", "=", "208"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMPb208", "=", 
   RowBox[{"-", "21.74859765625"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPb208", "=", 
   RowBox[{
    RowBox[{"Ac", "*", "Mu"}], "+", "DeltaMPb208"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MPb208"}], 
    RowBox[{"MHe4", "+", "MPb208"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "8.954"}], ";"}]}], "Input",
 CellChangeTimes->{{3.731744282371194*^9, 
  3.731744308267778*^9}},ExpressionUUID->"a1eb99f8-3a58-470f-b280-\
d1020bf814cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",ExpressionUUID\
->"eaa06111-20f0-49ce-a6c1-4974cf3203f9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VWSG", "[", 
    RowBox[{"r_", ",", 
     RowBox[{"{", 
      RowBox[{
      "V0_", ",", "a_", ",", "R_", ",", "\[Alpha]_", ",", "\[Beta]_"}], 
      "}"}]}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "V0"}], 
     RowBox[{"1", "+", 
      RowBox[{"Exp", "[", 
       FractionBox[
        RowBox[{"r", "-", "R"}], "a"], "]"}]}]], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[Beta]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "R"}], ")"}], "2"]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VC", "[", 
    RowBox[{"r_", ",", "R_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"Zc", " ", "Z\[Alpha]", " ", "e2"}], "r"], ",", 
        RowBox[{"r", ">=", "R"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"Zc", " ", "Z\[Alpha]", " ", "e2"}], 
          RowBox[{"2", "R"}]], 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["r", "R"], ")"}], "2"]}], ")"}]}], ",", 
        RowBox[{"r", "<", " ", "R"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VL", "[", 
    RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "+", 
        FractionBox["1", "2"]}], ")"}], "2"], 
     SuperscriptBox["\[HBar]c", "2"]}], 
    RowBox[{"2", "\[Mu]", " ", 
     SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r_", ",", 
     RowBox[{"{", 
      RowBox[{
      "V0_", ",", "a_", ",", "R_", ",", "\[Alpha]_", ",", "\[Beta]_"}], "}"}],
      ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"VWSG", "[", 
     RowBox[{"r", ",", 
      RowBox[{"{", 
       RowBox[{"V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
       "}"}]}], "]"}], "+", 
    RowBox[{"VC", "[", 
     RowBox[{"r", ",", "R"}], "]"}], "+", 
    RowBox[{"VL", "[", 
     RowBox[{"r", ",", "L"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7316649435499887`*^9, 3.731664974420353*^9}, 
   3.731665044022848*^9, {3.731665262872491*^9, 3.731665280786191*^9}, 
   3.731668286189041*^9, {3.731743836823181*^9, 
   3.7317438423910437`*^9}},ExpressionUUID->"0a1d4f6d-66a5-4150-af52-\
e2e3fa085939"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Alpha Decays", "Chapter",
 CellChangeTimes->{{3.731743856358046*^9, 
  3.731743870175007*^9}},ExpressionUUID->"dbac1302-3628-4e45-b463-\
45533ca0ab5f"],

Cell[CellGroupData[{

Cell["L = 0", "Section",
 CellChangeTimes->{{3.731744242705182*^9, 
  3.731744253707851*^9}},ExpressionUUID->"e7bd0a73-74a7-43f5-8eb3-\
a671e452d609"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r", ",", 
     RowBox[{"{", 
      RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
       RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "0"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731744148152747*^9, 
  3.731744208878099*^9}},ExpressionUUID->"cd6c1238-ea55-4127-97df-\
c6b0aa371ec1"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV1Xk01vkXB3Bbm+WhDBljiOyZMsok5D4nS2VmjGQPzycjsmRJIWmUJULZ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        "]], LineBox[CompressedData["
1:eJwV13k8FfsbB3AtIqlLKcl2zpnDsWQ9Z4SKj7arUOkSl6KELCmVum5xtcmW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        "]]},
      Annotation[#, 
       "Charting`Private`Tag$2320#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 20}, {-134.44173328286934`, 190.73475552343507`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7317441777598867`*^9, 3.7317442098319387`*^9, 
  3.731744331376483*^9},ExpressionUUID->"a5f7f5d0-c61c-4f4e-9f61-\
7b928aedbf66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EL0", "=", 
   RowBox[{"Q\[Alpha]", "+", "0.000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r1L0", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "0"}], 
        "]"}], "\[Equal]", "EL0"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0.1"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r2L0", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "0"}], 
        "]"}], "\[Equal]", "EL0"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "8"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r3L0", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "0"}], 
        "]"}], "\[Equal]", "EL0"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "30"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{"r1L0", ",", "r2L0", ",", "r3L0"}], "}"}]}], "Input",
 CellChangeTimes->{{3.7317442638836603`*^9, 3.731744267082075*^9}, {
  3.731744338774131*^9, 3.731744449660499*^9}, {3.73174457174022*^9, 
  3.731744577922702*^9}, {3.731744819569653*^9, 3.73174482901653*^9}, {
  3.7317465427889357`*^9, 
  3.731746543827738*^9}},ExpressionUUID->"2e50aa01-328c-47c2-9b3b-\
0d1f20b8a824"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.09400332222508191`", ",", "7.780090759537221`", ",", 
   "26.386715742134875`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.73174654501777*^9},ExpressionUUID->"ad478d5c-ee04-4887-a97d-39f2e9dfb8bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IntKL0", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"Parallelize", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox["1", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"2", "\[Mu]"}], 
               SuperscriptBox["\[HBar]c", "2"]], 
              RowBox[{"(", 
               RowBox[{"EL0", "-", 
                RowBox[{"V", "[", 
                 RowBox[{"r", ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                    RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
                  "0"}], "]"}]}], ")"}]}]]], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "r1L0", ",", "#"}], "}"}]}], "]"}]}], "}"}], 
       "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"r1L0", ",", "r2L0", ",", "0.01"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"IntKL0", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "r1L0", ",", "r2L0"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.731744676289678*^9, 3.731744748981381*^9}, 
   3.7317447838501596`*^9, {3.731744859769758*^9, 3.7317448953039417`*^9}, {
   3.7317449476202793`*^9, 3.731744977955587*^9}, {3.731745061540187*^9, 
   3.731745081829483*^9}, {3.731745120421125*^9, 
   3.731745120666765*^9}},ExpressionUUID->"3a6cbca3-b788-41c1-8d81-\
607fc80c9757"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVlGk41I0ah2ezZCkhDDP/OZVXdNImtPE8xVAmS1F6kaKQVKeQVyo7hbeO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       "]]},
     Annotation[#, "Charting`Private`Tag$60722#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.09400332222508191, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.09400332222508191, 7.780090759537221}, {0., 
   2.6349082127590515`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.731745114838608*^9, 3.731745288933448*^9, 
  3.731746713591276*^9},ExpressionUUID->"680018ea-79e4-42e8-9ddc-\
63c35d70e47b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FL0", "=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          FractionBox[
           RowBox[{"2", "\[Mu]"}], 
           SuperscriptBox["\[HBar]c", "2"]], 
          RowBox[{"(", 
           RowBox[{"EL0", "-", 
            RowBox[{"V", "[", 
             RowBox[{"r", ",", 
              RowBox[{"{", 
               RowBox[{
               "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
              "0"}], "]"}]}], ")"}]}]]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"IntKL0", "[", "r", "]"}], "-", 
           FractionBox["\[Pi]", "4"]}], "]"}], ")"}], "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "r1L0", ",", "r2L0"}], "}"}]}], "]"}], ")"}], 
   RowBox[{"-", "1"}]]}]], "Input",ExpressionUUID->"b973d8fb-11f8-42c7-9959-\
f7688d6a4bc9"],

Cell[BoxData["0.6953260574250777`"], "Output",
 CellChangeTimes->{3.73174532309302*^9, 
  3.7317467196592703`*^9},ExpressionUUID->"e4a49aa8-4fea-49c9-9d60-\
0daecf014175"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Alpha]L0", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]", "=", "0.6"}], "}"}], ",", 
     RowBox[{"P\[Alpha]", " ", "FL0", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]c", "2"], 
       RowBox[{"4", "\[Mu]"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"2", "\[Mu]"}], 
             SuperscriptBox["\[HBar]c", "2"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"V", "[", 
               RowBox[{"r", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                  RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
                "0"}], "]"}], "-", "EL0"}], ")"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "r2L0", ",", "r3L0"}], "}"}]}], "]"}]}], 
       "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"T1d2L0", "=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[HBar]", "=", 
      RowBox[{"6.582", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "13"}]]}]}], "}"}], ",", 
    FractionBox[
     RowBox[{"\[HBar]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "\[CapitalGamma]\[Alpha]L0"]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.731745143180962*^9, 3.731745266403767*^9}, {
  3.731745325441514*^9, 3.7317453746108932`*^9}, {3.731745549106978*^9, 
  3.73174557384894*^9}, {3.731745622841071*^9, 3.731745627496626*^9}, {
  3.731745895088887*^9, 3.731745896488059*^9}, {3.73174984801938*^9, 
  3.731749849220014*^9}},ExpressionUUID->"d9417363-700a-4980-8f5e-\
6881d976e4a4"],

Cell[BoxData["438.83994283600083`"], "Output",
 CellChangeTimes->{3.731745379157312*^9, 3.731745550966803*^9, 
  3.731745594509235*^9, 3.731745629178372*^9, 3.731745999247189*^9, 
  3.731746720814402*^9, 
  3.7317498513055696`*^9},ExpressionUUID->"d9dd2080-5d3c-4697-96b6-\
066661a2f063"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["L = 2", "Section",
 CellChangeTimes->{{3.731744242705182*^9, 3.731744253707851*^9}, {
  3.7317457577944202`*^9, 
  3.731745757913056*^9}},ExpressionUUID->"735c8eab-876b-4064-9b36-\
ec185bed4e04"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r", ",", 
     RowBox[{"{", 
      RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
       RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "2"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731744148152747*^9, 3.731744208878099*^9}, {
  3.731745759729608*^9, 
  3.731745760473398*^9}},ExpressionUUID->"7070d502-d3ee-478a-af38-\
ab414e2e8924"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVlXk8ldv3xw+6JIQ0yBdFoRSZioj1RJmuZHac8yBDgyFShgxdyilyVTQZ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        "]], LineBox[CompressedData["
1:eJwV1nk8VN0fB3AV8UihosU2M3eYQRhm5pYKHy0SyVKUFkVl31qUJ56SSNki
a6GFtNlKIvsSIUISCiWELCUPEj353d8f93Vf79c993XP/S7nHLqdh8Wx+QIC
Aj+o6//3mxEjE2Ljq3F5ialMn7BmmUJku3N4jgxkEiN/RgQole222Wm5u1AG
hUU+g0MKSmUl09oq3TUyaPKvKlTfo1h2TU2y5WevDOJq3zAW1xBlG+JKWazV
slhKfNrb/pRWFuos2xh4SRYupIfiwHGpsvK11/KNw2Qxna6bPZW7vGxKUOSu
ZLQs9uyvOBL1e1nZ4Vv/eifdkcW+oNO8v68sLeO1vGI8K5KF3dlAM83d4mVd
On+f7huXBfPgtOduccEydclWuc2H5CDG8dwdGFOj1x/W7x9zTA6Jhqe+NS1q
1UsS/Tkw4CKHgKtGtidffNITE1yZHeoth8VT9e2skK96Q1PWBq2Rcriw8uCZ
/RZTeqmdXe5OlXJoCZccq/IRhOyDL6VXleURT+tt0l+1DC3MKWaPhjxUwnVU
b9xZhpA7C4N5pDz8swwumiovx8wN1u73m+RBhkr83URKoT3MaZBxQB6mImIb
WUYrEHVyVCI3XB7MCL9KcQsZiOpN2nb+K4/XpxuDd56kw1ufLZI7I4+LS90z
FmfT0b95f+bVeQowM53+6TpGR4Vh+cwmcQUk1yu5ibkycNYiLOqhigLyJkZF
mm0IDB9TrDptq4Ds7UWusVqKqA+1ZEs2KmCJsHC4bjQb669ebhh6pwD60Y9/
mVWz8SCy8FRlpwJUvGuDhWfYCIill58ZUsCEyee7TjbKkG+aWvN9Pg2kS376
PEIFre8rqizlaYhS6ThemqCKbaP7fjIsabA1H94WaqKOm8svvj2/l4aYV5rO
Wl7qmNiQltW5nwZcClMLSVTH7eBZh1g7Gu7XLOuxHFLHDCux/S9PGtoyJWjW
/hpIt+vKHwum4f3jxuMcCw7mBwvFmoTTID5zSC/9CAd7n6ideBRJw6TQVkFB
Lw6EBM6pHI2n4em3b3TDOA5skuQT2lJpmFZ1OMH6wIFE+yHfkjIa/Mqnax2t
NWE/F7RXppKGzM9tEc8dNVGk9JjnXU3NLz9o8cAZTTh5CYxqNtDQlEW8747R
RMXSOwdTO2j48WE4fEeTJk6Z9OiGTlHf9/iyQlVPC+0VR+ftW0OHb9XCrrUL
uRjT/7D6Hw06JqOXaHyX4EK43JR3W4uO359sDMJluCBL1zv0r6ND+tzczgAO
F9GFEq9PbKXj/MGR4F3WXJjmFMWH2NDxXKrMN/EeF/ZcrexMWzpCgozZ3Vlc
nMu+X/fmKB1rxCfyFudzkf742p8VLnTsilklwqrjQjTD8ejdM3S0GJwTsvrG
xcvU5ZziCDouqe4dLufw8JEZvL07ig4dlRj203U8TKbM2S2Io2P0RaFpBHhg
Jg/FbE+iQ+n5ofdLzHjwv1k2++4hHdl9xZto7jzoxrlWf6ugw8jqqVnWPR6s
pHu6JV9SdTvqfM8tgwe3mD0zvFrKN0sbVuXwkBi1Sc2nkY7ynRqLN5bzMHN1
ZZRwJxWPC/kn0z7w8OxypQ1tkg6NnsSlpqJ8PDCqWxk0Tcfc+QsOxyX4uCHW
3Dw6S8e2co+zftJ8+EV8Miicz8D1KVP7Yww+dsTPqFtJMKDRckFhpzYfPfc5
cyGqDCQXRr1+foSPd05r88fVGRCYWSya58hHjaruSWstBvZ6RivcdeMjI8t4
QEmbgZ/KplbGZ/jwzrNvLDdgIPygueubK3wsqU689dOWAc6deV5taXzMu5Ji
bXOMAZHY4ok3WXxMGD1aVuXIwPuV2huKn/LxviEv6JoHA48DiiPtC/m429rs
ofYPA6d0zkYIv+IjLv69crQfAx3cwRMhr/kI3tfdO3ORgfx16+fPe8OHx8fR
PTXBDDhdOhhX3sbH+n4RHIln4DY5djuhjw+1B+IztQkMJK2eG8sa4IPmLJ3D
ucVA09q1tblDfAh9I9h/UhlYuvy6b+IYH02TuhLXnzKw24He+GqWD3shr+6G
Bgbwj/aNWnESqxVq22bfUM+jH9BGJEk0rJNrZL9jIKu6x0hwOQnStarYv4OB
ri2L3kutJLHwrVQCOcjAyMPmX6UKJApGnK4dGWYgukm6OJJOwn1hyZWIbwzY
/ywqtiZItGrbew9NMBDYWller0Qi9Xau5c15BIK+HG+HGom9BaImdYIElqRu
CXmpTkKsxWbLtDCBprrMxZs5JE4JC3MtlhAwD0MNjUtii/seiYUyBJ5+Gv7j
uY7EdFCaMFeeABnRsipLm0T6nbk/h+gEYhQdrvatJ7H83f3RfBYBo5L5DXwd
En0bpl+58QiUPXR0OalPIt5yR8WNtQT2k3nq7ptI7PC4nV+9nsB9j09NhzeT
yEk2fEDXJ2Aa3/ZDbSsJx6LEWzu3EAibfzJCxICEbOtYrM82Am/Mzpt0UA74
63rgOxMCly/Z2ToZklhHjPrONyfg0MhrY24nMbJR/5TGbgK1Ah4P2ynv9vxq
d2Ufgb6z07eUjUmIBOvsyz1I4JLimZ6XlItSIs17DxNYUFJUfGAHCWabNnQc
COgVDPx9woRE+1jYWmdnAsev87zHKYeK9qjHuRFovLnCyGUnCTBJpUpPAs1S
wn86KU/oBMv9OEkgcexw8jZTEg/2fFwuf4bAjUHnrWmUDxzXEjM+S0DslsWk
sBkJiZBLC7z/IRBcrFZ2kHLl3Q8zd/0IBEjPPE2n7F2iPv7mIoGMqqSPE5TX
tPt//XOJiqfZgAlpTqL7R2u3ajCBz1Vh4scpRy9Sbd8bRs3nE0czlbKh4vnG
wAgC+gzrsmbKv3XfvsyOItA9e+bVL8qP97JKPsUSYPQPHFhtQeLICZ9nYjcI
GAeOBPAok1ofnyknERC6WT+7jbLoOHINbhOoyVCwtaTc9SQl90gKgb/+Uyw/
QPnx8YV5fvcIuGkuYttQvqjplJf0kECIc/8da8pWP+ryCtIJXLQpWG9KWfmJ
+vO2LCpep73+6FL+7Rn5fCKbQOnwj2k25UbOxHPJXCp/PZP8xZSTx6zy1fMJ
eF3hlg9T8z/9OD/fuIjANc3t9yopb/eULXAspebvXj4WR1mWc74gsIJAhcay
9GOUx75/LkiuIsD9dKdXjfKLrC2FpTUEfp4tTh6j4hvrcb+ws46qp+zkiQzK
ThqiRb8aCNyb59N3jPLG765F0s0EHF8f+Gcl5V53rWKzdgLPkta2ulH5zVWP
KXbrIFDw7U+aBOXgbz+Lgz8SWBbqapVJ1QfHvbikso/AAWfR3R+oelqgTiv9
PPD/ej5V5Ei5ddS/9M8QgaSOaWKcqkdfN8OydT8I2OXOrpqi6rXW9W15+n8E
AtlZ5S+o+k5cQ1bUCjDR9Ehjsyplz5H4iv4FTAxctZAKp/pD2tXmBU2UiWUJ
U81bt5Gwc/laGS3NREvJhspzW0jwVXdUPVnFxCHu645yqh9FhjOrGmSZ2JrC
jxSgnOV86qUIwYStyuCMJ9XPv53mqn01mEioq6uT16Xyo2xXc12Lel/nQose
1f/JXytrcvlMmMgxKg9spPLhFFw7toGJ9OwLPsHUehHrKFV31JAar/FWN5ck
oeGg2rDDlol25cRLVtT69NFJwSPjKBPyF27n0Kn1K9R1mcQSRybcvWhZg6ok
vh6fNW90Z6Jm+bCmszKJFN+6d+a+TBjENAVsZJJYcc2lyyqOiUevQpuVVpGY
K0obOfyaCaWSjj5zARKZpbfCypuYqJZsq3/wh48DFVHqjBYmrGpU7/z+zUd+
tY9n7wcmuFxn9YRffJxsNp44NshEd+XVnJxxPgYGhmedFyiCR9BEDlP7RePS
NYu8tBVxbvJIVG0VH7publ8TNipirl5qx7cXfGRWZ1ZX6CnCjzO4SrKCj3Bf
zQAJA0WYjnSKmJdQ+2s/+V+ahSI+83yKC3L5eJWv/73HRRHSfT8zte/zUXV4
z1uzm4qoUji3UyiIj8JM/4Q1C5TgZd325NkmPnzmqZjVdylhkQHD5HwKD6Kd
Zw3dc1gQsj3W5TGPhy/36NG3fNmYfVE/yHChzkPsVYL5lsoYv6dYfa9eCxE3
7KttaSq4kVrx/rauFvZFH2wQG1CBe16c7L18TUxvSf11q0QVCvpty0M5muj9
ssm7ImgNIrSnSrfkcZCsoynz2lYNoZ0TZwrWc5AR6CXpoKaOPZmyu9Zc10CQ
5RHjBZPqGK0v+bigXh38zjsPg15roNvZ53LVtBrilRMyXhtzEB0+KXBORw3n
y8LijfM5aPp80jnEdw1MZCxTXzE1ITPY+TWgRhX67tX7Ja9oYkuzRrY9WxW3
ZO2Y9ZOauNxRKlrgrwLmi/uxO/drwW+t6UKh78qIUKtQaS7RwnoBqS6Lo8qw
/1fwTa0KFyMc1adoYcPuyTjtylUuTjwTM/DaxYar/67fRpFcsFoihTeZs+G1
K6dNLIqLWqkRdXFTNi5PeoVHxHIRUPAk85ERG5nav2bjkqhzaNl5j359Nn6V
z7XeS+NiNG3dR08OGxHNYmGV1VwYSadnNy1m40aKm+OlWi6s04iZh4vYSDnV
sNmQOlcm5UjcvfgXG7nSETN1DVwsyPwsv06Ijc59yxzfvuNCV+J8RupvFli9
qzb39HKxpahyRdQwC5ycs/J3v1DjlxufPfGVhfWBHb+ODXARrpeqYzHAwg5W
0uOvQ1w4jbj1L+1l4YQLTf7HDy5eRPkVx39gwXfjhV/Z/3LhgneETzsLgYt7
Wk5NcjFuyxk62MpCfFZKyPQ0F+IC0bHMZhaS/QQdCma4OBDp5CvSxEKa+bFN
vr+p/y37VD7ymoUcxks53T9cXNHosn9Tx0LJv0q/5ua4+HzJ0CW3loX/Ab7k
nNw=
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$41159#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 20}, {-115.31804280663995`, 172.67041380556805`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7317441777598867`*^9, 3.7317442098319387`*^9, 
  3.731744331376483*^9, 
  3.731745763065791*^9},ExpressionUUID->"a152a733-b1b9-480e-a8f3-\
1eb6a963eada"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EL2", "=", 
   RowBox[{"Q\[Alpha]", "+", "0.727"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r1L2", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "2"}], 
        "]"}], "\[Equal]", "EL2"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0.1"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r2L2", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "2"}], 
        "]"}], "\[Equal]", "EL2"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "8"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r3L2", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "2"}], 
        "]"}], "\[Equal]", "EL2"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "30"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{"r1L2", ",", "r2L2", ",", "r3L2"}], "}"}]}], "Input",
 CellChangeTimes->{{3.7317442638836603`*^9, 3.731744267082075*^9}, {
  3.731744338774131*^9, 3.731744449660499*^9}, {3.73174457174022*^9, 
  3.731744577922702*^9}, {3.731744819569653*^9, 3.73174482901653*^9}, {
  3.7317457657779083`*^9, 3.7317458039772243`*^9}, {3.73174631679885*^9, 
  3.731746317909299*^9}},ExpressionUUID->"fb6caf17-67d7-49ad-b73b-\
3f788d934a02"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.4730513545368109`", ",", "7.79142279227697`", ",", 
   "24.54000022912089`"}], "}"}]], "Output",
 CellChangeTimes->{3.7317458062854357`*^9, 
  3.731746319465271*^9},ExpressionUUID->"66ea9b3d-e4f2-4c3b-bb49-\
9c955efdb492"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IntKL2", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"Parallelize", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox["1", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"2", "\[Mu]"}], 
               SuperscriptBox["\[HBar]c", "2"]], 
              RowBox[{"(", 
               RowBox[{"EL2", "-", 
                RowBox[{"V", "[", 
                 RowBox[{"r", ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                    RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
                  "2"}], "]"}]}], ")"}]}]]], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "r1L2", ",", "#"}], "}"}]}], "]"}]}], "}"}], 
       "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"r1L2", ",", "r2L2", ",", "0.01"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"IntKL2", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "r1L2", ",", "r2L2"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.731744676289678*^9, 3.731744748981381*^9}, 
   3.7317447838501596`*^9, {3.731744859769758*^9, 3.7317448953039417`*^9}, {
   3.7317449476202793`*^9, 3.731744977955587*^9}, {3.731745061540187*^9, 
   3.731745081829483*^9}, {3.731745120421125*^9, 3.731745120666765*^9}, {
   3.731745811057773*^9, 
   3.731745837680092*^9}},ExpressionUUID->"7e876dee-a2ce-4664-b9b9-\
1915d7c95392"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[{{0.47305150389133005`, 4.034143993754402*^-7}, {
       0.4752960302060776, 0.005581237969496576}, {0.47754055652082505`, 
       0.010266740814470977`}, {0.47978508283557253`, 
       0.014159061491825255`}, {0.48202960915032, 0.017360349544061942`}, {
       0.4842741354650675, 0.01997275451368356}, {0.486518661779815, 
       0.02209842594319269}, {0.48876318809456254`, 0.023839513375091798`}, {
       0.49100771440931, 0.02529816635188338}, {0.49302778809258274`, 
       0.026453899168757254`}}], LineBox[CompressedData["
1:eJwVkWk81Iseh2fTlTUk0sz/P2TLdm9Zbhh+P6LtHsa1FLmJypJEtN1sRYkT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       "]]},
     Annotation[#, "Charting`Private`Tag$51691#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.4730513545368109, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.4730513545368109, 7.79142279227697}, {0., 
   2.6431790477061985`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.731745114838608*^9, 3.731745288933448*^9, 
  3.731745992111609*^9, 
  3.7317464822599297`*^9},ExpressionUUID->"89ff3ed8-a7c7-4266-ac0f-\
9eafea1c56b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FL2", "=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          FractionBox[
           RowBox[{"2", "\[Mu]"}], 
           SuperscriptBox["\[HBar]c", "2"]], 
          RowBox[{"(", 
           RowBox[{"EL2", "-", 
            RowBox[{"V", "[", 
             RowBox[{"r", ",", 
              RowBox[{"{", 
               RowBox[{
               "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
              "2"}], "]"}]}], ")"}]}]]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"IntKL2", "[", "r", "]"}], "-", 
           FractionBox["\[Pi]", "4"]}], "]"}], ")"}], "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "r1L2", ",", "r2L2"}], "}"}]}], "]"}], ")"}], 
   RowBox[{"-", "1"}]]}]], "Input",
 CellChangeTimes->{{3.731745847530678*^9, 
  3.731745860064557*^9}},ExpressionUUID->"2c619d96-7cd5-4d4c-97c7-\
fe824a72b51a"],

Cell[BoxData["0.6947882290048668`"], "Output",
 CellChangeTimes->{3.73174532309302*^9, 3.7317459980919523`*^9, 
  3.7317464882659197`*^9},ExpressionUUID->"7efcbec8-4e25-46a1-a3b2-\
87a4f395a28a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Alpha]L2", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]", "=", "0.6"}], "}"}], ",", 
     RowBox[{"P\[Alpha]", " ", "FL2", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]c", "2"], 
       RowBox[{"4", "\[Mu]"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"2", "\[Mu]"}], 
             SuperscriptBox["\[HBar]c", "2"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"V", "[", 
               RowBox[{"r", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                  RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
                "2"}], "]"}], "-", "EL2"}], ")"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "r2L2", ",", "r3L2"}], "}"}]}], "]"}]}], 
       "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"T1d2L2", "=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[HBar]", "=", 
      RowBox[{"6.582", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "13"}]]}]}], "}"}], ",", 
    FractionBox[
     RowBox[{"\[HBar]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "\[CapitalGamma]\[Alpha]L2"]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.731745143180962*^9, 3.731745266403767*^9}, {
  3.731745325441514*^9, 3.7317453746108932`*^9}, {3.731745549106978*^9, 
  3.73174557384894*^9}, {3.731745622841071*^9, 3.731745627496626*^9}, {
  3.731745867706719*^9, 3.7317458898399153`*^9}, {3.7317498703013897`*^9, 
  3.731749871323758*^9}},ExpressionUUID->"fcb81852-71aa-40ab-baf6-\
2c586a2c351e"],

Cell[BoxData["16.308218272581165`"], "Output",
 CellChangeTimes->{3.731745379157312*^9, 3.731745550966803*^9, 
  3.731745594509235*^9, 3.731745629178372*^9, 3.7317460377848*^9, 
  3.7317464893641367`*^9, 
  3.7317498726842127`*^9},ExpressionUUID->"7d875790-2088-4b97-b5cd-\
5a7412f43c55"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["L = 4", "Section",
 CellChangeTimes->{{3.731744242705182*^9, 3.731744253707851*^9}, {
  3.7317457577944202`*^9, 3.731745757913056*^9}, {3.7317469152082987`*^9, 
  3.731746915590975*^9}},ExpressionUUID->"f679f2b0-1cb1-4b78-97c5-\
f11658e1a175"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r", ",", 
     RowBox[{"{", 
      RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
       RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "4"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731744148152747*^9, 3.731744208878099*^9}, {
  3.731745759729608*^9, 3.731745760473398*^9}, {3.731746921294779*^9, 
  3.7317469220549583`*^9}},ExpressionUUID->"3ef2b1f1-1045-4e63-9ec5-\
23103c243488"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV1Xk0VtsbB/B3wmvqypRchJSkUESl7O0a3hAZXu85JJUmZK4UETduiDKE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        "]], 
       LineBox[CompressedData["
1:eJwV1nk4VO0bB/BEZKlIecUYM3NGprGbcaYifUuLEpVSEd4I2VNRkt68QqWE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        "]]},
      Annotation[#, 
       "Charting`Private`Tag$69728#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 20}, {-98.42286831510432, 152.0081712295955}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7317441777598867`*^9, 3.7317442098319387`*^9, 
  3.731744331376483*^9, 3.731745763065791*^9, 
  3.7317469226914062`*^9},ExpressionUUID->"e441c677-027d-4e2c-916f-\
a1fa1713c2ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EL4", "=", 
   RowBox[{"Q\[Alpha]", "+", "1.132"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r1L4", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "4"}], 
        "]"}], "\[Equal]", "EL4"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0.1"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r2L4", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "4"}], 
        "]"}], "\[Equal]", "EL4"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "8"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r3L4", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "4"}], 
        "]"}], "\[Equal]", "EL4"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "30"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{"r1L4", ",", "r2L4", ",", "r3L4"}], "}"}]}], "Input",
 CellChangeTimes->{{3.7317442638836603`*^9, 3.731744267082075*^9}, {
  3.731744338774131*^9, 3.731744449660499*^9}, {3.73174457174022*^9, 
  3.731744577922702*^9}, {3.731744819569653*^9, 3.73174482901653*^9}, {
  3.7317457657779083`*^9, 3.7317458039772243`*^9}, {3.73174631679885*^9, 
  3.731746317909299*^9}, {3.731746928703644*^9, 
  3.731746976998674*^9}},ExpressionUUID->"6cd81a50-0779-449f-a21b-\
e35ed178450c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8596269703286512`", ",", "7.7446125415393405`", ",", 
   "23.86791252847808`"}], "}"}]], "Output",
 CellChangeTimes->{3.7317458062854357`*^9, 3.731746319465271*^9, 
  3.731746979070629*^9},ExpressionUUID->"40f2e3b9-4ef5-4d35-8857-\
7232512553f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IntKL4", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"Parallelize", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox["1", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"2", "\[Mu]"}], 
               SuperscriptBox["\[HBar]c", "2"]], 
              RowBox[{"(", 
               RowBox[{"EL4", "-", 
                RowBox[{"V", "[", 
                 RowBox[{"r", ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                    RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
                  "4"}], "]"}]}], ")"}]}]]], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "r1L4", ",", "#"}], "}"}]}], "]"}]}], "}"}], 
       "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"r1L4", ",", "r2L4", ",", "0.01"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"IntKL4", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "r1L4", ",", "r2L4"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.731744676289678*^9, 3.731744748981381*^9}, 
   3.7317447838501596`*^9, {3.731744859769758*^9, 3.7317448953039417`*^9}, {
   3.7317449476202793`*^9, 3.731744977955587*^9}, {3.731745061540187*^9, 
   3.731745081829483*^9}, {3.731745120421125*^9, 3.731745120666765*^9}, {
   3.731745811057773*^9, 3.731745837680092*^9}, {3.731746982911088*^9, 
   3.7317470026863937`*^9}},ExpressionUUID->"9014fd82-11f0-42fb-b66d-\
3d1faa698fcd"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[{{0.8596271108385608, 5.198936957294398*^-7}, {
       0.8617387187861361, 0.007226355810609365}, {0.8638503267337112, 
       0.013355682455099861`}, {0.8659619346812863, 0.018505272239203143`}, {
       0.8680735426288615, 0.022791897574954725`}, {0.8701851505764366, 
       0.026332330874390124`}, {0.8722967585240118, 0.02924334454954485}, {
       0.8744083664715869, 0.03164171101245443}, {0.8765199744191621, 
       0.03364420267515437}, {0.8786315823667372, 0.035367591949680185`}, {
       0.8795818059431463, 0.03608317251860688}}], LineBox[CompressedData["
1:eJwVkHlczPkfgL/fmamk6JaY76fEr9GBUpk2Xt7vkCR3Iu1KCltbIwpFBzqI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       "]]},
     Annotation[#, "Charting`Private`Tag$71070#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.8596269703286512, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.8596269703286512, 7.7446125415393405`}, {0., 
   2.6295142434478302`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.731745114838608*^9, 3.731745288933448*^9, 
  3.731745992111609*^9, 3.7317464822599297`*^9, 
  3.731747155027948*^9},ExpressionUUID->"4575701c-b23d-4a40-99dc-\
3065508032d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FL4", "=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          FractionBox[
           RowBox[{"2", "\[Mu]"}], 
           SuperscriptBox["\[HBar]c", "2"]], 
          RowBox[{"(", 
           RowBox[{"EL4", "-", 
            RowBox[{"V", "[", 
             RowBox[{"r", ",", 
              RowBox[{"{", 
               RowBox[{
               "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
              "4"}], "]"}]}], ")"}]}]]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"IntKL4", "[", "r", "]"}], "-", 
           FractionBox["\[Pi]", "4"]}], "]"}], ")"}], "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "r1L4", ",", "r2L4"}], "}"}]}], "]"}], ")"}], 
   RowBox[{"-", "1"}]]}]], "Input",
 CellChangeTimes->{{3.731745847530678*^9, 3.731745860064557*^9}, {
  3.731747008214878*^9, 
  3.73174701842242*^9}},ExpressionUUID->"463c9c54-5c0d-4079-97fd-\
bca0e63a7d52"],

Cell[BoxData["0.6956804072616438`"], "Output",
 CellChangeTimes->{3.73174532309302*^9, 3.7317459980919523`*^9, 
  3.7317464882659197`*^9, 
  3.73174716114635*^9},ExpressionUUID->"71dffc02-f461-4182-8861-7f8967a150f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Alpha]L4", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]", "=", "0.6"}], "}"}], ",", 
     RowBox[{"P\[Alpha]", " ", "FL4", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]c", "2"], 
       RowBox[{"4", "\[Mu]"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"2", "\[Mu]"}], 
             SuperscriptBox["\[HBar]c", "2"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"V", "[", 
               RowBox[{"r", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                  RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
                "4"}], "]"}], "-", "EL4"}], ")"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "r2L4", ",", "r3L4"}], "}"}]}], "]"}]}], 
       "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"T1d2L4", "=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[HBar]", "=", 
      RowBox[{"6.582", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "13"}]]}]}], "}"}], ",", 
    FractionBox[
     RowBox[{"\[HBar]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "\[CapitalGamma]\[Alpha]L4"]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.731745143180962*^9, 3.731745266403767*^9}, {
  3.731745325441514*^9, 3.7317453746108932`*^9}, {3.731745549106978*^9, 
  3.73174557384894*^9}, {3.731745622841071*^9, 3.731745627496626*^9}, {
  3.731745867706719*^9, 3.7317458898399153`*^9}, {3.731747024752626*^9, 
  3.731747042733667*^9}, {3.73174989294769*^9, 
  3.73174989412995*^9}},ExpressionUUID->"a55a62bd-c87a-42f4-8d25-\
b4385535bcbd"],

Cell[BoxData["8.985397403122164`"], "Output",
 CellChangeTimes->{3.731745379157312*^9, 3.731745550966803*^9, 
  3.731745594509235*^9, 3.731745629178372*^9, 3.7317460377848*^9, 
  3.7317464893641367`*^9, 3.731747162357888*^9, 
  3.731749895574256*^9},ExpressionUUID->"0ef969f3-4dd3-4456-a45a-\
2bcb28457761"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["L = 6", "Section",
 CellChangeTimes->{{3.731744242705182*^9, 3.731744253707851*^9}, {
  3.7317457577944202`*^9, 3.731745757913056*^9}, {3.7317469152082987`*^9, 
  3.731746915590975*^9}, {3.731747293089239*^9, 
  3.731747293575837*^9}},ExpressionUUID->"7dd2766b-7f65-42ef-b309-\
57a9fcc7f384"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r", ",", 
     RowBox[{"{", 
      RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
       RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "6"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731744148152747*^9, 3.731744208878099*^9}, {
  3.731745759729608*^9, 3.731745760473398*^9}, {3.731746921294779*^9, 
  3.7317469220549583`*^9}, {3.7317472953042717`*^9, 
  3.731747295440342*^9}},ExpressionUUID->"2894b853-0d43-4fb8-a5f1-\
ed191ddfdad5"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVlHk41dsax/fe9mgoRd2SiNJGKtEglfV2UWTce/8OckJpUCjDUVGKkylT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        "]], LineBox[CompressedData["
1:eJwV1nk4VHsYB3CVslwVUboZY+ackRm7GWZOir5cbZZKlqQbJcmSpeTmSjt1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        "]]},
      Annotation[#, 
       "Charting`Private`Tag$79340#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 20}, {-82.37544129799346, 136.42256131985684`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7317441777598867`*^9, 3.7317442098319387`*^9, 
  3.731744331376483*^9, 3.731745763065791*^9, 3.7317469226914062`*^9, 
  3.731747298426705*^9},ExpressionUUID->"5ae84699-286d-416a-a12d-\
ab41369aaa8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EL6", "=", 
   RowBox[{"Q\[Alpha]", "+", "1.355"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r1L6", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "6"}], 
        "]"}], "\[Equal]", "EL6"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0.1"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r2L6", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "6"}], 
        "]"}], "\[Equal]", "EL6"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "8"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r3L6", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "6"}], 
        "]"}], "\[Equal]", "EL6"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "30"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{"r1L6", ",", "r2L6", ",", "r3L6"}], "}"}]}], "Input",
 CellChangeTimes->{{3.7317442638836603`*^9, 3.731744267082075*^9}, {
  3.731744338774131*^9, 3.731744449660499*^9}, {3.73174457174022*^9, 
  3.731744577922702*^9}, {3.731744819569653*^9, 3.73174482901653*^9}, {
  3.7317457657779083`*^9, 3.7317458039772243`*^9}, {3.73174631679885*^9, 
  3.731746317909299*^9}, {3.731746928703644*^9, 3.731746976998674*^9}, {
  3.731747301128559*^9, 
  3.7317473465073833`*^9}},ExpressionUUID->"8b61b37d-42e7-40c7-8fe6-\
796e760f2c7e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.2575801162255993`", ",", "7.649638849509802`", ",", 
   "23.828977641205405`"}], "}"}]], "Output",
 CellChangeTimes->{3.7317458062854357`*^9, 3.731746319465271*^9, 
  3.731746979070629*^9, 
  3.731747348780011*^9},ExpressionUUID->"c4f75085-61b2-4d64-8f29-\
4f3cdb7a7226"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IntKL6", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"Parallelize", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox["1", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"2", "\[Mu]"}], 
               SuperscriptBox["\[HBar]c", "2"]], 
              RowBox[{"(", 
               RowBox[{"EL6", "-", 
                RowBox[{"V", "[", 
                 RowBox[{"r", ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                    RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
                  "6"}], "]"}]}], ")"}]}]]], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "r1L6", ",", "#"}], "}"}]}], "]"}]}], "}"}], 
       "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"r1L6", ",", "r2L6", ",", "0.01"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"IntKL6", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "r1L6", ",", "r2L6"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.731744676289678*^9, 3.731744748981381*^9}, 
   3.7317447838501596`*^9, {3.731744859769758*^9, 3.7317448953039417`*^9}, {
   3.7317449476202793`*^9, 3.731744977955587*^9}, {3.731745061540187*^9, 
   3.731745081829483*^9}, {3.731745120421125*^9, 3.731745120666765*^9}, {
   3.731745811057773*^9, 3.731745837680092*^9}, {3.731746982911088*^9, 
   3.7317470026863937`*^9}, {3.731747357123735*^9, 
   3.731747374778989*^9}},ExpressionUUID->"312e59f3-551a-446f-8a2b-\
9b19997c1396"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVUXk81Ikb/s6MI4UYwmC+yOrQJULXel9JyrY2R2rDdK0ZR87Vscg1NirH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       "]]},
     Annotation[#, "Charting`Private`Tag$81084#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1.2575801162255993`, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1.2575801162255993`, 7.649638849509802}, {0., 
   2.5938898236225025`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.731745114838608*^9, 3.731745288933448*^9, 
  3.731745992111609*^9, 3.7317464822599297`*^9, 3.731747155027948*^9, 
  3.731747507995164*^9},ExpressionUUID->"d7772b39-6e73-4e36-94fb-\
bb202cbdc936"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FL6", "=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          FractionBox[
           RowBox[{"2", "\[Mu]"}], 
           SuperscriptBox["\[HBar]c", "2"]], 
          RowBox[{"(", 
           RowBox[{"EL6", "-", 
            RowBox[{"V", "[", 
             RowBox[{"r", ",", 
              RowBox[{"{", 
               RowBox[{
               "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
              "6"}], "]"}]}], ")"}]}]]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"IntKL6", "[", "r", "]"}], "-", 
           FractionBox["\[Pi]", "4"]}], "]"}], ")"}], "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "r1L6", ",", "r2L6"}], "}"}]}], "]"}], ")"}], 
   RowBox[{"-", "1"}]]}]], "Input",
 CellChangeTimes->{{3.731745847530678*^9, 3.731745860064557*^9}, {
  3.731747008214878*^9, 3.73174701842242*^9}, {3.73174737917247*^9, 
  3.731747389818718*^9}},ExpressionUUID->"6a8de85d-b516-4019-83b4-\
ca29a8ffe401"],

Cell[BoxData["0.6973469012038048`"], "Output",
 CellChangeTimes->{3.73174532309302*^9, 3.7317459980919523`*^9, 
  3.7317464882659197`*^9, 3.73174716114635*^9, 
  3.731747513806798*^9},ExpressionUUID->"822f43b7-e449-4883-9ccd-\
fba6d68eb0ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Alpha]L6", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]", "=", "0.6"}], "}"}], ",", 
     RowBox[{"P\[Alpha]", " ", "FL6", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]c", "2"], 
       RowBox[{"4", "\[Mu]"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"2", "\[Mu]"}], 
             SuperscriptBox["\[HBar]c", "2"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"V", "[", 
               RowBox[{"r", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                  RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
                "6"}], "]"}], "-", "EL6"}], ")"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "r2L6", ",", "r3L6"}], "}"}]}], "]"}]}], 
       "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"T1d2L6", "=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[HBar]", "=", 
      RowBox[{"6.582", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "13"}]]}]}], "}"}], ",", 
    FractionBox[
     RowBox[{"\[HBar]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "\[CapitalGamma]\[Alpha]L6"]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.731745143180962*^9, 3.731745266403767*^9}, {
  3.731745325441514*^9, 3.7317453746108932`*^9}, {3.731745549106978*^9, 
  3.73174557384894*^9}, {3.731745622841071*^9, 3.731745627496626*^9}, {
  3.731745867706719*^9, 3.7317458898399153`*^9}, {3.731747024752626*^9, 
  3.731747042733667*^9}, {3.731747393020543*^9, 3.731747412618396*^9}, {
  3.7317499103232813`*^9, 
  3.731749911233803*^9}},ExpressionUUID->"052005ec-02e9-4297-84e4-\
d8153f11b6cf"],

Cell[BoxData["26.994208488874882`"], "Output",
 CellChangeTimes->{3.731745379157312*^9, 3.731745550966803*^9, 
  3.731745594509235*^9, 3.731745629178372*^9, 3.7317460377848*^9, 
  3.7317464893641367`*^9, 3.731747162357888*^9, 3.731747514925115*^9, 
  3.731749912627349*^9},ExpressionUUID->"73ea4f9d-113b-4e58-a734-\
1e6d2021d571"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["L = 8", "Section",
 CellChangeTimes->{{3.731744242705182*^9, 3.731744253707851*^9}, {
  3.7317457577944202`*^9, 3.731745757913056*^9}, {3.7317469152082987`*^9, 
  3.731746915590975*^9}, {3.731747293089239*^9, 3.731747293575837*^9}, {
  3.7317475668620443`*^9, 
  3.7317475672206717`*^9}},ExpressionUUID->"d9819a3f-8953-4618-b0ba-\
1f9d85b8dd2d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r", ",", 
     RowBox[{"{", 
      RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
       RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "8"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731744148152747*^9, 3.731744208878099*^9}, {
  3.731745759729608*^9, 3.731745760473398*^9}, {3.731746921294779*^9, 
  3.7317469220549583`*^9}, {3.7317472953042717`*^9, 3.731747295440342*^9}, {
  3.7317475689174213`*^9, 
  3.731747569789006*^9}},ExpressionUUID->"8b9d8cab-19d9-4d7b-8e70-\
2a1200e0ee81"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV1Xk8VV3UB/BruIZ7rzkeVIoGIhmTqM7KeK/h3pMxGR6vSoWI56moRBHV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        "]], 
       LineBox[CompressedData["
1:eJwV13k4VVsfB3BKkSSi0XTO3ic6x+yY9lH5ikqFbkpKkYSUsVCK242SzJQp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        "]]},
      Annotation[#, 
       "Charting`Private`Tag$90090#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 20}, {-66.95142290774709, 119.79811791287403`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7317441777598867`*^9, 3.7317442098319387`*^9, 
  3.731744331376483*^9, 3.731745763065791*^9, 3.7317469226914062`*^9, 
  3.731747298426705*^9, 
  3.731747570452099*^9},ExpressionUUID->"6616a242-1aa1-45c1-bae0-\
b8f481fa523f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EL8", "=", 
   RowBox[{"Q\[Alpha]", "+", "1.476"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r1L8", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "8"}], 
        "]"}], "\[Equal]", "EL8"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0.1"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r2L8", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "8"}], 
        "]"}], "\[Equal]", "EL8"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "8"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r3L8", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "8"}], 
        "]"}], "\[Equal]", "EL8"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "30"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{"r1L8", ",", "r2L8", ",", "r3L8"}], "}"}]}], "Input",
 CellChangeTimes->{{3.7317442638836603`*^9, 3.731744267082075*^9}, {
  3.731744338774131*^9, 3.731744449660499*^9}, {3.73174457174022*^9, 
  3.731744577922702*^9}, {3.731744819569653*^9, 3.73174482901653*^9}, {
  3.7317457657779083`*^9, 3.7317458039772243`*^9}, {3.73174631679885*^9, 
  3.731746317909299*^9}, {3.731746928703644*^9, 3.731746976998674*^9}, {
  3.731747301128559*^9, 3.7317473465073833`*^9}, {3.731747572853446*^9, 
  3.731747607444545*^9}},ExpressionUUID->"8f99a23d-9d1b-4d97-9bd4-\
699dfe6f2740"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.6718197028019528`", ",", "7.51469950086593`", ",", 
   "24.17295469431562`"}], "}"}]], "Output",
 CellChangeTimes->{3.7317458062854357`*^9, 3.731746319465271*^9, 
  3.731746979070629*^9, 3.731747348780011*^9, 
  3.731747608184182*^9},ExpressionUUID->"1d7a9a4d-1219-4e1e-a5d1-\
2d4356d9c48d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IntKL8", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"Parallelize", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox["1", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"2", "\[Mu]"}], 
               SuperscriptBox["\[HBar]c", "2"]], 
              RowBox[{"(", 
               RowBox[{"EL8", "-", 
                RowBox[{"V", "[", 
                 RowBox[{"r", ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                    RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
                  "8"}], "]"}]}], ")"}]}]]], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "r1L8", ",", "#"}], "}"}]}], "]"}]}], "}"}], 
       "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"r1L8", ",", "r2L8", ",", "0.01"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"IntKL8", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "r1L8", ",", "r2L8"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.731744676289678*^9, 3.731744748981381*^9}, 
   3.7317447838501596`*^9, {3.731744859769758*^9, 3.7317448953039417`*^9}, {
   3.7317449476202793`*^9, 3.731744977955587*^9}, {3.731745061540187*^9, 
   3.731745081829483*^9}, {3.731745120421125*^9, 3.731745120666765*^9}, {
   3.731745811057773*^9, 3.731745837680092*^9}, {3.731746982911088*^9, 
   3.7317470026863937`*^9}, {3.731747357123735*^9, 3.731747374778989*^9}, {
   3.731747610893402*^9, 
   3.731747630068569*^9}},ExpressionUUID->"0f1d61c7-30ee-44ed-b53d-\
20e1460d61b9"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAAfsNHJMa/+j8AAAfFl8qlPoJAuy8d
x/o/vPY4Gqm0gj+GvS47dM76P9oYJVBEfpE/ijqiRsvV+j8tKWTPjYeYP463
FVIi3fo/BnP0+8ORnj+SNIldeeT6P4leeOM83KE/lrH8aNDr+j//5rkQoQuk
P5oucHQn8/o/PDZM/tfkpT+eq+N/fvr6P5avvCSrdac/oihXi9UB+z9ltpj8
48uoP6alypYsCfs//q1t/kv1qT+un7Gt2hf7P14kIQ/zLaw/vZN/2zY1+z+h
YVWKM0mwP8AQ8+aNPPs/ihMzsMfJsD/EjWby5EP7P6U+VYMRSLE/zIdNCZNS
+z+0V3t6PjqyP9x7Gzfvb/s/IC1ggwn9sz/8Y7eSp6r7PzPXdSEzIrc/AOEq
nv6x+z9JwZGjsn+3PwRenqlVufs/eHxYX+vbtz8MWIXAA8j7P6fBZbywkLg/
G0xT7l/l+z99gmureuy5Pzo070kYIPw/kPN79bN2vD8+sWJVbyf8P7oSWapT
xLw/Qi7WYMYu/D8nSeRwOBG9P0ZH7S8+MPw/ko3Sh4MgvT/1ENYY
       "]], 
      LineBox[CompressedData["
1:eJwVU3s8lPkefmde90vuGrzvKBJapBniQ/X7Sm1bDhrZXZeiXURt5Zak6CId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       "]]},
     Annotation[#, "Charting`Private`Tag$91816#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1.6718197028019528`, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1.6718197028019528`, 7.51469950086593}, {0., 
   2.531968030366668}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.731745114838608*^9, 3.731745288933448*^9, 
  3.731745992111609*^9, 3.7317464822599297`*^9, 3.731747155027948*^9, 
  3.731747507995164*^9, 
  3.7317477549768143`*^9},ExpressionUUID->"78816cf5-f1af-4e44-bd39-\
e3bdf6e31a77"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FL8", "=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          FractionBox[
           RowBox[{"2", "\[Mu]"}], 
           SuperscriptBox["\[HBar]c", "2"]], 
          RowBox[{"(", 
           RowBox[{"EL8", "-", 
            RowBox[{"V", "[", 
             RowBox[{"r", ",", 
              RowBox[{"{", 
               RowBox[{
               "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
              "8"}], "]"}]}], ")"}]}]]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"IntKL8", "[", "r", "]"}], "-", 
           FractionBox["\[Pi]", "4"]}], "]"}], ")"}], "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "r1L8", ",", "r2L8"}], "}"}]}], "]"}], ")"}], 
   RowBox[{"-", "1"}]]}]], "Input",
 CellChangeTimes->{{3.731745847530678*^9, 3.731745860064557*^9}, {
  3.731747008214878*^9, 3.73174701842242*^9}, {3.73174737917247*^9, 
  3.731747389818718*^9}, {3.731747636527031*^9, 
  3.7317476478442087`*^9}},ExpressionUUID->"fbb93f28-70d3-40b9-95ee-\
70b948d1525b"],

Cell[BoxData["0.6989773949660987`"], "Output",
 CellChangeTimes->{3.73174532309302*^9, 3.7317459980919523`*^9, 
  3.7317464882659197`*^9, 3.73174716114635*^9, 3.731747513806798*^9, 
  3.731747760726734*^9},ExpressionUUID->"5b6b0c77-a0af-424f-b4a7-\
af7d974a3efd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Alpha]L8", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]", "=", "0.6"}], "}"}], ",", 
     RowBox[{"P\[Alpha]", " ", "FL8", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]c", "2"], 
       RowBox[{"4", "\[Mu]"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"2", "\[Mu]"}], 
             SuperscriptBox["\[HBar]c", "2"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"V", "[", 
               RowBox[{"r", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                  RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
                "8"}], "]"}], "-", "EL8"}], ")"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "r2L8", ",", "r3L8"}], "}"}]}], "]"}]}], 
       "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"T1d2L8", "=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[HBar]", "=", 
      RowBox[{"6.582", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "13"}]]}]}], "}"}], ",", 
    FractionBox[
     RowBox[{"\[HBar]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "\[CapitalGamma]\[Alpha]L8"]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.731745143180962*^9, 3.731745266403767*^9}, {
  3.731745325441514*^9, 3.7317453746108932`*^9}, {3.731745549106978*^9, 
  3.73174557384894*^9}, {3.731745622841071*^9, 3.731745627496626*^9}, {
  3.731745867706719*^9, 3.7317458898399153`*^9}, {3.731747024752626*^9, 
  3.731747042733667*^9}, {3.731747393020543*^9, 3.731747412618396*^9}, {
  3.7317476509427137`*^9, 3.7317476758076572`*^9}, {3.7317499311217127`*^9, 
  3.731749932168581*^9}},ExpressionUUID->"1288c82d-b9bf-477e-9a3b-\
01949e375eed"],

Cell[BoxData["277.199671203655`"], "Output",
 CellChangeTimes->{3.731745379157312*^9, 3.731745550966803*^9, 
  3.731745594509235*^9, 3.731745629178372*^9, 3.7317460377848*^9, 
  3.7317464893641367`*^9, 3.731747162357888*^9, 3.731747514925115*^9, 
  3.7317477619068193`*^9, 
  3.731749933607567*^9},ExpressionUUID->"055bd75d-7abb-4958-8d31-\
860a55fdd6d8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["L = 10", "Section",
 CellChangeTimes->{{3.731744242705182*^9, 3.731744253707851*^9}, {
  3.7317457577944202`*^9, 3.731745757913056*^9}, {3.7317469152082987`*^9, 
  3.731746915590975*^9}, {3.731747293089239*^9, 3.731747293575837*^9}, {
  3.7317475668620443`*^9, 3.7317475672206717`*^9}, {3.731747813566633*^9, 
  3.731747814429397*^9}},ExpressionUUID->"909d1f25-2254-4e22-a971-\
e5f471d69178"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r", ",", 
     RowBox[{"{", 
      RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
       RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "10"}], "]"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731744148152747*^9, 3.731744208878099*^9}, {
  3.731745759729608*^9, 3.731745760473398*^9}, {3.731746921294779*^9, 
  3.7317469220549583`*^9}, {3.7317472953042717`*^9, 3.731747295440342*^9}, {
  3.7317475689174213`*^9, 3.731747569789006*^9}, {3.731747817333852*^9, 
  3.731747817653729*^9}},ExpressionUUID->"ce203989-ac96-40d8-8e19-\
36945a3fce23"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVlnk81Nv/x8cytjELhitJVLKUshUS87aMmQ+ZSkKFunJlKVtxKaUiohQi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        "]], 
       LineBox[CompressedData["
1:eJwVlnlcTO/7xtsUfaIildQ0c2aopn2m/Rx1SbYWSxoRQvseCiEkUtqplEhF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        "]]},
      Annotation[#, 
       "Charting`Private`Tag$100615#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 20}, {-52.06158268856441, 103.72307550177672`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7317441777598867`*^9, 3.7317442098319387`*^9, 
  3.731744331376483*^9, 3.731745763065791*^9, 3.7317469226914062`*^9, 
  3.731747298426705*^9, 3.731747570452099*^9, 
  3.73174781817974*^9},ExpressionUUID->"c88c3d27-449a-472a-ab06-5f7c64432295"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EL10", "=", 
   RowBox[{"Q\[Alpha]", "+", "1.834"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r1L10", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "10"}], 
        "]"}], "\[Equal]", "EL10"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0.1"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r2L10", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "10"}], 
        "]"}], "\[Equal]", "EL10"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "8"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r3L10", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "10"}], 
        "]"}], "\[Equal]", "EL10"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "30"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{"r1L10", ",", "r2L10", ",", "r3L10"}], "}"}]}], "Input",
 CellChangeTimes->{{3.7317442638836603`*^9, 3.731744267082075*^9}, {
  3.731744338774131*^9, 3.731744449660499*^9}, {3.73174457174022*^9, 
  3.731744577922702*^9}, {3.731744819569653*^9, 3.73174482901653*^9}, {
  3.7317457657779083`*^9, 3.7317458039772243`*^9}, {3.73174631679885*^9, 
  3.731746317909299*^9}, {3.731746928703644*^9, 3.731746976998674*^9}, {
  3.731747301128559*^9, 3.7317473465073833`*^9}, {3.731747572853446*^9, 
  3.731747607444545*^9}, {3.731747820798121*^9, 
  3.731747865015155*^9}},ExpressionUUID->"3a0dbaad-d4b5-40f7-9fb6-\
b2b4ee6b7dce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.1066909563466414`", ",", "7.358163233089798`", ",", 
   "24.14859804460328`"}], "}"}]], "Output",
 CellChangeTimes->{3.7317458062854357`*^9, 3.731746319465271*^9, 
  3.731746979070629*^9, 3.731747348780011*^9, 3.731747608184182*^9, 
  3.731747865535366*^9},ExpressionUUID->"d045bc69-94ca-4092-8d54-\
11eb3cf50c59"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IntKL10", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"Parallelize", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox["1", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"2", "\[Mu]"}], 
               SuperscriptBox["\[HBar]c", "2"]], 
              RowBox[{"(", 
               RowBox[{"EL10", "-", 
                RowBox[{"V", "[", 
                 RowBox[{"r", ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                    RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
                  "10"}], "]"}]}], ")"}]}]]], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "r1L10", ",", "#"}], "}"}]}], "]"}]}], "}"}], 
       "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"r1L10", ",", "r2L10", ",", "0.01"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"IntKL10", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "r1L10", ",", "r2L10"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.731744676289678*^9, 3.731744748981381*^9}, 
   3.7317447838501596`*^9, {3.731744859769758*^9, 3.7317448953039417`*^9}, {
   3.7317449476202793`*^9, 3.731744977955587*^9}, {3.731745061540187*^9, 
   3.731745081829483*^9}, {3.731745120421125*^9, 3.731745120666765*^9}, {
   3.731745811057773*^9, 3.731745837680092*^9}, {3.731746982911088*^9, 
   3.7317470026863937`*^9}, {3.731747357123735*^9, 3.731747374778989*^9}, {
   3.731747610893402*^9, 3.731747630068569*^9}, {3.731747869095508*^9, 
   3.731747888414928*^9}},ExpressionUUID->"beae0520-1614-4c29-9a5c-\
088bd227f5af"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwBwQE+/iFib1JlAgAAABsAAAACAAAAOLwk2IDaAEAAAKJv4eSmPqClBkXN
3QBA7N58Su3Igz8Jj+ixGeEAQJSxsjMRoZI/cnjKHmbkAEBLP7PKZU2aP9ph
rIuy5wBAyNnpX26AoD9DS474/uoAQKLXUzRvaaM/rDRwZUvuAECJZmGNae2l
PxQeUtKX8QBAUFTclREYqD99BzQ/5PQAQK5wjngb9ak/5vAVrDD4AEBciUFg
O5CrP07a9xh9+wBAYGy/dyX1rD+3w9mFyf4AQP7o0emNL64/IK278hUCAUAs
zULhKEuvP8JSQ6ZHDwFA0M9BQyYJsj8rPCUTlBIBQF1yoANll7I/lCUHgOAV
AUCom2VIEyGzP2X4yll5HAFAonQqHtErtD8InlINqykBQJBevCtQHbY/Telh
dA5EAUAubMNfPZS5P7bSQ+FaRwFA+TAQqUf7uT8evCVOp0oBQLqFYZLMYLo/
8I7pJ0BRAUBfxxQAiSe7P5I0cdtxXgFA8QfAH/KlvD/7HVNIvmEBQHvzGgCr
Ar0/ZAc1tQplAUDr+aYfTl69P8zwFiJXaAFAYxUhWea4vT8+AOMf02kBQG2k
X6pW4b0/vyS9tw==
       "]], LineBox[CompressedData["
1:eJwVlWs41Hkfxv8z45wwCMP/Hxoqh9U6NqF+36zDGqcUGUTOFDW0qRDLipiQ
EuVJPYsSMQi761E9oXUoFpWsyDmnGOfkPNu+uK/7+ry5r+vz6lb1YR/1J2MY
Fvot/3ZyeU/5zxQKaByqlNyn1obU+dUT/G+sog7qvD1tKEje7jJXjAIxc4zM
Ctc2NGMVni+iQIHmQPvRpGdtaK2wYf7/ehTosYD0Kz+3I2pwQJpWEAWsYnV2
tkR3oJ6s40MlBwSAvh4wmGDwDr2qkhKewwVBNOn+ds7oe9SQJnpLZF4Q2Ovf
r39E3WjcrXVxuEsIOPPLKy7cHnSeuaGfUi0Mm7qR/tYrH5HE8ulesWsioHzK
46GJ+ABqy8h3tmGLgrqrB1v610F0l6e439tcDLRuKezPzxtC707zVyx2bINd
oRt4c84w0u3hpk5/3QY2UyULJ4tGUI7g3eSgFnFg9jWTpfI+IR36UVZB+XYY
K6ms0C0dRVp+F4Qrb0gAoEkspWoMGXh/IDJ9JUF6kRE6UjiOdPfGx+fQpSDK
ybh87ckEat+s1vqQKgWKJmnwoWgSxbYee76MUYHW6nTc9o/PaExb/cV6GBUc
X6ky5Oqm0LGpzPPBvVQ40rk3LaJmGr3LC5Z5ZicNOuwXkw2vecitetD/YrU0
tKbUclRaZlDWyZS9iqoyEPb0YN2L5lk0ys/pvHdTBsaOGHcGs+eQyZatQcqG
DFgmPi+rXZhDD754R7uzZSF8p62uWPw8qo/hGkkPysLdMq9dPOkFNO5/J1/f
egc0mZfM+t5dQMqWE6uGT3fAeuDLEi29ReRx5W9KvrocBK2KMT7VLSJHp83o
r6lyoJxreG7ecQmxiKQhbb4caAd60JgLS8jfvGKlNUge6NGVucYpX1Ci3+FV
u1550Pi7TOgGYxlxh9ncA5YKsMZ0HT8zsIySFzrfiJcpwKuAMeNfkr+iiPX7
A7UqNDA99Mg0gbmC2D4iuQMcGqwIx4TQRVbRpfoum4FNGjyKyNghNbyK9lf1
BjSeVYTjJrWGAU1raIMSa6jQrQixuz1tz5Suo07bZB6TqQQsqey4P2s3UOWi
rutElRJkmP8pkdu/ibJCc0M4vytB4cv0vh9HNtElnlSsdrUSnDX3lVkc30Sm
47MFoU+VIApj1tvPb6LGHu7SSp0S2NE6U+kCW6i7TiNdtF0J3GP+olpqbqHN
66pNmpNK4BZxMZJzaQtZaVMNzxA4GOV7TUvv5COJg7tb9ZRx+KzzuHCKzked
dia+Kyo48Ef0HzVr8JEP2/9GvBoOdUW9qdcN+ehyxf942Vo4LLlwpx3t+Kic
4VPQeAAH6e9trJ9E85GiRaW8ynEc8hRzYunDfDTo3Fw66oKD5Cmd9tsTfPQo
oM+i2BWHKd6LP6izfGSQJHzeyAOHjASzm3IbfOTQ4t5h64fDgYwCMf1tGFxx
FEiOOIdDtcfDYtndGMx4OK+9TcOBJdnRdsITg++mGaaR6TiYH3pNr/fGICQS
j1G9iYMnb3JM0x+DyawRUmgmDgfD6/uFQjD41B4muj0HB5qcy63JCAx6Dqcp
WBXhUHO5bt03C4MG9Sajpy9xUHrz2DrxLQYCVY8v+TTgMMK6kh3ahYGZWVqN
aBMOuJuNhFcPBrWezodYr3H4sY1bYD+MQc3tEYsvHTiE0LsaQxYwKBfFnPf1
4zB+sbqvVoYEOTzGT/krONx++T6R404CUWrpTNQaDo6hDovdXiS4YEA/7bSB
g8PRgBy9ABI4Rm33FsQIsLZSxEXCSCAkOmwfKEzAZZrLfcurJGCrXdPUkiPA
V0Pi3InfSfDRCiugKBDwnTDvTcIzEjCDw1U/0ghosYx5XFtPArWKkwqpBAE+
UZJ1we0k6EYGQrNqBJD0JHK5kyQwc+8bqtAnIG73l8XUXWQoiznqcc2QAMba
W4M9mmTA85q6ffcToKQZ8NOQLhmWJ560y5oQUKf13uzZYTIUX0h8fsGMgGpm
QtgPvmRQ+M86w8GcgOuJpeoKIWRIfB5atceSAK/G1Iey4WTwEnAv7rYmQKYw
b7jmKhlkb+7LNnYkYGDcJ162nAxxvz2QlTlGQD5LMP5zDRlmumnpU07/+vQ7
aDeS4ZWywNUcFgFbtpOq9H4yGP0QQQ53I+AeR6Bb6DMZHgTMRNudIEBO7Lrq
/WUyUDm+q+qeBBQXcQYOCXz7EW73+a2TBGge9Nu3V4YCUx12c13eBLDuJOlk
0ynAWqoPLvP9tp/mt9ZhSIEGecb4VX8CRpb8yiWYFNAz4fp4BRLw173lMze8
KPBfz139jFMExHskHrkTQQHxX267UoMJaBOOC/fJpEDkQ/H3kyEEJIQeW9Op
osB4c9yR+rME2Aef3jDtosA/xDoU9g==
       "]]},
     Annotation[#, "Charting`Private`Tag$102333#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{2.1066909563466414`, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{2.1066909563466414`, 7.358163233089798}, {0., 
   2.4796085090614843`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.731745114838608*^9, 3.731745288933448*^9, 
  3.731745992111609*^9, 3.7317464822599297`*^9, 3.731747155027948*^9, 
  3.731747507995164*^9, 3.7317477549768143`*^9, 
  3.731747997948731*^9},ExpressionUUID->"28e1dbef-1948-4537-b3bf-\
9c3a9b5ec24a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FL10", "=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          FractionBox[
           RowBox[{"2", "\[Mu]"}], 
           SuperscriptBox["\[HBar]c", "2"]], 
          RowBox[{"(", 
           RowBox[{"EL10", "-", 
            RowBox[{"V", "[", 
             RowBox[{"r", ",", 
              RowBox[{"{", 
               RowBox[{
               "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
              "10"}], "]"}]}], ")"}]}]]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"IntKL10", "[", "r", "]"}], "-", 
           FractionBox["\[Pi]", "4"]}], "]"}], ")"}], "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "r1L10", ",", "r2L10"}], "}"}]}], "]"}], ")"}], 
   RowBox[{"-", "1"}]]}]], "Input",
 CellChangeTimes->{{3.731745847530678*^9, 3.731745860064557*^9}, {
  3.731747008214878*^9, 3.73174701842242*^9}, {3.73174737917247*^9, 
  3.731747389818718*^9}, {3.731747636527031*^9, 3.7317476478442087`*^9}, {
  3.7317478955282297`*^9, 
  3.7317479069910183`*^9}},ExpressionUUID->"12cbe3b5-0eda-44ab-82fd-\
0169a8b88362"],

Cell[BoxData["0.6998408447406306`"], "Output",
 CellChangeTimes->{3.73174532309302*^9, 3.7317459980919523`*^9, 
  3.7317464882659197`*^9, 3.73174716114635*^9, 3.731747513806798*^9, 
  3.731747760726734*^9, 
  3.7317480036071167`*^9},ExpressionUUID->"80b98c0f-f6dd-4084-84e3-\
6781f79b4e9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Alpha]L10", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]", "=", "0.6"}], "}"}], ",", 
     RowBox[{"P\[Alpha]", " ", "FL10", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]c", "2"], 
       RowBox[{"4", "\[Mu]"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"2", "\[Mu]"}], 
             SuperscriptBox["\[HBar]c", "2"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"V", "[", 
               RowBox[{"r", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                  RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
                "10"}], "]"}], "-", "EL10"}], ")"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "r2L10", ",", "r3L10"}], "}"}]}], "]"}]}], 
       "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"T1d2L10", "=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[HBar]", "=", 
      RowBox[{"6.582", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "13"}]]}]}], "}"}], ",", 
    FractionBox[
     RowBox[{"\[HBar]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "\[CapitalGamma]\[Alpha]L10"]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.731745143180962*^9, 3.731745266403767*^9}, {
  3.731745325441514*^9, 3.7317453746108932`*^9}, {3.731745549106978*^9, 
  3.73174557384894*^9}, {3.731745622841071*^9, 3.731745627496626*^9}, {
  3.731745867706719*^9, 3.7317458898399153`*^9}, {3.731747024752626*^9, 
  3.731747042733667*^9}, {3.731747393020543*^9, 3.731747412618396*^9}, {
  3.7317476509427137`*^9, 3.7317476758076572`*^9}, {3.731747910081004*^9, 
  3.731747927638248*^9}, {3.731749951713694*^9, 
  3.731749952816382*^9}},ExpressionUUID->"fa67154f-784a-45b9-8c0f-\
0bd74908071a"],

Cell[BoxData["1992.6798070333978`"], "Output",
 CellChangeTimes->{3.731745379157312*^9, 3.731745550966803*^9, 
  3.731745594509235*^9, 3.731745629178372*^9, 3.7317460377848*^9, 
  3.7317464893641367`*^9, 3.731747162357888*^9, 3.731747514925115*^9, 
  3.7317477619068193`*^9, 3.7317480048086863`*^9, 
  3.731749954187262*^9},ExpressionUUID->"afadd99c-6919-4725-ae6e-\
392a032ce204"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["L = 12", "Section",
 CellChangeTimes->{{3.731744242705182*^9, 3.731744253707851*^9}, {
  3.7317457577944202`*^9, 3.731745757913056*^9}, {3.7317469152082987`*^9, 
  3.731746915590975*^9}, {3.731747293089239*^9, 3.731747293575837*^9}, {
  3.7317475668620443`*^9, 3.7317475672206717`*^9}, {3.731747813566633*^9, 
  3.731747814429397*^9}, {3.731748051318818*^9, 
  3.731748051717758*^9}},ExpressionUUID->"33e6d770-d0e4-4516-9b4a-\
bd58a65e109c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r", ",", 
     RowBox[{"{", 
      RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
       RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "12"}], "]"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731744148152747*^9, 3.731744208878099*^9}, {
  3.731745759729608*^9, 3.731745760473398*^9}, {3.731746921294779*^9, 
  3.7317469220549583`*^9}, {3.7317472953042717`*^9, 3.731747295440342*^9}, {
  3.7317475689174213`*^9, 3.731747569789006*^9}, {3.731747817333852*^9, 
  3.731747817653729*^9}, {3.731748054558387*^9, 
  3.73174805471015*^9}},ExpressionUUID->"1298e498-8be3-42e0-935e-\
6a8396f33569"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVlXk41VsXx4/hmDkTJyFzCUki4RjW75dCxo6hSHjlliFjk6EkFLlXUYZe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        "]], LineBox[CompressedData["
1:eJwVlXk4Vev7xilDSUUlxWbvtfYuYhO2yLDXvtEgQ7MSUYQoUVFRvhWnzGQm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        "]]},
      Annotation[#, 
       "Charting`Private`Tag$111224#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 20}, {-37.60698751340569, 87.59114259238598}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7317441777598867`*^9, 3.7317442098319387`*^9, 
  3.731744331376483*^9, 3.731745763065791*^9, 3.7317469226914062`*^9, 
  3.731747298426705*^9, 3.731747570452099*^9, 3.73174781817974*^9, 
  3.731748055474373*^9},ExpressionUUID->"170ea771-1385-4f3d-81f5-\
aa05f397785b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EL12", "=", 
   RowBox[{"Q\[Alpha]", "+", "2.702"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r1L12", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "12"}], 
        "]"}], "\[Equal]", "EL12"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0.1"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r2L12", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "12"}], 
        "]"}], "\[Equal]", "EL12"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "8"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r3L12", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "12"}], 
        "]"}], "\[Equal]", "EL12"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "30"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{"r1L12", ",", "r2L12", ",", "r3L12"}], "}"}]}], "Input",
 CellChangeTimes->{{3.7317442638836603`*^9, 3.731744267082075*^9}, {
  3.731744338774131*^9, 3.731744449660499*^9}, {3.73174457174022*^9, 
  3.731744577922702*^9}, {3.731744819569653*^9, 3.73174482901653*^9}, {
  3.7317457657779083`*^9, 3.7317458039772243`*^9}, {3.73174631679885*^9, 
  3.731746317909299*^9}, {3.731746928703644*^9, 3.731746976998674*^9}, {
  3.731747301128559*^9, 3.7317473465073833`*^9}, {3.731747572853446*^9, 
  3.731747607444545*^9}, {3.731747820798121*^9, 3.731747865015155*^9}, {
  3.7317480611746693`*^9, 
  3.7317480850776873`*^9}},ExpressionUUID->"3687fddc-824c-47d2-9b08-\
9d94c607f748"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.5671088196226157`", ",", "7.188900324563307`", ",", 
   "23.324479298244434`"}], "}"}]], "Output",
 CellChangeTimes->{3.7317458062854357`*^9, 3.731746319465271*^9, 
  3.731746979070629*^9, 3.731747348780011*^9, 3.731747608184182*^9, 
  3.731747865535366*^9, 
  3.731748085539638*^9},ExpressionUUID->"ee984d4c-50c3-44ae-81ac-\
4d0af3c5f621"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IntKL12", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"Parallelize", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox["1", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"2", "\[Mu]"}], 
               SuperscriptBox["\[HBar]c", "2"]], 
              RowBox[{"(", 
               RowBox[{"EL12", "-", 
                RowBox[{"V", "[", 
                 RowBox[{"r", ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                    RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
                  "12"}], "]"}]}], ")"}]}]]], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "r1L12", ",", "#"}], "}"}]}], "]"}]}], "}"}], 
       "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"r1L12", ",", "r2L12", ",", "0.01"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"IntKL12", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "r1L12", ",", "r2L12"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.731744676289678*^9, 3.731744748981381*^9}, 
   3.7317447838501596`*^9, {3.731744859769758*^9, 3.7317448953039417`*^9}, {
   3.7317449476202793`*^9, 3.731744977955587*^9}, {3.731745061540187*^9, 
   3.731745081829483*^9}, {3.731745120421125*^9, 3.731745120666765*^9}, {
   3.731745811057773*^9, 3.731745837680092*^9}, {3.731746982911088*^9, 
   3.7317470026863937`*^9}, {3.731747357123735*^9, 3.731747374778989*^9}, {
   3.731747610893402*^9, 3.731747630068569*^9}, {3.731747869095508*^9, 
   3.731747888414928*^9}, {3.731748088367381*^9, 
   3.731748103797614*^9}},ExpressionUUID->"f5fb9927-9389-46cb-83e7-\
b70331334690"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVkXc8lI8fwO8ez13fCBdy9Dx9SSpRSnvI55NEkWhpWKUiGWUkK5WMfMum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       "]]},
     Annotation[#, "Charting`Private`Tag$112956#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{2.5671088196226157`, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{2.5671088196226157`, 7.188900324563307}, {0., 
   2.425956366683084}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.731745114838608*^9, 3.731745288933448*^9, 
  3.731745992111609*^9, 3.7317464822599297`*^9, 3.731747155027948*^9, 
  3.731747507995164*^9, 3.7317477549768143`*^9, 3.731747997948731*^9, 
  3.73174820059474*^9},ExpressionUUID->"250c92b8-a533-474e-98b5-aa84fb13647d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FL12", "=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          FractionBox[
           RowBox[{"2", "\[Mu]"}], 
           SuperscriptBox["\[HBar]c", "2"]], 
          RowBox[{"(", 
           RowBox[{"EL12", "-", 
            RowBox[{"V", "[", 
             RowBox[{"r", ",", 
              RowBox[{"{", 
               RowBox[{
               "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
              "12"}], "]"}]}], ")"}]}]]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"IntKL12", "[", "r", "]"}], "-", 
           FractionBox["\[Pi]", "4"]}], "]"}], ")"}], "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "r1L12", ",", "r2L12"}], "}"}]}], "]"}], ")"}], 
   RowBox[{"-", "1"}]]}]], "Input",
 CellChangeTimes->{{3.731745847530678*^9, 3.731745860064557*^9}, {
  3.731747008214878*^9, 3.73174701842242*^9}, {3.73174737917247*^9, 
  3.731747389818718*^9}, {3.731747636527031*^9, 3.7317476478442087`*^9}, {
  3.7317478955282297`*^9, 3.7317479069910183`*^9}, {3.7317481097350473`*^9, 
  3.731748118661709*^9}},ExpressionUUID->"6ad333be-8cc3-445c-850f-\
b80410ce804e"],

Cell[BoxData["0.7002496722815907`"], "Output",
 CellChangeTimes->{3.73174532309302*^9, 3.7317459980919523`*^9, 
  3.7317464882659197`*^9, 3.73174716114635*^9, 3.731747513806798*^9, 
  3.731747760726734*^9, 3.7317480036071167`*^9, 
  3.7317482060625057`*^9},ExpressionUUID->"60ee51d7-5c0b-47ce-831d-\
742ebd408816"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Alpha]L12", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]", "=", "0.6"}], "}"}], ",", 
     RowBox[{"P\[Alpha]", " ", "FL12", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]c", "2"], 
       RowBox[{"4", "\[Mu]"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"2", "\[Mu]"}], 
             SuperscriptBox["\[HBar]c", "2"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"V", "[", 
               RowBox[{"r", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                  RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
                "12"}], "]"}], "-", "EL12"}], ")"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "r2L12", ",", "r3L12"}], "}"}]}], "]"}]}], 
       "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"T1d2L12", "=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[HBar]", "=", 
      RowBox[{"6.582", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "13"}]]}]}], "}"}], ",", 
    FractionBox[
     RowBox[{"\[HBar]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "\[CapitalGamma]\[Alpha]L12"]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.731745143180962*^9, 3.731745266403767*^9}, {
  3.731745325441514*^9, 3.7317453746108932`*^9}, {3.731745549106978*^9, 
  3.73174557384894*^9}, {3.731745622841071*^9, 3.731745627496626*^9}, {
  3.731745867706719*^9, 3.7317458898399153`*^9}, {3.731747024752626*^9, 
  3.731747042733667*^9}, {3.731747393020543*^9, 3.731747412618396*^9}, {
  3.7317476509427137`*^9, 3.7317476758076572`*^9}, {3.731747910081004*^9, 
  3.731747927638248*^9}, {3.731748122197698*^9, 3.7317481363570757`*^9}, {
  3.731749978225562*^9, 
  3.731749979208054*^9}},ExpressionUUID->"63058733-fd5a-4472-9421-\
f0bc89f6df6f"],

Cell[BoxData["3456.9874952506857`"], "Output",
 CellChangeTimes->{3.731745379157312*^9, 3.731745550966803*^9, 
  3.731745594509235*^9, 3.731745629178372*^9, 3.7317460377848*^9, 
  3.7317464893641367`*^9, 3.731747162357888*^9, 3.731747514925115*^9, 
  3.7317477619068193`*^9, 3.7317480048086863`*^9, 3.7317482072430973`*^9, 
  3.73174998064049*^9},ExpressionUUID->"e89a2004-b779-4067-a424-f850717cb16a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["L = 14", "Section",
 CellChangeTimes->{{3.731744242705182*^9, 3.731744253707851*^9}, {
  3.7317457577944202`*^9, 3.731745757913056*^9}, {3.7317469152082987`*^9, 
  3.731746915590975*^9}, {3.731747293089239*^9, 3.731747293575837*^9}, {
  3.7317475668620443`*^9, 3.7317475672206717`*^9}, {3.731747813566633*^9, 
  3.731747814429397*^9}, {3.731748051318818*^9, 3.731748051717758*^9}, {
  3.731748168861821*^9, 
  3.731748169252075*^9}},ExpressionUUID->"ac9c60b8-b6b6-4bb8-aaeb-\
fe3d666218a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r", ",", 
     RowBox[{"{", 
      RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
       RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "14"}], "]"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731744148152747*^9, 3.731744208878099*^9}, {
  3.731745759729608*^9, 3.731745760473398*^9}, {3.731746921294779*^9, 
  3.7317469220549583`*^9}, {3.7317472953042717`*^9, 3.731747295440342*^9}, {
  3.7317475689174213`*^9, 3.731747569789006*^9}, {3.731747817333852*^9, 
  3.731747817653729*^9}, {3.731748054558387*^9, 3.73174805471015*^9}, {
  3.731748171044697*^9, 
  3.7317481711963367`*^9}},ExpressionUUID->"f6a2ac58-0ca7-43a2-86fc-\
a985ad52aa56"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVk3k41en7x5Xt2M/5HMuxZmmQfTnOx1K5EUW27BqMLUTWlmFKhCg5oiGi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        "]], LineBox[CompressedData["
1:eJwV1nk0Ff8bB3AlhSgUKhd35sp+dbki+3sSyVJ9fZNQiayplJBKRavsO1ki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        "]]},
      Annotation[#, 
       "Charting`Private`Tag$121615#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 20}, {-23.44072550154457, 81.9810847533671}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7317441777598867`*^9, 3.7317442098319387`*^9, 
  3.731744331376483*^9, 3.731745763065791*^9, 3.7317469226914062`*^9, 
  3.731747298426705*^9, 3.731747570452099*^9, 3.73174781817974*^9, 
  3.731748055474373*^9, 
  3.731748207416964*^9},ExpressionUUID->"66e9b182-5ef7-48c4-b47c-\
9b4849c6218d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EL14", "=", 
   RowBox[{"Q\[Alpha]", "+", "2.885"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r1L14", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "14"}], 
        "]"}], "\[Equal]", "EL14"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0.1"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r2L14", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "14"}], 
        "]"}], "\[Equal]", "EL14"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "8"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r3L14", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "14"}], 
        "]"}], "\[Equal]", "EL14"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "30"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{"r1L14", ",", "r2L14", ",", "r3L14"}], "}"}]}], "Input",
 CellChangeTimes->{{3.7317442638836603`*^9, 3.731744267082075*^9}, {
  3.731744338774131*^9, 3.731744449660499*^9}, {3.73174457174022*^9, 
  3.731744577922702*^9}, {3.731744819569653*^9, 3.73174482901653*^9}, {
  3.7317457657779083`*^9, 3.7317458039772243`*^9}, {3.73174631679885*^9, 
  3.731746317909299*^9}, {3.731746928703644*^9, 3.731746976998674*^9}, {
  3.731747301128559*^9, 3.7317473465073833`*^9}, {3.731747572853446*^9, 
  3.731747607444545*^9}, {3.731747820798121*^9, 3.731747865015155*^9}, {
  3.7317480611746693`*^9, 3.7317480850776873`*^9}, {3.731748175436904*^9, 
  3.731748205155622*^9}},ExpressionUUID->"cbea8144-936f-4ff9-ace2-\
90726f7471d4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.0828240344056126`", ",", "6.94644331669401`", ",", 
   "23.906141933311986`"}], "}"}]], "Output",
 CellChangeTimes->{3.7317458062854357`*^9, 3.731746319465271*^9, 
  3.731746979070629*^9, 3.731747348780011*^9, 3.731747608184182*^9, 
  3.731747865535366*^9, 3.731748085539638*^9, 
  3.731748228323813*^9},ExpressionUUID->"34314166-af59-44ef-b5cf-\
d359918e818c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IntKL14", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"Parallelize", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox["1", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"2", "\[Mu]"}], 
               SuperscriptBox["\[HBar]c", "2"]], 
              RowBox[{"(", 
               RowBox[{"EL14", "-", 
                RowBox[{"V", "[", 
                 RowBox[{"r", ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                    RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
                  "14"}], "]"}]}], ")"}]}]]], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "r1L14", ",", "#"}], "}"}]}], "]"}]}], "}"}], 
       "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"r1L14", ",", "r2L14", ",", "0.01"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"IntKL14", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "r1L14", ",", "r2L14"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.731744676289678*^9, 3.731744748981381*^9}, 
   3.7317447838501596`*^9, {3.731744859769758*^9, 3.7317448953039417`*^9}, {
   3.7317449476202793`*^9, 3.731744977955587*^9}, {3.731745061540187*^9, 
   3.731745081829483*^9}, {3.731745120421125*^9, 3.731745120666765*^9}, {
   3.731745811057773*^9, 3.731745837680092*^9}, {3.731746982911088*^9, 
   3.7317470026863937`*^9}, {3.731747357123735*^9, 3.731747374778989*^9}, {
   3.731747610893402*^9, 3.731747630068569*^9}, {3.731747869095508*^9, 
   3.731747888414928*^9}, {3.731748088367381*^9, 3.731748103797614*^9}, {
   3.731748231116688*^9, 
   3.731748248691834*^9}},ExpressionUUID->"254d3d43-5028-40c3-ba3e-\
5039e37a76bc"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVkGk8lPsfhp95Cs8ME2Es87NXiiJU/yj8voU4QoWTxEmFIyqSkhacjiRa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       "]]},
     Annotation[#, "Charting`Private`Tag$123352#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3.0828240344056126`, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{3.0828240344056126`, 6.94644331669401}, {0., 2.3577961702949}},
  
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.731745114838608*^9, 3.731745288933448*^9, 
  3.731745992111609*^9, 3.7317464822599297`*^9, 3.731747155027948*^9, 
  3.731747507995164*^9, 3.7317477549768143`*^9, 3.731747997948731*^9, 
  3.7317483338346243`*^9},ExpressionUUID->"94844632-99cc-4599-b44b-\
f3bd98ccf044"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FL14", "=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          FractionBox[
           RowBox[{"2", "\[Mu]"}], 
           SuperscriptBox["\[HBar]c", "2"]], 
          RowBox[{"(", 
           RowBox[{"EL14", "-", 
            RowBox[{"V", "[", 
             RowBox[{"r", ",", 
              RowBox[{"{", 
               RowBox[{
               "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
              "14"}], "]"}]}], ")"}]}]]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"IntKL14", "[", "r", "]"}], "-", 
           FractionBox["\[Pi]", "4"]}], "]"}], ")"}], "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "r1L14", ",", "r2L14"}], "}"}]}], "]"}], ")"}], 
   RowBox[{"-", "1"}]]}]], "Input",
 CellChangeTimes->{{3.731745847530678*^9, 3.731745860064557*^9}, {
  3.731747008214878*^9, 3.73174701842242*^9}, {3.73174737917247*^9, 
  3.731747389818718*^9}, {3.731747636527031*^9, 3.7317476478442087`*^9}, {
  3.7317478955282297`*^9, 3.7317479069910183`*^9}, {3.7317481097350473`*^9, 
  3.731748118661709*^9}, {3.731748256309218*^9, 
  3.7317482684996967`*^9}},ExpressionUUID->"fafbe8f9-809e-4ac9-b8fb-\
75d39fa83aaf"],

Cell[BoxData["0.7004159785628812`"], "Output",
 CellChangeTimes->{3.73174532309302*^9, 3.7317459980919523`*^9, 
  3.7317464882659197`*^9, 3.73174716114635*^9, 3.731747513806798*^9, 
  3.731747760726734*^9, 3.7317480036071167`*^9, 
  3.731748339188216*^9},ExpressionUUID->"1c46f6e2-ae89-4b23-a7d9-\
d033c07145a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Alpha]L14", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]", "=", "0.6"}], "}"}], ",", 
     RowBox[{"P\[Alpha]", " ", "FL14", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]c", "2"], 
       RowBox[{"4", "\[Mu]"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"2", "\[Mu]"}], 
             SuperscriptBox["\[HBar]c", "2"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"V", "[", 
               RowBox[{"r", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                  RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
                "14"}], "]"}], "-", "EL14"}], ")"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "r2L14", ",", "r3L14"}], "}"}]}], "]"}]}], 
       "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"T1d2L14", "=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[HBar]", "=", 
      RowBox[{"6.582", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "13"}]]}]}], "}"}], ",", 
    FractionBox[
     RowBox[{"\[HBar]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "\[CapitalGamma]\[Alpha]L14"]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.7317500000572844`*^9, 
  3.731750001295554*^9}},ExpressionUUID->"a88e6e3d-ee8d-4c4c-9207-\
420cd0fe395b"],

Cell[BoxData["226427.2301585134`"], "Output",
 CellChangeTimes->{3.7317485198703012`*^9, 
  3.7317500027342463`*^9},ExpressionUUID->"9f2e2672-f823-453a-b3df-\
286ff9d24c2e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["L = 18", "Section",
 CellChangeTimes->{{3.731744242705182*^9, 3.731744253707851*^9}, {
  3.7317457577944202`*^9, 3.731745757913056*^9}, {3.7317469152082987`*^9, 
  3.731746915590975*^9}, {3.731747293089239*^9, 3.731747293575837*^9}, {
  3.7317475668620443`*^9, 3.7317475672206717`*^9}, {3.731747813566633*^9, 
  3.731747814429397*^9}, {3.731748051318818*^9, 3.731748051717758*^9}, {
  3.731748168861821*^9, 3.731748169252075*^9}, {3.731748298828446*^9, 
  3.731748299146563*^9}},ExpressionUUID->"43834ed7-87c3-41c8-b30b-\
de256eee606c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r", ",", 
     RowBox[{"{", 
      RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
       RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "18"}], "]"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731744148152747*^9, 3.731744208878099*^9}, {
  3.731745759729608*^9, 3.731745760473398*^9}, {3.731746921294779*^9, 
  3.7317469220549583`*^9}, {3.7317472953042717`*^9, 3.731747295440342*^9}, {
  3.7317475689174213`*^9, 3.731747569789006*^9}, {3.731747817333852*^9, 
  3.731747817653729*^9}, {3.731748054558387*^9, 3.73174805471015*^9}, {
  3.731748171044697*^9, 3.7317481711963367`*^9}, {3.731748301459414*^9, 
  3.7317483019629*^9}},ExpressionUUID->"2d2caccb-50be-4d99-b0e9-3eb8ddd0ce80"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVVHk4lesXVSEcjuMbzjnKLEMohyINbsscGU6mKOokuZJEdEMDSaVBptAt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        "]], LineBox[CompressedData["
1:eJwV1Xk8VekfB3CiklGWppDLvedmD12uLFf0sRwpqSZpijKECFGWkrQwpGTL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        "]]},
      Annotation[#, 
       "Charting`Private`Tag$132388#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 20}, {0., 100.74525998223238`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7317441777598867`*^9, 3.7317442098319387`*^9, 
  3.731744331376483*^9, 3.731745763065791*^9, 3.7317469226914062`*^9, 
  3.731747298426705*^9, 3.731747570452099*^9, 3.73174781817974*^9, 
  3.731748055474373*^9, 3.731748207416964*^9, 
  3.731748359416739*^9},ExpressionUUID->"93104997-0271-43c6-8b4b-\
185005524e9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EL18", "=", 
   RowBox[{"Q\[Alpha]", "+", "2.921"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r1L18", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "18"}], 
        "]"}], "\[Equal]", "EL18"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0.1"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r2L18", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "18"}], 
        "]"}], "\[Equal]", "EL18"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "7"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r3L18", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", 
         RowBox[{"{", 
          RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
           RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", "18"}], 
        "]"}], "\[Equal]", "EL18"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "30"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{"r1L18", ",", "r2L18", ",", "r3L18"}], "}"}]}], "Input",
 CellChangeTimes->{{3.7317442638836603`*^9, 3.731744267082075*^9}, {
  3.731744338774131*^9, 3.731744449660499*^9}, {3.73174457174022*^9, 
  3.731744577922702*^9}, {3.731744819569653*^9, 3.73174482901653*^9}, {
  3.7317457657779083`*^9, 3.7317458039772243`*^9}, {3.73174631679885*^9, 
  3.731746317909299*^9}, {3.731746928703644*^9, 3.731746976998674*^9}, {
  3.731747301128559*^9, 3.7317473465073833`*^9}, {3.731747572853446*^9, 
  3.731747607444545*^9}, {3.731747820798121*^9, 3.731747865015155*^9}, {
  3.7317480611746693`*^9, 3.7317480850776873`*^9}, {3.731748175436904*^9, 
  3.731748205155622*^9}, {3.731748304387209*^9, 3.731748340546426*^9}, {
  3.7317483751875*^9, 
  3.7317483878025417`*^9}},ExpressionUUID->"0fb25cc3-70ad-4990-8641-\
b91dda9d9570"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4.483151804170591`", ",", "6.151506185234603`", ",", 
   "25.830404962925478`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7317458062854357`*^9, 3.731746319465271*^9, 3.731746979070629*^9, 
   3.731747348780011*^9, 3.731747608184182*^9, 3.731747865535366*^9, 
   3.731748085539638*^9, 3.731748228323813*^9, {3.731748361222999*^9, 
   3.7317483886468782`*^9}},ExpressionUUID->"6baaf99a-8580-49ff-a6af-\
db17a91ab352"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IntKL18", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"Parallelize", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox["1", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"2", "\[Mu]"}], 
               SuperscriptBox["\[HBar]c", "2"]], 
              RowBox[{"(", 
               RowBox[{"EL18", "-", 
                RowBox[{"V", "[", 
                 RowBox[{"r", ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                    RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
                  "18"}], "]"}]}], ")"}]}]]], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "r1L18", ",", "#"}], "}"}]}], "]"}]}], "}"}], 
       "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"r1L18", ",", "r2L18", ",", "0.01"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"IntKL18", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "r1L18", ",", "r2L18"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.731744676289678*^9, 3.731744748981381*^9}, 
   3.7317447838501596`*^9, {3.731744859769758*^9, 3.7317448953039417`*^9}, {
   3.7317449476202793`*^9, 3.731744977955587*^9}, {3.731745061540187*^9, 
   3.731745081829483*^9}, {3.731745120421125*^9, 3.731745120666765*^9}, {
   3.731745811057773*^9, 3.731745837680092*^9}, {3.731746982911088*^9, 
   3.7317470026863937`*^9}, {3.731747357123735*^9, 3.731747374778989*^9}, {
   3.731747610893402*^9, 3.731747630068569*^9}, {3.731747869095508*^9, 
   3.731747888414928*^9}, {3.731748088367381*^9, 3.731748103797614*^9}, {
   3.731748231116688*^9, 3.731748248691834*^9}, {3.731748393884122*^9, 
   3.7317484138018713`*^9}},ExpressionUUID->"24376a89-efd9-42a4-b16a-\
22f38323efc7"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVyn9Q03Ucx/Et+Z0d+374MaQu0QQnGhaiAQnvtzJGbCfKjoMjbCFFSoBi
weiIxIxCYDDMwSE/RSbFISQbFILFxi8RRdwAU9kQuGnGGQzlt4v17Y/XPe9x
99oUd0IY/wqDwfCn939XyhgxnTMUMhgGM8msCez5gvdN8CyFE5PJU+9lZEEh
X1J9i3bK/uhA5VQhbF5lG/40Utj2WkAJv6MSnmk+shLNUWh6xJ20fP8S/Fpf
yzHQ5uXw6rzFl4EfvTPZ+JxCvVd9qSS3ARzfTZOKX1B49IlRmfNJE4zbdDSb
aIc1GpPSpFfhyzbeos0ChezFnqKuN5UQWCRxkdL2jpW5BIe3gM0xrb/TIoUS
fdX5UHErVLBFWZuWKOTeFYTXXfgNPputrfmJ9r6aybzHpW3wzo2/u99eptAB
LlxOlVyDXnGajf8Khc5lEUmHhB1QFNbhqaKtUgjss92vw4cezAO8VQoNBwTf
js5ch5lRyTnhSwoVN/iq6vg/oK1Rq7xPe5UZmG126IQz37vcE5koLEt3sxS0
dwJ7t9w18V8KK57cLvb7SgVT66f3ztEWWZBPy1UquGLY+XH6GoWPXLusH1qq
AWUdtd+ZKYyXRvaN5KjBLonZZ8sg6FfectiiVw0jQSFPpbRXX6Z0LpnVkPBC
u6OCSZDnsjzBSumCH4XTrS3rCDootiz5CLrBwNrQ/9iaoO+hO0NyTi+cLRA/
C2ERVFc7JctP9oNx1inqAW2X1+HeYl0/RAlb1Z9TBLcN+pUOj/WDB3u+pIAQ
5BzjzO3h3oTuiyf3DTsSzEo5d9poPwBryqQS0QaCHvna45EltyD1YRymbSYY
Fa+1G0m8A0e2HpRd8qH/EduWT13TwLTUFOO5m6DkH7+jpgENpC7Xv6WgfSIu
tj1Bp4GzNy2U6j0Ef85b/zXbrIGmxHbNhC/BLq+a/N4gLaz+4m6/MYCg8O5C
eOyAFmS+ptzyYILe1uqeq4PD0BdanyWLJJjBkSp2KEdhcW1ofiydoNX2yISK
Vx9ASkz06YVygiECZoZdqA4scoqDMisIHqycbM+P0EGpQmO1rpIge1epj22s
DlS2/AJWFcFdt+uNy2IdsNr8y7ZfJDga6ezWINdBs+MbLUfkBLOrkveKzDp4
Pjj+1+AVgq4Zzqc2KvTww4prQ0QjwRluXqvX73pwdY86Pkbbraq40r9fD/sz
h+afNhE8E6Ir/GBcD+c9VUyLZoKZuXZxAXbj0JkW4RZG+37G4Uouaxz+A5cN
r6w=
       "]], LineBox[CompressedData["
1:eJwV0Xs01HkUAPDfsDVERGbm6xVaFqGR8d743jx3pzwLqZUGIfRYPWwPZEeW
8pyQJbKpJPJIm2i2Wu8UKxLbRK1aKaY8pvGq+e3sH/fc8zn3nnvOvVcv5IDv
HhmCILZJ4/+sUDqpqZOgBgWOZlaHU4X4pSj0xVGpf9e1jBacEWIXvf7h5EQ1
MLd+oQI8IX7Wl/Waz1WDhFePdHtqhLh++ZCh1zU1UEo6wZ2u/oB3dk9+sn4s
rS9vtZku/4gztbjU20I1MBEts61wn8KKq08yqao0eK5i39TbOoVpPHHhRxYN
TI1r4gvtpvG7ModsMz8aGDKjbGyrpjE16G2RwzEajCVr+o0ZzeC6EtWJN4U0
uGvqO95cPIOv/FLqveu+tJ8zU2yhPYvDZJew2WsaCDf97epXNIurqYOx576i
Q1f2hLKOqgg719P4j4zo4L+tnhWbK8Khbwe+K2LTQTD6IrBD+RP2rA4JfhBN
hyfplnkpZz5hrpZvekMWHc43OP+joyrGLqtbPrvW0YHJFC45nRNjr7p87tUB
OrT9mJWTt3YO/zs44VEyRwdRQoa8UtUcdstZeWkCMeBb9WCNXut5PDOdo6jg
wIAP90wuZfbNY2PB+aY/dzHAmT12tmnvAr4eTSSyuQxw9HIYM6MtYnGmVbdR
OQN0Ax0viNoXcY/95K6STgZkR1aY+sct4amMZdSxSQbkM7t/2uP6GRfvLZ1p
VULQvjrxRgD6gmlD1MgFJoLFvgzfDvILjiFsfk4zR+CarnhkQVaCW43CL6hv
QGB3KNlrvZwExx5r7bWzQKCsGeFcukqCezSS7I5bIji2wqTzip4EpwQtrliy
RZATH9Bi7yLB4tHJG583IQj0ORH74KwEeyhodaY7ITApafDzy5bgy6zNo1rO
CB6vbRsQ5kqwb3IF3cEFgZUO8dS4RIKrDcIT490QCMSVIz21Ehwe+dJbwkZw
/XRS08AzCR4UPpkltyLYwptS1PiGxN5aytEp2xBsUEvyfLmOxF3sLaOKfgj0
DG5SKpgk5pe396r7I6jZv77C3Y7EpZy7N1jbEVgTYf78LSSOGrgcEfGDtK52
dcO5wySW8OMEPWEINi5UPgnoJHHcxC1fvz0I9p8dSOvsJvGU+sxDgdS3ItQ1
oJ/Er4/G3BkPR1D4qtnQZYTEneacPJm9CJxkOI2XRCTmXWZ7We9DMOvpHr9D
hQCDdO2W4iMINuX/5tbjREDncMcw6yiC1KXG3QfdCIhixs4/lPrh3cOOGmwC
avvazcRxCOQSam1SfAiwVz9Y4HkcARm0s61tNwHeV5v3kQkIIpqsyblTBMzO
xaTmJSLweqtgsOY0AfnfM8pMTiGQqVx8751GgGAyeiggCQEQ+UsjOQSEs2jO
tVzp/vqC6poyAk4+iECcVARPIwP9G7oI0FFVZc1Jba5DbRH/RUBzKN8jI006
n8fjeAwQQKWqcBvPINh8p37I6RUBPI8moUoGghFX6/WcOQIsL4bJXZOar//u
WswXAganlL52zEQQ2r+zJFeWAlq5odujshCEVEwXb1xFgfLnii3NOQi6j4v3
k+sowDZtGN7OQ7BW474jxYICk/Gc+Q9SG14w7tO3o4CF3m0zzVwE8z5+4/3u
FOBHBBccypf+p32Nz5twCgQ3ytfLn0cQcG/lH8sPUEBG4Vb3RalvVp6y8o6j
gHu1nOzjAuk9D4ZO7UilwHvypnbIrwjudSuc1s6hQLpPkO281GXGFV3yhRRg
llG3ZhYiMOsIiNIto0CfqG6ffhGCqnHWypAqCvwHmnZVEw==
       "]]},
     Annotation[#, "Charting`Private`Tag$133748#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{4.483151804170591, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{4.483151804170591, 6.151506185234603}, {0., 
   2.2091713935343105`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.731745114838608*^9, 3.731745288933448*^9, 
  3.731745992111609*^9, 3.7317464822599297`*^9, 3.731747155027948*^9, 
  3.731747507995164*^9, 3.7317477549768143`*^9, 3.731747997948731*^9, 
  3.731748446877269*^9},ExpressionUUID->"4ef29ebf-8096-4c16-bb95-\
36a46c41a8ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FL18", "=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          FractionBox[
           RowBox[{"2", "\[Mu]"}], 
           SuperscriptBox["\[HBar]c", "2"]], 
          RowBox[{"(", 
           RowBox[{"EL18", "-", 
            RowBox[{"V", "[", 
             RowBox[{"r", ",", 
              RowBox[{"{", 
               RowBox[{
               "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
              "18"}], "]"}]}], ")"}]}]]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"IntKL18", "[", "r", "]"}], "-", 
           FractionBox["\[Pi]", "4"]}], "]"}], ")"}], "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "r1L18", ",", "r2L18"}], "}"}]}], "]"}], ")"}], 
   RowBox[{"-", "1"}]]}]], "Input",
 CellChangeTimes->{{3.731745847530678*^9, 3.731745860064557*^9}, {
  3.731747008214878*^9, 3.73174701842242*^9}, {3.73174737917247*^9, 
  3.731747389818718*^9}, {3.731747636527031*^9, 3.7317476478442087`*^9}, {
  3.7317478955282297`*^9, 3.7317479069910183`*^9}, {3.7317481097350473`*^9, 
  3.731748118661709*^9}, {3.731748256309218*^9, 3.7317482684996967`*^9}, {
  3.731748417611927*^9, 
  3.731748430441931*^9}},ExpressionUUID->"7605062c-32ad-4172-ac56-\
ccb2a8e255ae"],

Cell[BoxData["0.7007139623018243`"], "Output",
 CellChangeTimes->{3.73174532309302*^9, 3.7317459980919523`*^9, 
  3.7317464882659197`*^9, 3.73174716114635*^9, 3.731747513806798*^9, 
  3.731747760726734*^9, 3.7317480036071167`*^9, 
  3.7317484497535057`*^9},ExpressionUUID->"a31250d5-cb4c-4f63-b77b-\
ee1c55242672"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Alpha]L18", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]", "=", "0.6"}], "}"}], ",", 
     RowBox[{"P\[Alpha]", " ", "FL18", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]c", "2"], 
       RowBox[{"4", "\[Mu]"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"2", "\[Mu]"}], 
             SuperscriptBox["\[HBar]c", "2"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"V", "[", 
               RowBox[{"r", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
                  RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], ",", 
                "18"}], "]"}], "-", "EL18"}], ")"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "r2L18", ",", "r3L18"}], "}"}]}], "]"}]}], 
       "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"T1d2L18", "=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[HBar]", "=", 
      RowBox[{"6.582", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "13"}]]}]}], "}"}], ",", 
    FractionBox[
     RowBox[{"\[HBar]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "\[CapitalGamma]\[Alpha]L18"]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.731745143180962*^9, 3.731745266403767*^9}, {
  3.731745325441514*^9, 3.7317453746108932`*^9}, {3.731745549106978*^9, 
  3.73174557384894*^9}, {3.731745622841071*^9, 3.731745627496626*^9}, {
  3.731745867706719*^9, 3.7317458898399153`*^9}, {3.731747024752626*^9, 
  3.731747042733667*^9}, {3.731747393020543*^9, 3.731747412618396*^9}, {
  3.7317476509427137`*^9, 3.7317476758076572`*^9}, {3.731747910081004*^9, 
  3.731747927638248*^9}, {3.731748122197698*^9, 3.7317481363570757`*^9}, {
  3.7317482742216787`*^9, 3.7317482882833643`*^9}, {3.731748508276188*^9, 
  3.7317485303243217`*^9}, {3.731750033178937*^9, 
  3.731750034481677*^9}},ExpressionUUID->"47737ecd-c744-467b-a6d7-\
f528d37722b1"],

Cell[BoxData["4.826962651325259`*^10"], "Output",
 CellChangeTimes->{3.731745379157312*^9, 3.731745550966803*^9, 
  3.731745594509235*^9, 3.731745629178372*^9, 3.7317460377848*^9, 
  3.7317464893641367`*^9, 3.731747162357888*^9, 3.731747514925115*^9, 
  3.7317477619068193`*^9, 3.7317480048086863`*^9, 3.7317485348102016`*^9, 
  3.7317500362689943`*^9},ExpressionUUID->"d7883e93-a1f6-428a-911d-\
13fab1798753"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Determine", " ", 
  SubscriptBox["P", "\[Alpha]"]}]], "Chapter",
 CellChangeTimes->{{3.731748798163541*^9, 
  3.731748814273838*^9}},ExpressionUUID->"82339197-1f0b-45de-9768-\
3acfd17f5148"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindFit", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"299", ",", "263"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25", ",", "16.2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"490", ",", "166"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"4.5", " ", 
        SuperscriptBox["10", "10"]}], ",", 
       RowBox[{"2.90", " ", 
        SuperscriptBox["10", "10"]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"a", " ", "x"}], ",", 
   RowBox[{"{", "a", "}"}], ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.73174907795473*^9, 
  3.731749251564639*^9}},ExpressionUUID->"59ce9d9e-1127-49b3-84e6-\
af6424e83b09"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"a", "\[Rule]", "0.6444444444444445`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.731749253878673*^9},ExpressionUUID->"45560135-0bd6-445c-b3fc-\
33bc2f57fcc9"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 675},
WindowMargins->{{198, Automatic}, {27, Automatic}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 195, 5, 30, "Input",ExpressionUUID->"029efec6-c8d4-4026-93ed-2981809ae327"],
Cell[CellGroupData[{
Cell[778, 29, 158, 3, 69, "Chapter",ExpressionUUID->"dfcc48ab-d5cd-49e9-8575-89317c90b433"],
Cell[939, 34, 139, 3, 30, "Input",ExpressionUUID->"0d84ea3c-05c1-4f13-90b9-1616b0365b85"],
Cell[1081, 39, 1042, 30, 198, "Input",ExpressionUUID->"a1eb99f8-3a58-470f-b280-d1020bf814cb"],
Cell[2126, 71, 235, 6, 48, "Input",ExpressionUUID->"eaa06111-20f0-49ce-a6c1-4974cf3203f9"],
Cell[2364, 79, 2662, 86, 175, "Input",ExpressionUUID->"0a1d4f6d-66a5-4150-af52-e2e3fa085939"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5063, 170, 157, 3, 69, "Chapter",ExpressionUUID->"dbac1302-3628-4e45-b463-45533ca0ab5f"],
Cell[CellGroupData[{
Cell[5245, 177, 150, 3, 67, "Section",ExpressionUUID->"e7bd0a73-74a7-43f5-8eb3-a671e452d609"],
Cell[CellGroupData[{
Cell[5420, 184, 478, 13, 30, "Input",ExpressionUUID->"cd6c1238-ea55-4127-97df-c6b0aa371ec1"],
Cell[5901, 199, 9843, 181, 234, "Output",ExpressionUUID->"a5f7f5d0-c61c-4f4e-9f61-7b928aedbf66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15781, 385, 2149, 59, 136, "Input",ExpressionUUID->"2e50aa01-328c-47c2-9b3b-0d1f20b8a824"],
Cell[17933, 446, 243, 6, 34, "Output",ExpressionUUID->"ad478d5c-ee04-4887-a97d-39f2e9dfb8bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18213, 457, 1617, 42, 210, "Input",ExpressionUUID->"3a6cbca3-b788-41c1-8d81-607fc80c9757"],
Cell[19833, 501, 4521, 93, 239, "Output",ExpressionUUID->"680018ea-79e4-42e8-9ddc-63c35d70e47b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24391, 599, 1053, 31, 232, "Input",ExpressionUUID->"b973d8fb-11f8-42c7-9959-f7688d6a4bc9"],
Cell[25447, 632, 171, 3, 34, "Output",ExpressionUUID->"e4a49aa8-4fea-49c9-9d60-0daecf014175"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25655, 640, 1848, 50, 235, "Input",ExpressionUUID->"d9417363-700a-4980-8f5e-6881d976e4a4"],
Cell[27506, 692, 288, 5, 34, "Output",ExpressionUUID->"d9dd2080-5d3c-4697-96b6-066661a2f063"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27843, 703, 201, 4, 67, "Section",ExpressionUUID->"735c8eab-876b-4064-9b36-ec185bed4e04"],
Cell[CellGroupData[{
Cell[28069, 711, 527, 14, 30, "Input",ExpressionUUID->"7070d502-d3ee-478a-af38-ab414e2e8924"],
Cell[28599, 727, 10943, 200, 229, "Output",ExpressionUUID->"a152a733-b1b9-480e-a8f3-1eb6a963eada"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39579, 932, 2196, 59, 136, "Input",ExpressionUUID->"fb6caf17-67d7-49ad-b73b-3f788d934a02"],
Cell[41778, 993, 267, 7, 34, "Output",ExpressionUUID->"66ea9b3d-e4f2-4c3b-bb49-9c955efdb492"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42082, 1005, 1667, 43, 210, "Input",ExpressionUUID->"7e876dee-a2ce-4664-b9b9-1915d7c95392"],
Cell[43752, 1050, 4665, 94, 239, "Output",ExpressionUUID->"89ff3ed8-a7c7-4266-ac0f-9eafea1c56b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48454, 1149, 1122, 33, 232, "Input",ExpressionUUID->"2c619d96-7cd5-4d4c-97c7-fe824a72b51a"],
Cell[49579, 1184, 195, 3, 34, "Output",ExpressionUUID->"7efcbec8-4e25-46a1-a3b2-87a4f395a28a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49811, 1192, 1853, 50, 235, "Input",ExpressionUUID->"fcb81852-71aa-40ab-baf6-2c586a2c351e"],
Cell[51667, 1244, 288, 5, 34, "Output",ExpressionUUID->"7d875790-2088-4b97-b5cd-5a7412f43c55"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[52004, 1255, 249, 4, 67, "Section",ExpressionUUID->"f679f2b0-1cb1-4b78-97c5-f11658e1a175"],
Cell[CellGroupData[{
Cell[52278, 1263, 575, 14, 30, "Input",ExpressionUUID->"3ef2b1f1-1045-4e63-9ec5-23103c243488"],
Cell[52856, 1279, 11059, 201, 229, "Output",ExpressionUUID->"e441c677-027d-4e2c-916f-a1fa1713c2ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63952, 1485, 2245, 60, 136, "Input",ExpressionUUID->"6cd81a50-0779-449f-a21b-e35ed178450c"],
Cell[66200, 1547, 291, 7, 34, "Output",ExpressionUUID->"40f2e3b9-4ef5-4d35-8857-7232512553f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66528, 1559, 1715, 43, 210, "Input",ExpressionUUID->"9014fd82-11f0-42fb-b66d-3d1faa698fcd"],
Cell[68246, 1604, 4728, 94, 239, "Output",ExpressionUUID->"4575701c-b23d-4a40-99dc-3065508032d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73011, 1703, 1170, 34, 232, "Input",ExpressionUUID->"463c9c54-5c0d-4079-97fd-bca0e63a7d52"],
Cell[74184, 1739, 217, 3, 34, "Output",ExpressionUUID->"71dffc02-f461-4182-8861-7f8967a150f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74438, 1747, 1898, 51, 235, "Input",ExpressionUUID->"a55a62bd-c87a-42f4-8d25-b4385535bcbd"],
Cell[76339, 1800, 307, 5, 34, "Output",ExpressionUUID->"0ef969f3-4dd3-4456-a45a-2bcb28457761"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[76695, 1811, 298, 5, 67, "Section",ExpressionUUID->"7dd2766b-7f65-42ef-b309-57a9fcc7f384"],
Cell[CellGroupData[{
Cell[77018, 1820, 626, 15, 30, "Input",ExpressionUUID->"2894b853-0d43-4fb8-a5f1-ed191ddfdad5"],
Cell[77647, 1837, 10742, 195, 232, "Output",ExpressionUUID->"5ae84699-286d-416a-a12d-ab41369aaa8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88426, 2037, 2296, 61, 136, "Input",ExpressionUUID->"8b61b37d-42e7-40c7-8fe6-796e760f2c7e"],
Cell[90725, 2100, 316, 8, 34, "Output",ExpressionUUID->"c4f75085-61b2-4d64-8f29-4f3cdb7a7226"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91078, 2113, 1765, 44, 210, "Input",ExpressionUUID->"312e59f3-551a-446f-8a2b-9b19997c1396"],
Cell[92846, 2159, 4730, 96, 239, "Output",ExpressionUUID->"d7772b39-6e73-4e36-94fb-bb202cbdc936"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97613, 2260, 1215, 34, 232, "Input",ExpressionUUID->"6a8de85d-b516-4019-83b4-ca29a8ffe401"],
Cell[98831, 2296, 241, 4, 34, "Output",ExpressionUUID->"822f43b7-e449-4883-9ccd-fba6d68eb0ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99109, 2305, 1951, 52, 235, "Input",ExpressionUUID->"052005ec-02e9-4297-84e4-d8153f11b6cf"],
Cell[101063, 2359, 330, 5, 34, "Output",ExpressionUUID->"73ea4f9d-113b-4e58-a734-1e6d2021d571"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[101442, 2370, 351, 6, 67, "Section",ExpressionUUID->"d9819a3f-8953-4618-b0ba-1f9d85b8dd2d"],
Cell[CellGroupData[{
Cell[101818, 2380, 677, 16, 30, "Input",ExpressionUUID->"8b9d8cab-19d9-4d7b-8e70-2a1200e0ee81"],
Cell[102498, 2398, 11055, 201, 232, "Output",ExpressionUUID->"6616a242-1aa1-45c1-bae0-b8f481fa523f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113590, 2604, 2342, 61, 136, "Input",ExpressionUUID->"8f99a23d-9d1b-4d97-9bd4-699dfe6f2740"],
Cell[115935, 2667, 336, 8, 34, "Output",ExpressionUUID->"1d7a9a4d-1219-4e1e-a5d1-2d4356d9c48d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116308, 2680, 1815, 45, 210, "Input",ExpressionUUID->"0f1d61c7-30ee-44ed-b53d-20e1460d61b9"],
Cell[118126, 2727, 4658, 97, 239, "Output",ExpressionUUID->"78816cf5-f1af-4e44-bd39-e3bdf6e31a77"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122821, 2829, 1266, 35, 232, "Input",ExpressionUUID->"fbb93f28-70d3-40b9-95ee-70b948d1525b"],
Cell[124090, 2866, 263, 4, 34, "Output",ExpressionUUID->"5b6b0c77-a0af-424f-b4a7-af7d974a3efd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124390, 2875, 2001, 52, 235, "Input",ExpressionUUID->"1288c82d-b9bf-477e-9a3b-01949e375eed"],
Cell[126394, 2929, 355, 6, 34, "Output",ExpressionUUID->"055bd75d-7abb-4958-8d31-860a55fdd6d8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[126798, 2941, 398, 6, 67, "Section",ExpressionUUID->"909d1f25-2254-4e22-a971-e5f471d69178"],
Cell[CellGroupData[{
Cell[127221, 2951, 724, 16, 30, "Input",ExpressionUUID->"ce203989-ac96-40d8-8e19-36945a3fce23"],
Cell[127948, 2969, 11092, 201, 232, "Output",ExpressionUUID->"c88c3d27-449a-472a-ab06-5f7c64432295"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139077, 3175, 2404, 62, 157, "Input",ExpressionUUID->"3a0dbaad-d4b5-40f7-9fb6-b2b4ee6b7dce"],
Cell[141484, 3239, 359, 8, 34, "Output",ExpressionUUID->"d045bc69-94ca-4092-8d54-11eb3cf50c59"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141880, 3252, 1870, 45, 210, "Input",ExpressionUUID->"beae0520-1614-4c29-9a5c-088bd227f5af"],
Cell[143753, 3299, 4791, 98, 239, "Output",ExpressionUUID->"28e1dbef-1948-4537-b3bf-9c3a9b5ec24a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148581, 3402, 1325, 36, 232, "Input",ExpressionUUID->"12cbe3b5-0eda-44ab-82fd-0169a8b88362"],
Cell[149909, 3440, 290, 5, 34, "Output",ExpressionUUID->"80b98c0f-f6dd-4084-84e3-6781f79b4e9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150236, 3450, 2056, 53, 235, "Input",ExpressionUUID->"fa67154f-784a-45b9-8c0f-0bd74908071a"],
Cell[152295, 3505, 381, 6, 34, "Output",ExpressionUUID->"afadd99c-6919-4725-ae6e-392a032ce204"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[152725, 3517, 447, 7, 67, "Section",ExpressionUUID->"33e6d770-d0e4-4516-9b4a-bd58a65e109c"],
Cell[CellGroupData[{
Cell[153197, 3528, 772, 17, 30, "Input",ExpressionUUID->"1298e498-8be3-42e0-935e-6a8396f33569"],
Cell[153972, 3547, 10700, 195, 232, "Output",ExpressionUUID->"170ea771-1385-4f3d-81f5-aa05f397785b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164709, 3747, 2457, 63, 157, "Input",ExpressionUUID->"3687fddc-824c-47d2-9b08-9d94c607f748"],
Cell[167169, 3812, 385, 9, 34, "Output",ExpressionUUID->"ee984d4c-50c3-44ae-81ac-4d0af3c5f621"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167591, 3826, 1920, 46, 210, "Input",ExpressionUUID->"f5fb9927-9389-46cb-83e7-b70331334690"],
Cell[169514, 3874, 4736, 95, 240, "Output",ExpressionUUID->"250c92b8-a533-474e-98b5-aa84fb13647d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174287, 3974, 1373, 36, 232, "Input",ExpressionUUID->"6ad333be-8cc3-445c-850f-b80410ce804e"],
Cell[175663, 4012, 314, 5, 34, "Output",ExpressionUUID->"60ee51d7-5c0b-47ce-831d-742ebd408816"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176014, 4022, 2107, 54, 235, "Input",ExpressionUUID->"63058733-fd5a-4472-9421-f0bc89f6df6f"],
Cell[178124, 4078, 402, 5, 34, "Output",ExpressionUUID->"e89a2004-b779-4067-a424-f850717cb16a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[178575, 4089, 496, 8, 67, "Section",ExpressionUUID->"ac9c60b8-b6b6-4bb8-aaeb-fe3d666218a6"],
Cell[CellGroupData[{
Cell[179096, 4101, 823, 18, 30, "Input",ExpressionUUID->"f6a2ac58-0ca7-43a2-86fc-a985ad52aa56"],
Cell[179922, 4121, 10386, 190, 232, "Output",ExpressionUUID->"66e9b182-5ef7-48c4-b47c-9b4849c6218d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190345, 4316, 2503, 63, 157, "Input",ExpressionUUID->"cbea8144-936f-4ff9-ace2-90726f7471d4"],
Cell[192851, 4381, 406, 9, 34, "Output",ExpressionUUID->"34314166-af59-44ef-b5cf-d359918e818c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193294, 4395, 1970, 47, 210, "Input",ExpressionUUID->"254d3d43-5028-40c3-ba3e-5039e37a76bc"],
Cell[195267, 4444, 4733, 96, 239, "Output",ExpressionUUID->"94844632-99cc-4599-b44b-f3bd98ccf044"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200037, 4545, 1424, 37, 232, "Input",ExpressionUUID->"fafbe8f9-809e-4ac9-b8fb-75d39fa83aaf"],
Cell[201464, 4584, 312, 5, 34, "Output",ExpressionUUID->"1c46f6e2-ae89-4b23-a7d9-d033c07145a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201813, 4594, 1619, 47, 235, "Input",ExpressionUUID->"a88e6e3d-ee8d-4c4c-9207-420cd0fe395b"],
Cell[203435, 4643, 173, 3, 34, "Output",ExpressionUUID->"9f2e2672-f823-453a-b3df-286ff9d24c2e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[203657, 4652, 542, 8, 67, "Section",ExpressionUUID->"43834ed7-87c3-41c8-b30b-de256eee606c"],
Cell[CellGroupData[{
Cell[204224, 4664, 865, 17, 30, "Input",ExpressionUUID->"2d2caccb-50be-4d99-b0e9-3eb8ddd0ce80"],
Cell[205092, 4683, 9720, 179, 237, "Output",ExpressionUUID->"93104997-0271-43c6-8b4b-185005524e9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214849, 4867, 2601, 65, 157, "Input",ExpressionUUID->"0fb25cc3-70ad-4990-8641-b91dda9d9570"],
Cell[217453, 4934, 460, 10, 34, "Output",ExpressionUUID->"6baaf99a-8580-49ff-a6af-db17a91ab352"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217950, 4949, 2018, 47, 210, "Input",ExpressionUUID->"24376a89-efd9-42a4-b16a-22f38323efc7"],
Cell[219971, 4998, 4874, 99, 239, "Output",ExpressionUUID->"4ef29ebf-8096-4c16-bb95-36a46c41a8ac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224882, 5102, 1473, 38, 232, "Input",ExpressionUUID->"7605062c-32ad-4172-ac56-ccb2a8e255ae"],
Cell[226358, 5142, 314, 5, 34, "Output",ExpressionUUID->"a31250d5-cb4c-4f63-b77b-ee1c55242672"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226709, 5152, 2208, 55, 235, "Input",ExpressionUUID->"47737ecd-c744-467b-a6d7-f528d37722b1"],
Cell[228920, 5209, 410, 6, 34, "Output",ExpressionUUID->"d7883e93-a1f6-428a-911d-13fab1798753"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[229391, 5222, 214, 5, 68, "Chapter",ExpressionUUID->"82339197-1f0b-45de-9768-3acfd17f5148"],
Cell[CellGroupData[{
Cell[229630, 5231, 694, 21, 56, "Input",ExpressionUUID->"59ce9d9e-1127-49b3-84e6-af6424e83b09"],
Cell[230327, 5254, 199, 5, 34, "Output",ExpressionUUID->"45560135-0bd6-445c-b3fc-33bc2f57fcc9"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> M3Y-Benchmark_Calculations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     22402,        652]
NotebookOptionsPosition[     18612,        578]
NotebookOutlinePosition[     18970,        594]
CellTagsIndexPosition[     18927,        591]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.731281277475615*^9, 
  3.731281279820587*^9}},ExpressionUUID->"8954ab49-dc17-4099-b8d5-\
de7424352422"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",
 CellChangeTimes->{{3.7312805856377563`*^9, 3.731280600747592*^9}, 
   3.731281232436138*^9, 
   3.731281274546324*^9},ExpressionUUID->"53e78c61-d91f-4597-8a05-\
2578a0ba5526"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "82"}], ";", 
  RowBox[{"Ac", "=", "208"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMPb208", "=", 
   RowBox[{"-", "21.74859765625"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPb208", "=", 
   RowBox[{
    RowBox[{"Ac", "*", "Mu"}], "+", "DeltaMPb208"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MPb208"}], 
    RowBox[{"MHe4", "+", "MPb208"}]]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.7312812105781918`*^9, {3.731281253034863*^9, 3.73128126327345*^9}, {
   3.73128140265838*^9, 
   3.731281419098069*^9}},ExpressionUUID->"94816937-84bc-4ffb-b441-\
fe3dcafa5f9a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.731298952512124*^9},ExpressionUUID->"186120bb-4d48-4d91-af43-\
1ef8fe6fdb90"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R", "=", "6.810"}], ";", 
  RowBox[{"a", "=", "0.72"}], ";", 
  RowBox[{"x", "=", "0.31"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VM3Y", "[", 
    RowBox[{"r_", ",", "V0_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "V0"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["x", 
       RowBox[{"1", "+", 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"r", "-", "R"}], "a"], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"1", "-", "x"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           FractionBox[
            RowBox[{"r", "-", "R"}], 
            RowBox[{"3", "a"}]], "]"}]}], ")"}], "3"]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VC", "[", "r_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"Zc", " ", "Z\[Alpha]", " ", "e2"}], "r"], ",", 
        RowBox[{"r", ">=", "R"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"Zc", " ", "Z\[Alpha]", " ", "e2"}], 
          RowBox[{"2", "R"}]], 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["r", "R"], ")"}], "2"]}], ")"}]}], ",", 
        RowBox[{"r", "<", " ", "R"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VL", "[", 
    RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"L", "+", 
        FractionBox["1", "2"]}], ")"}], "2"], 
     SuperscriptBox["\[HBar]c", "2"]}], 
    RowBox[{"2", "\[Mu]", " ", 
     SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r_", ",", "V0_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"VM3Y", "[", 
     RowBox[{"r", ",", "V0"}], "]"}], "+", 
    RowBox[{"VC", "[", "r", "]"}], "+", 
    RowBox[{"VL", "[", 
     RowBox[{"r", ",", "L"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.731280202416349*^9, 3.731280261730331*^9}, {
   3.7312803033697853`*^9, 3.731280309813418*^9}, {3.73128038119353*^9, 
   3.731280389671981*^9}, {3.731280520799958*^9, 3.731280578597102*^9}, {
   3.731281342548388*^9, 3.7312813927630777`*^9}, {3.731281429755334*^9, 
   3.731281468137602*^9}, 3.7312990204806957`*^9, {3.731299087121148*^9, 
   3.7312991130645247`*^9}, 3.731299219306621*^9, {3.731299575514179*^9, 
   3.731299577425828*^9}, {3.7313002258446407`*^9, 3.731300240555902*^9}, {
   3.731301647770771*^9, 3.731301814179327*^9}, {3.73130215650317*^9, 
   3.731302175974607*^9}},ExpressionUUID->"262a948c-3f27-43f3-9983-\
f09f1201de06"],

Cell[CellGroupData[{

Cell["Energy Spectrum", "Chapter",
 CellChangeTimes->{{3.731301840922678*^9, 3.731301852173493*^9}, {
  3.731302447744185*^9, 
  3.731302451146184*^9}},ExpressionUUID->"1e344eb2-fae6-4e83-b8dd-\
6989786c3803"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckBohrSommerfeldCondition", "[", 
    RowBox[{"EL_", ",", "V0_", ",", "L_"}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "=", "18"}], ",", 
       RowBox[{"r1", "=", 
        RowBox[{
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"r", ",", "V0", ",", "L"}], "]"}], "\[Equal]", "EL"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0.1"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ",", 
       RowBox[{"r2", "=", 
        RowBox[{
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"r", ",", "V0", ",", "L"}], "]"}], "\[Equal]", "EL"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "6"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r1", ",", "r2", ",", 
       RowBox[{
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"2", "\[Mu]"}], 
             SuperscriptBox["\[HBar]c", "2"]], 
            RowBox[{"(", 
             RowBox[{"EL", "-", 
              RowBox[{"V", "[", 
               RowBox[{"r", ",", "V0", ",", "L"}], "]"}]}], ")"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "r1", ",", "r2"}], "}"}]}], "]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"G", "-", "L", "+", "1"}], ")"}], 
         FractionBox["\[Pi]", "2"]}]}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.731301858965604*^9},ExpressionUUID->"7382fc8c-5be4-4c9e-8d5e-\
bbe34b9c5190"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckBohrSommerfeldCondition", "[", 
  RowBox[{
   RowBox[{"8.954", "-", "0.069"}], ",", "211", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.731301870131083*^9, 3.7313018713301353`*^9}, 
   3.731301980425181*^9, {3.731302193367601*^9, 3.73130222274732*^9}, {
   3.73130228489128*^9, 3.731302292017524*^9}, {3.73130390643969*^9, 
   3.731303937517601*^9}},ExpressionUUID->"af42d5ae-6277-42c9-95b3-\
8564342a9911"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.09419107998865472`", ",", "7.813625115875717`", ",", 
   RowBox[{"-", "0.00008485886228726258`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.731301872329871*^9, 3.731301981141405*^9, {3.731302203981564*^9, 
   3.731302223345273*^9}, 3.73130229289249*^9, {3.731303907832377*^9, 
   3.7313039381269197`*^9}},ExpressionUUID->"9fc30138-b1f6-4f4b-a524-\
8dab11b46884"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckBohrSommerfeldCondition", "[", 
  RowBox[{
   RowBox[{"8.954", "+", "0.122"}], ",", "211", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.7313018894545*^9, 3.731301889964963*^9}, {
   3.731301969307096*^9, 3.731301985960944*^9}, 3.7313022089965887`*^9, {
   3.731302270323247*^9, 3.731302273249634*^9}, {3.731303948205195*^9, 
   3.7313039821407223`*^9}},ExpressionUUID->"28adec39-452d-48ba-baf5-\
84c69e82f0df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.47548070277835025`", ",", "7.794912329516326`", ",", 
   "0.000047104058442215546`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.731301890623126*^9, {3.731301971777689*^9, 3.7313019867873583`*^9}, 
   3.731302210063898*^9, 3.7313022758473873`*^9, {3.731303952174308*^9, 
   3.731303982463971*^9}},ExpressionUUID->"9521c3f9-497e-40c6-acf9-\
eb20dc5e58d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckBohrSommerfeldCondition", "[", 
  RowBox[{
   RowBox[{"8.954", "+", "0.467"}], ",", "211", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.731302297088958*^9, 3.731302301352964*^9}, {
  3.7313039859567432`*^9, 
  3.7313040037722683`*^9}},ExpressionUUID->"ea8951f0-a536-471b-a283-\
90a47cc011b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8651154925146749`", ",", "7.745860177601333`", ",", 
   RowBox[{"-", "0.00008795119540039309`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.731302302444291*^9, {3.731303988206602*^9, 
   3.731304004544034*^9}},ExpressionUUID->"77a4ca99-eb33-4332-b743-\
a5033bd10093"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckBohrSommerfeldCondition", "[", 
  RowBox[{
   RowBox[{"8.954", "+", "0.917"}], ",", "211", ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.7313023096100817`*^9, 3.731302312848937*^9}, {
  3.731302364811331*^9, 3.731302366505031*^9}, {3.73130400936412*^9, 
  3.731304027291795*^9}},ExpressionUUID->"9d4ddc4e-b323-43b5-b949-\
fcdfa9d46ac7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.2653799396878702`", ",", "7.66464639698716`", ",", 
   "8.753281623086195`*^-6"}], "}"}]], "Output",
 CellChangeTimes->{
  3.731302313707855*^9, 3.731302366903542*^9, {3.731304012152075*^9, 
   3.7313040279779243`*^9}},ExpressionUUID->"db37360b-df58-4cca-b971-\
631fa07d0972"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckBohrSommerfeldCondition", "[", 
  RowBox[{
   RowBox[{"8.954", "+", "1.429"}], ",", "211", ",", "8"}], "]"}]], "Input",
 CellChangeTimes->{{3.731302321129899*^9, 3.731302322248527*^9}, {
  3.731302368609706*^9, 3.731302369505131*^9}, {3.731304037203486*^9, 
  3.731304081050844*^9}},ExpressionUUID->"c928661e-384b-4f81-b532-\
796f130f4a15"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.6798922067955435`", ",", "7.550297794096032`", ",", 
   RowBox[{"-", "0.00011263014285844974`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.731302322884964*^9, 3.731302370117366*^9, {3.7313040384803267`*^9, 
   3.731304081614506*^9}},ExpressionUUID->"b48c6c74-16a8-4d41-8ae0-\
5d6498023811"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckBohrSommerfeldCondition", "[", 
  RowBox[{
   RowBox[{"8.954", "+", "1.961"}], ",", "211", ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.731302372153009*^9, 3.731302386891913*^9}, {
  3.731304098477305*^9, 
  3.731304119197052*^9}},ExpressionUUID->"a7b24894-62ce-40e0-ad4b-\
a07cae8b1268"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.1143413732376843`", ",", "7.4016271193846`", ",", 
   RowBox[{"-", "0.0000352981609967884`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.731302387370307*^9, {3.731304098975375*^9, 
   3.731304119565124*^9}},ExpressionUUID->"7636ad57-3cd2-421b-b2ad-\
ea3d4f0bb57b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckBohrSommerfeldCondition", "[", 
  RowBox[{
   RowBox[{"8.954", "+", "2.462"}], ",", "211", ",", "12"}], "]"}]], "Input",
 CellChangeTimes->{{3.731302391797002*^9, 3.7313023984276857`*^9}, {
  3.731303883863694*^9, 3.731303886470517*^9}, {3.731304146621026*^9, 
  3.7313041709881077`*^9}},ExpressionUUID->"9a4bac1d-76b5-4753-aaa9-\
ce7a23a1a02a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.5781019812319244`", ",", "7.215022082164755`", ",", 
   "0.0000753926804808458`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.73130239892929*^9, 3.7313038878244143`*^9, {3.731304144889927*^9, 
   3.731304171380403*^9}},ExpressionUUID->"bba00ec8-2c7b-4ffa-9de1-\
b2390b396ed8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckBohrSommerfeldCondition", "[", 
  RowBox[{
   RowBox[{"8.954", "+", "2.871"}], ",", "211", ",", "14"}], "]"}]], "Input",
 CellChangeTimes->{{3.73130240386868*^9, 3.7313024075874977`*^9}, {
  3.731304173467964*^9, 
  3.731304195787549*^9}},ExpressionUUID->"b1a93384-7674-45aa-97f2-\
9bacaf4303e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.087991934541188`", ",", "6.980515525296821`", ",", 
   "3.2829231049191776`*^-6"}], "}"}]], "Output",
 CellChangeTimes->{
  3.731302408265073*^9, {3.73130417405914*^9, 
   3.731304196198601*^9}},ExpressionUUID->"1831ff3f-babf-441a-8c64-\
edc6a3e80244"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckBohrSommerfeldCondition", "[", 
  RowBox[{
   RowBox[{"8.954", "+", "3.108"}], ",", "211", ",", "16"}], "]"}]], "Input",
 CellChangeTimes->{{3.7313024135406027`*^9, 3.731302418531218*^9}, {
  3.731304198467589*^9, 
  3.731304220594846*^9}},ExpressionUUID->"ee1c046f-f1ee-4019-a018-\
e9fde189ca6b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.6798732965512726`", ",", "6.669990692805364`", ",", 
   RowBox[{"-", "0.00009895195956755032`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.73130241917553*^9, {3.731304199395797*^9, 
   3.731304221439014*^9}},ExpressionUUID->"37bb659d-d883-4157-a330-\
f5f16c835058"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckBohrSommerfeldCondition", "[", 
  RowBox[{
   RowBox[{"8.954", "+", "3.044"}], ",", "211", ",", "18"}], "]"}]], "Input",
 CellChangeTimes->{{3.731302428516128*^9, 3.731302433226824*^9}, {
  3.731304227658985*^9, 
  3.7313042444827547`*^9}},ExpressionUUID->"903108e4-6a72-489a-b4ce-\
47741e8584b2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4.472006777878721`", ",", "6.181789994693945`", ",", 
   "0.000017780859400406968`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.731302433869626*^9, {3.731304228241004*^9, 
   3.731304245279715*^9}},ExpressionUUID->"6563977d-cc6a-401a-99b0-\
644f961147ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]2WSGBenchmarkOrigin", "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"0", "+", "0.06"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"0.727", "-", "0.131"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1.132", "-", "0.478"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1.355", "-", "0.928"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1.476", "-", "1.442"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1.834", "-", "1.975"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2.702", "-", "2.477"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2.885", "-", "2.888"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2.921", "-", "3.066"}], ")"}], "2"]}]}]], "Input",
 CellChangeTimes->{{3.731303761500741*^9, 3.7313038117718477`*^9}, {
  3.7313040903103848`*^9, 
  3.731304091845982*^9}},ExpressionUUID->"8bcddd4b-4f4d-41ca-a1cc-\
8d1b59762c6f"],

Cell[BoxData["1.0615569999999996`"], "Output",
 CellChangeTimes->{3.731303812236261*^9, 
  3.7313043112497807`*^9},ExpressionUUID->"51deb1dd-06d2-43a3-94a3-\
8b6f9888ea0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]2WSGBenchmarkNewFitting", "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"0", "+", "0.069"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"0.727", "-", "0.122"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1.132", "-", "0.467"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1.355", "-", "0.917"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1.476", "-", "1.429"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1.834", "-", "1.961"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2.702", "-", "2.462"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2.885", "-", "2.871"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2.921", "-", "3.044"}], ")"}], "2"]}]}]], "Input",
 CellChangeTimes->{{3.731303761500741*^9, 3.7313038117718477`*^9}, {
  3.7313040903103848`*^9, 3.731304091845982*^9}, {3.731304132694352*^9, 
  3.731304136223363*^9}, {3.731304253761476*^9, 
  3.73130430780873*^9}},ExpressionUUID->"27bb0063-3bdc-404d-b5ae-\
b8895ad2b152"],

Cell[BoxData["1.0961179999999997`"], "Output",
 CellChangeTimes->{
  3.731304308473123*^9},ExpressionUUID->"efa1dfff-a231-4d7b-b97f-\
544f602c8bae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]2WSGBenchmarkNewParameterSet", "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"0", "-", "0.495"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"0.727", "-", "0.659"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1.132", "-", "0.948"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1.355", "-", "1.318"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1.476", "-", "1.730"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1.834", "-", "2.145"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2.702", "-", "2.519"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2.885", "-", "2.805"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2.921", "-", "2.841"}], ")"}], "2"]}]}]], "Input",
 CellChangeTimes->{{3.7313044712811747`*^9, 
  3.731304553496976*^9}},ExpressionUUID->"a4bb004f-2c8b-4ed2-ab01-\
cddf4a70ff92"],

Cell[BoxData["0.4923999999999997`"], "Output",
 CellChangeTimes->{
  3.7313045542041397`*^9},ExpressionUUID->"f8a87a8b-cbbc-41e4-b541-\
c97db9acf95c"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 671},
WindowMargins->{{Automatic, 41}, {Automatic, 8}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 5, 30, "Input",ExpressionUUID->"8954ab49-dc17-4099-b8d5-de7424352422"],
Cell[757, 27, 259, 6, 30, "Input",ExpressionUUID->"53e78c61-d91f-4597-8a05-2578a0ba5526"],
Cell[1019, 35, 1038, 30, 133, "Input",ExpressionUUID->"94816937-84bc-4ffb-b441-fe3dcafa5f9a"],
Cell[2060, 67, 280, 8, 48, "Input",ExpressionUUID->"186120bb-4d48-4d91-af43-1ef8fe6fdb90"],
Cell[2343, 77, 2857, 84, 207, "Input",ExpressionUUID->"262a948c-3f27-43f3-9983-f09f1201de06"],
Cell[CellGroupData[{
Cell[5225, 165, 209, 4, 69, "Chapter",ExpressionUUID->"1e344eb2-fae6-4e83-b8dd-6989786c3803"],
Cell[5437, 171, 1887, 56, 140, "Input",ExpressionUUID->"7382fc8c-5be4-4c9e-8d5e-bbe34b9c5190"],
Cell[CellGroupData[{
Cell[7349, 231, 442, 8, 30, "Input",ExpressionUUID->"af42d5ae-6277-42c9-95b3-8564342a9911"],
Cell[7794, 241, 407, 8, 34, "Output",ExpressionUUID->"9fc30138-b1f6-4f4b-a524-8dab11b46884"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8238, 254, 445, 8, 30, "Input",ExpressionUUID->"28adec39-452d-48ba-baf5-84c69e82f0df"],
Cell[8686, 264, 399, 9, 34, "Output",ExpressionUUID->"9521c3f9-497e-40c6-acf9-eb20dc5e58d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9122, 278, 327, 7, 30, "Input",ExpressionUUID->"ea8951f0-a536-471b-a283-90a47cc011b4"],
Cell[9452, 287, 311, 7, 34, "Output",ExpressionUUID->"77a4ca99-eb33-4332-b743-a5033bd10093"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9800, 299, 370, 7, 30, "Input",ExpressionUUID->"9d4ddc4e-b323-43b5-b949-fcdfa9d46ac7"],
Cell[10173, 308, 321, 8, 37, "Output",ExpressionUUID->"db37360b-df58-4cca-b971-631fa07d0972"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10531, 321, 369, 7, 30, "Input",ExpressionUUID->"c928661e-384b-4f81-b532-796f130f4a15"],
Cell[10903, 330, 335, 7, 34, "Output",ExpressionUUID->"b48c6c74-16a8-4d41-8ae0-5d6498023811"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11275, 342, 324, 7, 30, "Input",ExpressionUUID->"a7b24894-62ce-40e0-ad4b-a07cae8b1268"],
Cell[11602, 351, 308, 7, 34, "Output",ExpressionUUID->"7636ad57-3cd2-421b-b2ad-ea3d4f0bb57b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11947, 363, 374, 7, 30, "Input",ExpressionUUID->"9a4bac1d-76b5-4753-aaa9-ce7a23a1a02a"],
Cell[12324, 372, 321, 8, 34, "Output",ExpressionUUID->"bba00ec8-2c7b-4ffa-9de1-b2390b396ed8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12682, 385, 325, 7, 30, "Input",ExpressionUUID->"b1a93384-7674-45aa-97f2-9bacaf4303e6"],
Cell[13010, 394, 297, 8, 37, "Output",ExpressionUUID->"1831ff3f-babf-441a-8c64-edc6a3e80244"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13344, 407, 326, 7, 30, "Input",ExpressionUUID->"ee1c046f-f1ee-4019-a018-e9fde189ca6b"],
Cell[13673, 416, 310, 7, 34, "Output",ExpressionUUID->"37bb659d-d883-4157-a330-f5f16c835058"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14020, 428, 326, 7, 30, "Input",ExpressionUUID->"903108e4-6a72-489a-b4ce-47741e8584b2"],
Cell[14349, 437, 299, 8, 34, "Output",ExpressionUUID->"6563977d-cc6a-401a-99b0-644f961147ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14685, 450, 1096, 33, 52, "Input",ExpressionUUID->"8bcddd4b-4f4d-41ca-a1cc-8d1b59762c6f"],
Cell[15784, 485, 172, 3, 34, "Output",ExpressionUUID->"51deb1dd-06d2-43a3-94a3-8b6f9888ea0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15993, 493, 1195, 34, 73, "Input",ExpressionUUID->"27bb0063-3bdc-404d-b5ae-b8895ad2b152"],
Cell[17191, 529, 148, 3, 34, "Output",ExpressionUUID->"efa1dfff-a231-4d7b-b97f-544f602c8bae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17376, 537, 1055, 32, 73, "Input",ExpressionUUID->"a4bb004f-2c8b-4ed2-ab01-cddf4a70ff92"],
Cell[18434, 571, 150, 3, 34, "Output",ExpressionUUID->"f8a87a8b-cbbc-41e4-b541-c97db9acf95c"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Quadrupole_Transition_Strength_for_20Ne.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    169866,       3564]
NotebookOptionsPosition[    164121,       3458]
NotebookOutlinePosition[    164479,       3474]
CellTagsIndexPosition[    164436,       3471]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.73166406029284*^9, 
  3.731664061893384*^9}},ExpressionUUID->"eb559b11-5d94-448a-ad63-\
10d600e58011"],

Cell[CellGroupData[{

Cell["Preparation", "Chapter",
 CellChangeTimes->{{3.7317143574049397`*^9, 
  3.731714369528728*^9}},ExpressionUUID->"bf31cd16-6807-471b-b18b-\
9e505b8481c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",ExpressionUUID->\
"07eb52c4-eaa6-4e35-a43b-70f49ae43e48"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "8"}], ";", 
  RowBox[{"Ac", "=", "16"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMO16", "=", 
   RowBox[{"-", "4.73700135"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MO16", "=", 
   RowBox[{
    RowBox[{"Ac", "*", "Mu"}], "+", "DeltaMO16"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MO16"}], 
    RowBox[{"MHe4", "+", "MO16"}]]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.7330219440334263`*^9},ExpressionUUID->"252ef626-f4c1-4f5f-b880-\
c40a99e4e1a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",ExpressionUUID\
->"0fb12eb7-cad4-4bdf-ba1b-27662c4df670"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VWSG", "[", 
    RowBox[{"r_", ",", 
     RowBox[{"{", 
      RowBox[{
      "V0_", ",", "a_", ",", "R_", ",", "\[Alpha]_", ",", "\[Beta]_"}], 
      "}"}]}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "V0"}], 
     RowBox[{"1", "+", 
      RowBox[{"Exp", "[", 
       FractionBox[
        RowBox[{"r", "-", "R"}], "a"], "]"}]}]], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[Beta]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "R"}], ")"}], "2"]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VC", "[", 
    RowBox[{"r_", ",", "R_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"Zc", " ", "Z\[Alpha]", " ", "e2"}], "r"], ",", 
        RowBox[{"r", ">=", "R"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"Zc", " ", "Z\[Alpha]", " ", "e2"}], 
          RowBox[{"2", "R"}]], 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["r", "R"], ")"}], "2"]}], ")"}]}], ",", 
        RowBox[{"r", "<", " ", "R"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r_", ",", 
     RowBox[{"{", 
      RowBox[{
      "V0_", ",", "a_", ",", "R_", ",", "\[Alpha]_", ",", "\[Beta]_"}], "}"}],
      ",", "L_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "+", "1"}], ")"}], 
      SuperscriptBox["\[HBar]c", "2"]}], 
     RowBox[{"2", "\[Mu]", " ", 
      SuperscriptBox["r", "2"]}]], "+", 
    RowBox[{"VWSG", "[", 
     RowBox[{"r", ",", 
      RowBox[{"{", 
       RowBox[{"V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
       "}"}]}], "]"}], "+", 
    RowBox[{"VC", "[", 
     RowBox[{"r", ",", "R"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RMax", "[", "L_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"V0", "=", "203.3"}], ",", 
       RowBox[{"a", "=", "0.73"}], ",", 
       RowBox[{"R", "=", "3.35"}], ",", 
       RowBox[{"\[Alpha]", "=", 
        RowBox[{"-", "0.478"}]}], ",", 
       RowBox[{"\[Beta]", "=", "0.054"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"FindMaximum", "[", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", 
          RowBox[{"{", 
           RowBox[{
           "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], "}"}],
           ",", "L"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "6"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V2PA", "[", 
    RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"V0", "=", "203.3"}], ",", 
       RowBox[{"a", "=", "0.73"}], ",", 
       RowBox[{"R", "=", "3.35"}], ",", 
       RowBox[{"\[Alpha]", "=", 
        RowBox[{"-", "0.478"}]}], ",", 
       RowBox[{"\[Beta]", "=", "0.054"}]}], "}"}], ",", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"V", "[", 
           RowBox[{"r", ",", 
            RowBox[{"{", 
             RowBox[{
             "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
             "}"}], ",", "L"}], "]"}], ",", 
          RowBox[{"0", "<", "r", "<=", 
           RowBox[{"RMax", "[", "L", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"V", "[", 
           RowBox[{
            RowBox[{"RMax", "[", "L", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
             "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
             "}"}], ",", "L"}], "]"}], ",", 
          RowBox[{"r", ">", 
           RowBox[{"RMax", "[", "L", "]"}]}]}], "}"}]}], "}"}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7316649435499887`*^9, 3.731664974420353*^9}, 
   3.731665044022848*^9, {3.731665262872491*^9, 3.731665280786191*^9}, 
   3.731668286189041*^9, {3.733021957975381*^9, 3.733021972757498*^9}, 
   3.73302211129156*^9, {3.733024261507599*^9, 3.733024332830267*^9}, {
   3.73302457212396*^9, 
   3.733024575506694*^9}},ExpressionUUID->"e4779ddf-fd7b-4c27-bd03-\
c1ef2fc191cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"V2PA", "[", 
    RowBox[{"r", ",", "8"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "3", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7316675504906693`*^9, 3.7316675596200933`*^9}, {
   3.731667918987924*^9, 3.731667919674821*^9}, {3.733021996974887*^9, 
   3.733021999558794*^9}, {3.733022077422307*^9, 3.733022087237549*^9}, 
   3.7330238873383007`*^9, {3.733024185385704*^9, 3.733024219515911*^9}, {
   3.733024355853792*^9, 3.733024359733301*^9}, {3.733024420972527*^9, 
   3.7330244215963793`*^9}, {3.733024529707171*^9, 3.7330245356508904`*^9}, {
   3.733024584914935*^9, 
   3.733024592337348*^9}},ExpressionUUID->"bfbaf3c4-7ccc-4942-b6d8-\
df5f3fc1f0e9"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwBcQKO/SFib1JlAgAAACYAAAACAAAAvrmQLgAACEAeaymGDJoYwPSNs76t
CghAaMV0JtGYGMApYtZOWxUIQGFxPzuTlhjAXjb53gggCEABkxguVZMYwJQK
HG+2KghAr+f+ZRmPGMDK3j7/YzUIQMMxZ0fiiRjA/7JhjxFACED+dEI0soMY
wDSHhB+/SghACAUEjIt8GMBqW6evbFUIQLRlp6twdBjAoC/KPxpgCECM/rXt
Y2sYwNUD7c/HaghAA6JMqmdhGMAK2A9gdXUIQI/nIDd+VhjAQKwy8CKACECO
W4bnqUoYwHaAVYDQighAMoNzDO09GMCsVHgQfpUIQH22hvRJMBjAF/29MNmq
CEBHs/s8WhIYwEzR4MCGtQhAHqsKLxICGMCCpQNRNMAIQOadogft8BfA7k1J
cY/VCEBQRtF2FMwXwCQibAE94AhA24sBjWW4F8BZ9o6R6uoIQD5G9YjioxfA
xJ7UsUUACUB9mwkZaXgXwPpy90HzCglAZM4lG3dhF8AvRxrSoBUJQNnVAt+5
SRfAmu9f8vsqCUAAITJw5hcXwHBA6zKyVQlASvZanhirFsCmFA7DX2AJQIGY
k6MJjhbA2+gwUw1rCUD9eca7QHAWwEaRdnNogAlAGk3WpYkyFsAc4gG0HqsJ
QNFY4XHBrhXAyIMYNYsACkCuDZq3mocUwP5XO8U4CwpA4/Q0wOdfFMAzLF5V
5hUKQMxnwPCbNxTAntSjdUErCkCO/rTHQeUTwHQlL7b3VQpArHsMzro5E8Ah
x0U3ZKsKQCyHh50XyRHAdEsjtve2CkDs0WxmrJQRwNL7c62ywQpAkMxK8ZVj
EcBdMQow
        "]], LineBox[CompressedData["
1:eJwV0Xs81fcDBnCMlEt9nXO+X1auh+M4n2g6KSrTs9AKCUVkk6yLiLDoN2Rl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        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQB2IQzSed9GLLXzEHrw/nHBd90HLYot7pvptNHM43S5Hy
VxVC8HcsWB3WL4vgb+NLWvzyOIK/uUbig3ORBJzvFXM7YdtjSTh/Wvvjijk2
0nB+37PuuTv7ZOB8Jc+umVP+ysL5Wd/P2jwOlofzl1/ZfLs8WQHOzz8eMH+m
pCKcL5gwwaz0MILf+Ktq5/pqJTj/tBWHwBJ1ZTj/cY1D0PeHCP7FGyekns1Q
gfNn3fq8rc9ZFc43uHfSbtofBH9hu9Os8JVqcP4LL+6aLUHqcP5f/nrPAi4N
OP9N1dRXT7ci+Cufh5XvyteE823yMrq01LQQ8rNkCkMuIPhPTlQ73+3QhvN/
zal9KW+qA+c/6zov+u8ugr+g6oyu9VRdON9EIEfSyEEPER/Lt31o/4ngX3qy
ePb0Zfpw/qe5BWmKGgZwftKpJyVqLQj+fk+tXI5bCD6zl+ttSXNDON8ovIOn
chKC77d9jvrW5wh+4Iy2HQouRnC+0xlH48xZCL4cr2rh/3cI/sNzd1WOehnD
+RMfpx9KX4Dg6zzzumd8AcE/8UL31///CD4AJGlxPg==
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$13741#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3.0000003469387755`, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.731667560644281*^9, 3.731667581025085*^9}, 
   3.731667642816774*^9, 3.7316676955016747`*^9, 3.7316677428894463`*^9, 
   3.7316678824851093`*^9, {3.731667920374939*^9, 3.7316679503017893`*^9}, 
   3.7316681800513763`*^9, 3.7317143758123903`*^9, {3.733021991847004*^9, 
   3.7330220000693207`*^9}, {3.733022078684121*^9, 3.733022113532404*^9}, 
   3.733023887783784*^9, {3.733024194237029*^9, 3.733024219797935*^9}, 
   3.733024381312935*^9, 3.7330244228940268`*^9, 3.73302453230777*^9, {
   3.733024587426626*^9, 
   3.73302459470537*^9}},ExpressionUUID->"6556330c-2c88-4652-b38b-\
e4533b282924"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wave Functions", "Chapter",
 CellChangeTimes->{{3.731713866686789*^9, 
  3.7317138748804913`*^9}},ExpressionUUID->"05c0b949-bae0-43dd-9b83-\
b342db3934a5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0List", ",", "WFL0List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"V2PA", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0"}], "]"}], "+", 
              "VShift"}], ")"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0", ",", "WFL0"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL0List", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL0List", "[", 
        RowBox[{"[", 
         RowBox[{"5", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL0Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL0", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL0Normalization"]], 
    RowBox[{"WFL0", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, 
   3.733022219591092*^9, 3.733022640517434*^9, 3.733022684819254*^9, {
   3.733024603051434*^9, 
   3.7330246274828367`*^9}},ExpressionUUID->"34c49bf5-2837-46e7-a400-\
b3155f173eac"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","maxit2",
   "\"Warning: maximum number of iterations, \
\\!\\(\\*RowBox[{\\\"100000\\\"}]\\), has been reached by the Arnoldi \
algorithm without convergence to the specified tolerance, but the current \
best computed value has been returned. You can use method options with Method \
-> {Arnoldi, opts} to increase the size of basis vectors, the maximum number \
of iterations, reduce the tolerance, or use an estimate as a shift, any of \
which may help.\"",2,39,14,20295328097918608623,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.733024620354188*^9, 
  3.733024876369584*^9},ExpressionUUID->"f8ec6ba9-0ec8-4522-9c16-\
72d9235979cc"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","chnpdef",
   "\"Warning: there is a possibility that the second matrix \
\\!\\(\\*RowBox[{\\\"SparseArray\\\", \\\"[\\\", RowBox[{\\\"Automatic\\\", \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"31415\\\", \\\",\\\", \
\\\"31415\\\"}], \\\"}\\\"}], \\\",\\\", \\\"0.`\\\", \\\",\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"]\\\"}]\\) \
in the first argument is not positive definite, which is necessary for the \
Arnoldi method to give accurate results.\"",2,39,15,20295328097918608623,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.733024620354188*^9, 
  3.733024877541765*^9},ExpressionUUID->"31bc9eb8-38f1-40b2-9c45-\
17d427efc771"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVV3c8198Xtvfee+9RRpnVPUqKFMpKKYlSRlb0lQpRKhVSZIWsKFHK7HNl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       "]]},
     Annotation[#, "Charting`Private`Tag$43335#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.733022660989914*^9, 3.733024623460167*^9, 
  3.733024877799221*^9},ExpressionUUID->"5e9bdaa6-71c5-4337-a61a-\
721bf7961748"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL2List", ",", "WFL2List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"V2PA", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "2"}], "]"}], "+", 
              "VShift"}], ")"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL2", ",", "WFL2"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL2List", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL2List", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL2Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL2", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL2Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL2Normalization"]], 
    RowBox[{"WFL2", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL2Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.73171630976579*^9}, {3.7330226958810053`*^9, 3.7330226983993607`*^9}, {
   3.733024637538288*^9, 
   3.733024641018553*^9}},ExpressionUUID->"ef2e9c53-6aca-4dff-8760-\
fa926e83508e"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","maxit2",
   "\"Warning: maximum number of iterations, \
\\!\\(\\*RowBox[{\\\"100000\\\"}]\\), has been reached by the Arnoldi \
algorithm without convergence to the specified tolerance, but the current \
best computed value has been returned. You can use method options with Method \
-> {Arnoldi, opts} to increase the size of basis vectors, the maximum number \
of iterations, reduce the tolerance, or use an estimate as a shift, any of \
which may help.\"",2,44,16,20295328097918608623,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.731716571955412*^9, 3.733022950289493*^9, 
  3.733025124328124*^9},ExpressionUUID->"d8f595d2-16a1-4e3f-9727-\
40bbd3e0ba25"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVV3c4lu8Xt1eZWdl7ExKR3nPiS6GQMhMSKiRkJIWsiKRSpCWroSQ0jDxG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       "]]},
     Annotation[#, "Charting`Private`Tag$43612#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.731716259806653*^9, 3.731716307512171*^9, 
  3.731716574128585*^9, 3.733022950583209*^9, 
  3.733025124626871*^9},ExpressionUUID->"8ef3f56d-9f96-40c1-b053-\
81a3d03caa3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL4List", ",", "WFL4List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"V2PA", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "4"}], "]"}], "+", 
              "VShift"}], ")"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL4", ",", "WFL4"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL4List", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL4List", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL4Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL4", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL4Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL4Normalization"]], 
    RowBox[{"WFL4", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL4Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716674274419*^9, 3.731716677369637*^9}, {
   3.733022714991097*^9, 3.733022717198365*^9}, {3.73302464933048*^9, 
   3.733024652145925*^9}},ExpressionUUID->"bce28cf0-b57d-4b1d-88ea-\
91d5136a310f"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVV3c8198Xtvf4GNl7byqZ5V6SQhEiIxIpZY+IlC2VfDWMVJKQUBmV2eco
ysje28cMWWWP8vP76/16Xuee5z7nnHvv+xxRJy9zFwoyMjJzSjKy/3/Xhutr
JO491ukbu/l4EvNrd6bxBOn2+qIdD/2+q+wBn/G+Fiee3gjU2zFHL8H2/TPX
ABs9QT8OFQ8b//H6vfI54HRuD2XvQ+SwWCVjxspFvFD8I3f3fjLKb1iVLOlQ
IZ7kmr+5ffQZsqOWDccL+sRnh2/nbIeko9eG5l94n1sR2Ra4H272ZKCPB6Zk
3tFfIsa8yLmxfiALWepXBIT1+RF3Tmu6rN5/jR4o8OpJNIURfSkaTJan3yCa
IzPmQkz3iNPFthq/j+YjxgG2/56MPSY6uPwSXUx7h9TyJu1nJV8QrzISo9dC
CpDJj7V4trhsosTFmOBruYXoTpB9okDbe+JIpYnXSk8RWvt2P4pr5SMxdR/3
RT/qDyhZyFGM/eNn4hnPEes/Bz6iyluhSmtV1UTW2tenfBw/IYXkQJaWoXpi
g7C33tL9EpQ3klXyX3ErMfq6hrpXRSniuevZcfFkFxG3kSksTJchRxF89lJ/
P3Fbtl7Eg6sCbdeXaYxVkYifIh7smztaiUYqtYbJPk4QvQdsGNx8PqOTbsWC
DOdniPKqYrszaUQ0t+LWqde9QJyKm112bQS0k+pBnHjyh9jqa7OyHFKF1Lbv
1pobrhGVXnz2LOb4gmI2Ph/5dXuLeO+H6Ixv7hdkrEzk3++yS5xej3Y+oPsV
hd6Y7um9TgEGErNDv3u+IqmbuuXRL6gh87SJdaFnNarh/HZ2S5keyG8WtXtT
16Ad1qZZEVVmcHjDdUrlWQ3SV/Wb0xogQGVXcO3igW+Ii73TgvoCB/BSjOi+
r/+G2ouor+jv54IApaOVno7f0bh/kg6fOS902r5WU1r/jm57msSs1wvA/tuM
hfP3a9HkyAOXZlMRiC/2kn8rUYeEem0bmT3EYG6kI8u9og41tMzUu1VJgCGT
hoiCeT0q0QqE6lPSkK3xLPXXdD2S//qQm59XDqhcyPblhTag175rn15KKcKF
Bxf/u8r1A9l6KxywOaICArMKUTNHGxGnJLHZlkoVgrke/Mvpb0Rc66Gv+KXU
oEdv9bqrTxNinjKZKPDXAFUvm2VpumaUIWrx8OMfLXj49LPHz7RmpMZgsdqf
cQSWakWnsw+1oAol7bMrRzGcWol2utTYgo5eInd2aNeFKKnXeX9CWhH7oVcH
W08cg6LDfa7mda1I7puG8MLB4zBqzihVxNGG9nlyRvHrGgLhypFxtvNtSGb3
RfCujzHohHql++S2IYJBhf7JulPgkfjSvm21DT16/ubliNhpeJbXwbdftx1N
WOT4EwLMYLNHPXGppx3d/WseFGV/BkoP0Dm+lu1AgzdtGue4rCDgfq+cw40O
JHLZXH1+7iyoTuescjZ1oEDh34s/SDbwRy+o6odQJwqpmfXrXraDgueG9yK8
O9Gj7TyfC9IO4LnBa6X5tRMptaSdvajjCLNvy39lu3QhP9KBGYd6J8ihu/fJ
vqQLNdH+N8QufxEuOduFc9J3I9aJzs74dBcY59nhisjvRsqfjy4N1rtChl/j
qMa/bmTb8mH3UOhVcGx+lr9o2oNmrjdVXTR2h8HII3r2yz2IcnL/buk+b0gd
ZmbmPNaLFgcfXgkU8QFrzeGehqRe5Ch8bV5Hwxe6Fm55aGj1IWWZAdqkBH94
bGiqsXivD41HttHutl0D80xhyuyhPkT9U7pPXCwQmm2qUjjC+xFtuc/M+aUg
iPuQ4NzQ3o+kc+8J2XjdACPWC0rhEgOIfm7nT9u/EKitIa9ZqB1AmpzT/27L
hEGV8tHFepYhxBRsOvTlZyTcustRHuY4hJw0a/ufLUbB4cnxKPWiIbQ1yGJ9
nzwGylKj+LIsh9G/sq7x5/qxcH31zKTd62EUtn679FDAHVA7LVnAvjmMjtTb
xLQX3YUi6u/Hwp6NII0xvV4Gk/vg45hEUF8YQWufGISE3sZDin3x/JowCfUq
K06xMyWAVWlk6VsfEuK71qAeducBtHtImPDvG0UbzXNT8m2PYf/TuOK1I6PI
7n45+9fiREioW+FpvzSKCg4Z1B1+ngQm4t/GY0tH0UgNs5pZdAo09LoErdmN
oXHfwKnd/GcgS9M83BY1hlSa/5R8q38OsQfV9N++HUMhLL4tRgtpYBBPw3px
dwzxHlhNDXmdDtVHX2e2ZYyjN/NJ+5o0XoFK/PuZ9bpx1Eg4aN4+8ArSekuU
hBbHkV5I65l7EZlw3aOu9Kr2BPooebReeyALlJJnGik7J1CBiiBPaHkOPBv9
zSa3NYG+OLXlMYW8AXqFLavTIpNI7vvLxfu6uTBRxTD6zH0SNT88HxnTmwep
s/Krh6inEHmkQciO2nugO6SqdU5+CqmUWDK6MRXAtdDDoRFmU8hYVrnJNbQA
TnOeom95PoXo9g0RX7gVArWOp6Cr2k9kmPKyStG+GLwfFBxLvTyNbiaPtH/P
KoHhgdK7Vfenkf3c3yUXjVIwlvrSMlU8jar9t4zFm0pBqqLN5iDZDMr1yNRZ
3SmDgYk/Ho0pM4jWSZmp/VolGGgcSvpXP4uM7JO9Tk1WwYeIIwMSS7Pojv1H
EzH0BUSbjokYc/1CNBnMpD9PvsDOBavcZKdfqNPty7lb5l+h8F4gUWX7F+qN
t1fbbq4GgZGyKSeFeZQay29IWP4OZMs+KfVm88hVY53qtE0tTNDIGakEzqNL
NVG+FlW18FYp9e3fL/PIUKLTNCmhDnRuBfunnF1AdMabzc80G+C8oDZFc8Qi
4qdzZh9+0wRtisPxz+aWUHbYCct+r3aoUS//abq7hD7o5XFm5LbDJ90kTMn+
G72xp5K8PtkOqZYmf66o/0ZdqSY7unYd4HSTaKke8Rvly27SLBh0wp/GNIF2
7j+IfMHEPpW/Gzjdz+fSHl1GtFuCh1LS+0CO9tX302eXEdnB3M/f+/sAZ0yN
PXFbRiT5TpsbnP3g3uvBr/B4GVX1MC87xfRDjX5I3OnJZbSW3NCS7jwA/SOQ
82RzGRFPcYtdezIAS8GU38aYVxCPDM/i6+YBECi8+9dfbQUVb3Nb71MfBH/B
J55Pbq8g2+O1MzG7g3C3dPDu2NMVdHypJvy78hCkW4i8li9YQc/N7zQdOT8E
jXdej3zuXUH3vInxVRVDILH28fSY7Cp6IljQ/ejqMGg92HSX11lFX8yo/jE/
HobTCkfu+JuvokCZydbUymEIcar5QnNjFfE+ss/vZxiBjub2A/KNq+hxvLx4
0NMRmL7CZepPWkXNP+NPsHwegX9Utm6fV1aRbc35kkdDIyCnPfrKVHANBeau
PnvPTALcLVGVsn8NKY8dzTMRIIGVj+vg6LE1VBP16Ke9HAkiXi9y+nuuoQHv
+ePf9EmQondw/+eINWR5mf89rxkJ3g0FnKJJXkManzcaus+RoOZ6+RXTvDV0
dUG7fesyCfo5/u29CmuItdyDKsqXBEvvdDNGO9bQ3X6mXO8QEtAYRRPlpteQ
nGQtJ0ST4EAY03olYR1lLfO9D04iwQn+0xw0kuuIvNqncOI5CRw+PVI21VxH
Bd0fhXIzSeBv1mOccmodtVr/u16fS4K7c3yuoxfW0eHihJO6BSRIv+0QJRew
jgZm6VUIH0nwSSwj3e/uOhLjvV2jWkaCxs+TlZVp66jyQ+3Ht5UkGLOW7aMu
XkfOgmfLg4AEG8vuqya164gzqfhR8hcSsPxXwJYysI7sXK6y0FSTQEJuRXF0
cR1ZjOlR1OxhrW/qRnJUG+jKDXvz1j182vHGJT+eDZQRc3pedg9f2iZGVCps
oAZVk6aWPb6QJIoX1LobKJFKd6Nqb7+H+w0qTCw3kL/aTOjOnh7lAZvjR1w3
UMsJk7yv/9cb5dEhf2MDydH8VJrZi+eKUvh5vvgNNFPm7eJVuJfP3se/6F5u
IGazlaIz+SR4FZ4TuF68gUr5eqNSsvfqLV9JOfV9T4/gnJlWOgmGO1v+6+zb
QOsBt1I1n5Dgxq1x/uq5DdSz5D6d+IAEPDLrrwt3N9CPX7ItJnf28tfGoJrO
vok0Tvb8cg4jgcUNoap4yU3UeOf4ZGfAXn0lDpy8qbGJdr4S3F+6k+B+87Fe
N+NNxPs9Rav+AgnkrttctHXYRIMsAvtOWpHg4o+wEPWoTfTlWpCK0xESkF97
TCeVvImYwx3kV5VJkCaU85gzdxOpsDhnj4mSoNenJf93yyaqEmz610hJgmv8
4xqksU20VZXe+OjnCLB/W6tpXt1EVg/8a/S+j8ApHqGhPP4tdC+1TPVL6AjM
ftl/JVVpC73abHN6YDsCsW7HVmN1txC7LYMkj+oIfCW6M1+6vIUq0ef3xuPD
oOZScUSkeAsJ9d84ff7AMHSwtNSzfN9CU/+NU25QDIN36Zjl394tpJ7wae5U
+xDkMjJ49v/bQtPuG4pqHkMgXGSd9thoGynXO18XejwIlXbucpH226iC657F
d9tBsKUO++TjvY1KrOdp1UUG4bH162aTpG3EZhKoH/x6AOh2V//RjW2jE8U1
OvC6H7Jy6O+tr2yjo7eD4yYu9oOeuSD3FO0OkpgNVBsX6YeQLH3lasUdxNFh
fDwgsQ+WjB+dvxm0gwobWNa0fHqhL0Wl6jfhLxJlHiR+XO2C1I481gDJvyie
/ARvZmoX2LJIn9/S/IumL36I9tLp2uunBP9ROP9F6RcPnH8f0QkkT4bDnB//
IgXubM0z/9phWn+iRM3mH3KYLRDdimuBjaXk9zde7iKWSz9LfMK+QJk8x+7u
x12keDK78r/EKgi+FG8S1bCLJrsMN+MtAHYGoubjlnfRQfvLOx4vKiBsvHRf
ixgZ9gzgEtiS/ABRzVkWJH8ynBfb/EmR8zHcywxtoeAlxy9Ip50tDpchI9Ur
7PvEyTG0SL28TKhAdDXmltKK5DigKucZYbwSRY1LDhjrkmOiK1/ZiG4VChFr
nHp8hRx7LGnfX+upRp7pPP+kyslxEixgt5YGpKBCoatZQ44307vVb+f8QLPw
K9K4mRxfsulxPBDWiC6PEOm9x8gxfptvyiDfjByFXPaVMVDgEWKCcv2nVmT2
rFDB2I4CFxwbKLvW3IEICk+97F0o8PM3+U+oFTtRc0VUkZcXBW4jl/W6d7cT
GQ2c1XgcSYGlPtsVXtLrQnp8/44O5VFg8mlD25HMbkSW+zNm8SMFbqet0srY
6kZEzbZ68ioKrJc2fVxjr+/Vtsk0leqkwKY5WsNNKz1INcXIzmtnj6+LMHlg
fx/6I62aFk5DifW94h6K3exDBSWCo48IlHjN9bVpbW0fUuxZulQqQYklBwKd
xGz6kRRXsi/5KUrc7/bxRI3bAJrICvvIcZYSbzav6JO/HUAZh65uSF6gxOec
rx7unxtAQpZHbhldo8T/Hj4VsXQdRNyPx+88er7HfyYxRspkCPHIf4zayKbE
T7srlFzDhhDf15hQ+wJKnDOjtulUOISElmSvSVfv4SSvgzdZh5HI7W2vuEZK
zHIwzu3J4WEkJtR09XcXJT5m8MfK1XUYSZ70dqyYpsTnx2fjeSqHkdS4rp3I
H0oceLNGZn18GMkEc1hFb1PiRJv7hEiGEaSQ88nYlIUKn9Z7x59mMYKUUKzB
B24qHMsfwSYfMIJUum10eUWpMO0/py3H5BF0kOqv2vhBKvwqf4espmsEqT5t
3n/iCBW+/9cqYPHPCFI7kK7w1oAK67uNGzjSkpCW41GxQBsqLMdJHiUjSkKH
1zkFB52o8PFl01e0iiSkEz/FretOhYMD/b00NEhIt/IOM2MoFW7lcNKPP0lC
ehZ2dN6xVDjV7+VOkSUJ6c8qUHY9oMLOrYlVMg4kZBD+76/mUypsxIVDFl1I
6ARP60ZaJhXmsnkvTutBQkbvXy5TvqPCBxw3irz8SOikgd+CawkVzilUUJIN
IiGTIf2ZpioqTBAye3nwFgmZ+nNNHGigwu9aLUT+iyCh04zTw8kdVDhwgrxW
O4aEzDPK+nYGqfBE5E6p5h0SOqN5r/PCFBWee/xW9M49ErJqPdfyfZEK1y5r
q8rdJyHry0oN8ptU+LJnqLxgPAnZ/tutSaCgxg6dO4ZOe/hcYhusMlJjpzfN
fZt76+0VXpXb7qPGosKJChNxJORQ7f8RhKjxU0f3p6J7/I62BgUSMtTYX3o0
piiWhJx+c+fd2U+NxRZ/WyVHk9DF2JmsBS1qXFQ9EtwaTkKXhCvSLfSp8flp
mSsON0nI9VPc09JT1Djn3/0XutdJ6OophyTBs9T4edd6RrAvCblNKD+IcKTG
G9ond+ndScj9BnnczyvUWNLyzvGliyTkyd4Rc9KPGnccfrFPyZ6EvN9khheG
UOORJUOGmjMk5IsDQrhiqHFvpnpTkTEJ+fccD7zxHzXmeVvMtK1LQgGevL6k
FGqc69N487k6CQU9q7ycm0eN/31qnVkWIaHgg/FOrB+pcQ8K83rDSUIhDeft
/YnUmLFU4nDl3nkK26Cw0Gmjxr4LLoxbPSPo9hlDnfa1vfz84XCmsx1BfB+a
+SjIafCJyfq0MNUR9I7jzPp+Rhr84K1T2j3mEdTd7lDwQJgGf4u3u3ixYhhJ
mPmLmZ2gwQf5iks8aIZRacHmvzBzGpx9Lcy0rmsInSSEDhSco8GPmpPEGl8N
Ib+WO48JPjRYLFrt64D2EPp66gVN6xMaXMlL+OB3bhBZvZUY331FgzUI/A+9
RQfRLFMuKL+jwU2LnFEqkwOIrfHD9f++0uDvN9/70l4ZQI5GDbMmv2iwzNbf
EH+nfvTXYLW56TAt5l1zyYsU7kUJ2cF5fw1osdFLn6GL7T1IgoYsVtGMFrMN
RFTpR/Wgk98YdO+70OJ1L4E0wmQ3Sj0qUnwynhbrrpzfb/S0C2lg4+QfI7TY
Jd90bnSoHflpvjxfH0GHT5sz8D0uqkdG6SwrxnF02DPs2fWc1TokRhsS25xI
h/VtzLx+qteh1k6rwo4cOlx+1peavPw7UvJmohxupsPxJ8SPuHysRtPZgdl/
+OjxUXdBrUXBCnSO02Sev5geGzqZHDp2OxQdvFERnlZJj73PJ7ELjlojhjEZ
LtHv9PjLoYCsKS4/KHtPiaT66PG2jMKHIvcHwGVclqCyS4/T4/q6g2yyoDVc
QvWYMQP2ufA+lFanBPQXt4I9xxnwj1e+IUVTtRB04rHclzkGTPs4XOdrRh28
e6nYz7HGgI8LMt5TcagHnjOOmmV0jPj+kDTi6WiAudJv65RKjLilhzb51Ycm
eBSR4P/kOiP+LvwA575pg7F9Up41zEyYq/egZ+FyN3B7gSA3NxPuXvn+Xka/
B07WWTddEWHCVFvb1XyPe+BT8D0F1oNMuK1T8OPVA71wd2Rp1saaCefObF9L
de2DA28qLi9mMOFRAxl2q/IBCD9sdoFPgxkLUpS0R82PwAmHtD/qesyYe/tH
pSvPXv8c9ivS8iQzVtBrkSzSJMGz6ujsBEdm3Bhgba54gwSlRuW/aO4w4+FH
7bmwuddPWosHLPcxYwEkVn9ochRKgr1p2SaY8fY5mSdbZGNw69nnFKUFZuz4
yCzbUWAMmEhnK65QsGDBuCPhBPMxkL4cR0aSY8HlX120yMrGwOHa6t3GGyzY
MoXH4sC1cZBM1hOYjWbBlNijm/3e+F7+/ntLm8CCew3nVZLSxyF4R7ZVL5MF
m1lvasY0jENipMO+skYWXNkV2sPGNwHnsvKyu7tZcJIq5WFWxQkQq91QXyGx
4J4cSptCNAEFDI9slVdZcPGRr4MTzhPQ+KD2RZYgK07IT/Fiy5mAR8Wc+6ul
WbFK68Ffh0snwLbrwlfSflbsxijylLVuAqZ5dib4DVixzpOlf3lTE0CZriL3
0JMVp+X0c/0QnoSGLzcr3l9nxT9d0y5pKU5CwnjDyaYIVvz+vfQvC61JEJJ2
8aJLZsWjL8IO3baYBK13Tz7cAlasTzeVvhU+Cfo9zX8X6ljx66z6BULcJJiQ
UR0/386KRY9/CB9JnARnc88+NMmKo2Pr/mTnTILnjVdiBQus+JXqswfphZNw
PbPXTWSDFT95VLFmUT4JBjdEQ8OoCXhTRzR9pmESfrBWvtJgIGDepY78xvZJ
OJ1pVbfEQsDTL14T3Ponwa7pHtsFHgKWPGl2fWB6EryF117pyhNwZHyochLF
FKwWJ9RtKu/5105ZnaebguAT8vOFqgRM8ZxX+CfzFET7OKqJ6RDwmeor+qo8
U8BAs23br0fAG/sdQ7YEpiAhNTH04XEC7pyoZwgXnYLU6oY6CjMCFqMV+tkq
OwXC1i7z5ZYEPBRynfOp4hRkzu2y+dkSsOYU71np/VMgF56qJn+egNdCdoUD
VKfg/b5DduPOBDx8/D7ptvoUqOa2hD51JWAV9fcM9lpTUK5zNdPCg4B/zWUQ
1g5PAeqgqmf0JeAaUyEXCzQFNZdfzFcHEHCE1YEb13SnwHBHkz3kBgFfGNL5
fu7oFDQndKqphhEwuThHOf2xKTgj6WU3F0XAD6lzG0IMpqCvjD4s8w4Bqwv7
uX86PgUOJpmZ5+IJ2DV2k6PkxBRMjOnUcz7ay6ekilqo4RRcCeybb0wmYJK9
5AlWoylYYPRnj35GwI+7DsHlPeyXzqJ+5CUBy0aME+7s4Q3VN3arWQTM9mCk
yG8P36o/GvY2l7B3nhj5ZfYwpcNwpst7Av6oZQ/Ze/yxf67XC34g4OeE3X1L
e/uz3OZY6ColYKYagUSqPfyI/x17/GcC9lnmKJ7Y089TcELd4Otefec0phL2
4nuuP2737/uevtvUWfT6UyDWdzPs0w8C7uP/5WKqNwU5HjxZnq0EfDTv8gsn
PAWKFMX1e70tNqnZrT2qMwVFSacWhvsImL9OyGpZewo05KfZk4f39KqdrvLR
nAK9M4LnaKcJ+MQ1XYqhg1NQO10SBnMEvKD67HuDyhScvGmeFfibgEX6juE7
e/U/m3174ecWAYsrOcsHS03BoJYYR/ouAd8I+RD7VmwKnFoq1a2p2PAvUqVv
sdAUuG/8DqtjZsPZR8SqNbimQMvnEtcUOxtGnzecrNimgG62P4+Shw1zNcg2
Y6YpyBqo7tYRY8PP1axtbpFPwTAxUeGjGhtOpjzonT8zCfnqDF/btdmwSqju
Uzw+CcEFt84uYTZcme6kmD04CVwZlyPkjdkw9Xx248/mSTCN1ux9eZ4Np2GW
+jN791Ho31sPuMiGD3qbkEW9mYS5ADHKoSt79kfmQndeTkKsK6MSjz8bjrSm
Osb9YBKqjIci42PZsOnmlyRzz0k4wB6ufKNwT98LB26i6CSQ3VutSfnEhsO6
n7fGcU9CM+VV208VbLgblsi0mCfBbdU8+vc3Nqwt+bt9/8YEZPZKDFzuZ8MD
zFVXshongOtFXcwZSnacmRdgyOg9AZvyhGFFS3bMWBPDJpw5DmvP+cIP2rJj
SkIt/a+kcVhhlZTQPM+OnzMHU2bdGYeFZc2r+lfY8VLLrdgJz3EYq3Bes73J
jqUYvGKeaYxDg3EJS2wWOxZOlhY8Wj8GqW4OaGyVHcOUZEL36CgczstPT0ri
wF4nomMHyUjwm93I0eorJ+7Wvr2SLtkHve5irVdrOXHOk/MvrtL3QdXebB/a
yIlHUt0aj833QkJwnnBONyee6L5uuP9jL6iMMY1sznLig6qjv0jHesGzsMX+
Occ+bJ9Yxvnlag/MmlraTVzch81dzy+YVnfBRJyjlS8tF/52RUprpLgdPGcV
xFSYuHC4r5+LZVo7rB/fnJ8ncGGfb8T24dh2YKB8GH2Fjwub1NYHyju0g0pQ
9QdHRS48PHiNPJ++HW66SHGYWnBhOxf5PsOLbcClM9ci/4ILJ17l7pmRboX0
p6VPZ15xYQ8ls5lvnK0guxl1+XUOF3Yp9Vj4QN4Khz8I7ooVcWE5k4s+ySUt
4CxnqsT3jQtbtBSpl4i2QAFXURzdLy5cw5S0u7PTBIaLgYaTatz4UHw5n0rL
DxDYLxRDd5gbT+/n1CzL/QELvjVf5XW5Md39TxfdY37A4zXCYV9jbkz2/nnQ
aZ0fMPz3jdLueW5srXs4h6mgAXyZBjl473Bj3WMGpYef1kOqLB4+OcCNQ5VY
7r/9rxbc3ab4vEnceGLQsBt71wJ6G3f20SQ3fhd0OXDrdC1MqPS19i1yY1Op
TERirwUlDd/qS1Q8ONBiwdo35TtUG2TmhCnyYNveqPFHud9gzpnO70MoD87j
/643NlMNC2n6nyGKB999QTx5s6UaFvvCaH/c4cFEtUl9zY/V8Md08+noIx5c
pJR9iyO8Gta1Z2tYcnjw132f/zvFVw0UnI1cV1p58OUfldMV5l+Bt+a/ckFR
Xrx1gUMzvb8K+HZ/UMlK8WL5qvlMvpoqENCiM1WV58XH/Dx2Ct9WgVBB2LjR
IV7MrSC9pBZeBRLPfJiuG/JiJ++fQUmyVaDib+HQ7sOLOSwGQkV3iWAgwU1x
++uef+0hoUOhlTDjdDxHu5YXn/JRqAuxq4S4l4EmSz94sUO0ldiSeiV0CPWm
2nTxYrKqcWmb3xXgyPvkoMI0Lx5RntVTvlQBQSz8Lm3MfDjohFTg17PlkL8h
VMdvw4clhW7G6NqUgqm6qWerPR9+2b86kqlVCn+uhXJGO/Hhz+uRCkoCpaC5
POK44MaHKTJVlgpHSuD7fPpm1S0+7HCs3inItQRGxsTkL2XyYf1LGb5jYZ+A
vUkqvmCRD8uOX07d+PEB/i2qZDWs8OEJGRqrxPcfYJZdu3Jikw8HbhkmWD/6
AF+tTWd5qPixgoVHmZndB/CbCDQI5+HHY15F1+jni6Fzu+6fmS4/RkbLO87c
xZAs5+a1/JAf3/S/PxAcUwhRp67FMKfw4+pdtrS7noXg7R36XPo5Pw5OEaeu
sCqEE58e/bB7zY/9dWvYb0oXwoZupXRNBT8miCT5hTcUgK0NM+nxBD8mmQbL
XOIqAIHY96fV1ARw1udJE7I7byH33dvqTS0BPBj5Zsjc+S1odOWpfUYCWDlx
KaTryFs4I5YjoG8ogM8W029cWc6HuMr0abNzArh88b5OvWM+bC89CPOIEMDP
ZY/9U9DPg34b/4LMZgEcesdzcV3+DbiG+Yq7duzZ89auDzC+gbVs7yT5XgF8
kIV98+evHGBfcQ8pGhXA4xlpTDfyc8Ao3uVE1YoA/jyrNRCpnANlX61IA3yC
WD7hROHy4deQIq9J4LgsiM3yWzXX/LLA0rgpgegmiIPfHA4U3Zs/2N0usF31
FsS1v2OOeupkwb3cO+xfggTxzLNwkht9FtyS7ef0ihPEug72L/+kZ8JF6Ru8
PwoFcejAQjJD9yvYL/5ZLHJHEFesHz5mdjYDFvTMXimRC+E/ZbrDjjgDcp0m
xfuphbCwNKPMfdkMkMhgltzPKoTzDIuPaO+8BB5RB+kRUSFscKcgYSbjJfwT
2pXXPi6EdzTorb1X06GBT/fQ8gOhvf9lX3TAuRfQKvReiipZCOdPXE7/tf8F
dIsJ8ux7JoSTWNV8UmlfwKjc5pZathB+FELaflWcBhtahVXB5UL46PDJIw4s
aSBlJ3qSYlwIK46pCio2P4OIp+TObKrCWEixiFntWirEvvA6I6YpjNvv7Fs2
M0uF+FdDxw7qCGNeCZ47aYqp8CSvTMbyhDCeaH/9uW7qCRRU+CyknBPGle88
xGztnsDwwGiQSLQwVuFXntQ4lQJaAl8TlLuF8UBzzIC6eRKMiUsMz/QL4ycq
lkMrh5LgjnyMfOaIMI7j+i+nizcJerWMvvPMCOOPnvLj5GOJEGjTvk2+I4wL
uTAlmX8i2Br7HJwliOCUbtsA97THkBS7N36qiWBJM2efIcZHcDXuwDdeTREc
9J5iHpYfgk7C+K8AbRHM9yF5qWrgIUwmH9Pcj0VwhtvQmmD+Q1B9Td+ZZSiC
dcp+tyGTh9D+7QH9f+dEsLN2/zR5ygNgoczwvxAhgmnPPrwWgROAZhMsfkeJ
4FhBQxs1uQT4tzB0IPy2CLbTiOyg40yAxX7e3+lxIjjJorCVrfU/aC164EFK
EsFHWSMox8T+g4dO4ZfO54ngr0aLzcEd94Hrq6O1facI7qGKdXRzuAcspbfU
57tFsKnKLnFY4x7QvHvGdbNPBN8xC38VzXEP1p/0dj4bFsGTbT+H3OvvQq/P
abPBaRH8tM4v6In6XUgVxUZ2f0Xwpdv9V5QF74BQuPBhGylRTMV5YDCc8Ta8
86MTG5IRxc35XHqBczGgc+k37QV5UZyoshCU1BQD9sbVHa4qovi4Wuo1s4QY
eLbvstt1LVHMEzaZWMwdA7y571KTTUTxFXLFvA3FaODsOLLZFSCKy9R1fnMF
RkLmN6kRmyBRnML9/MvwuUg4WMr6beiGKK5uVx6r14sE8+ejCZNhophi5Z0N
PWskPLgcLbN6VxQ/H8zYlH4TASw7jWc5X4hijdcGRRXj4UAvee6Tea0oZjC2
/k7jEwZXeZFRXv2e/2l2sD8XBg3MYsOUjaK4Lmg+r/l4GMSt/aT+2CqKBf0c
pv8KhQFLnZ8ld/+e/n/3iwSeh+7d93srA3OiOOoqNH26eAsECssPuLCLYYcw
y7V07hAIyXr+/TOnGH7x0YL6zMoNGHoSZsvFLYYbm464H2y7AWkRBhG1/GL4
yidFv4B7N0DkTHubrKQYbo1WNqaluAGS6zPeC+pi2IcC1UqsB4HSEd73gfZi
+NCL9y2ju4FQLH5lm8JRDPd6migqjwSCBkPZ8XgnMSzRLsb/hhgIej3WpMzL
Yvg+5Y0s0VuBYOWTwtbus8c/GL0utBsAoVnc/goxYrh7UV6Qmz4AWpm5NEff
iWFe+qJFH21/sFxxiXYvFMOBfhPGo8L+0N//sW29WAyH+1EfDKDyh4nXlldZ
ysSw6q7SOGuz3977n/hUu1oM3z7+TO2vkx+IBnD+S+wRw/rxhbqPH/mC7zB7
tRGZOPZhi0m5xOIDdd/Pfc6lEMe7uXPnPmx4g9D77BIGanG8OW5NFBz3hoZQ
rfwGenEsnJFdqVfqDWKiTolGHOLYZN19ts3ZG9qcCy8bSYnjgORBv+ZQL1CZ
MWUyOimOvfRmclm5PCCm7QlNrske5pDdYf3tDoNl42QMZuKY7dbfi6jRHWLv
Bq7WW4pj6ipZH7lIdyDJvxg2PC+Oa/W2ueSX3SDBc6HA0Fcc72wwV70auAqL
y3GWhiniuJNNJ3W20RUGe19aPU8Vx3zkSep/37pCw+dPZ38/E8dxxJzzav+5
QuZtks2Tl+LYNiU3l9/cFWz5VR1mcvf4HgkN5fddhm96A5fufBbHB842tFct
XoKnD2Sv14+J4ymdBwV+ai4QG6ATJDgpjpeu6OXt8rtAgJ1FsM9PcZxbcOBF
PrkLnJa8GcI7J461TpUMuTZdBJqy1rArq+KYUMJx4NKli+BDCrxDTyeBU89O
65ilOcNx5e+phooS2KTlu92AhBNY05w406osgUsiWBxNmZzg6lA989kDEthJ
9knKxPIFiL/XFHZRXQJ/a9Lf8Km+AN0/Oy+F6krgkCuJDzguXoCL6eMHPlpK
YKYcBa6TeY4QwUb+Q+SWBL5SdotsIN0BHk9HRL0Ok8BmdYJyboEOkA1UOkqR
EthBOePKQRMHaPCgK9SOlcDGTyZHru7YA1sDa7LVQwn8t+NGkoedPaRHCDnH
ZUvgdy/wWLj4OSAua2+vN0vg/O8il9f7bOBlY4mTRZsEbgtWNz5TZgNRWQcb
3nVI4HAmBpv+FBswPCv/xKVXAle0RJ66YG0DneV86h2jEvipME3dmT5rmA3f
9H23sqdfmbYza+wscBFKZi/ySWJS60jhUzYr2Jw+YF4lIIk5Bcp4YdUSBr+8
K+MXlsTjTyPfUfdbwku/7Nh2cUn8PlejYDvDEhR6EqWwoiSm2F5DMWqWoJfm
78SPJTFb1u8Pi85nwFPhQH+biyQeZmU1+d1tDtfW+bbOu0riXw5D87KfzSHk
KyXfwlVJrKV9oS36lTncs+6yYfCWxByKj99le5tDTtT1Pr1gSTxh9fbGbSZz
GBsk9hbHS2JvVTPnZ0ZmYHXfuCexRBLXX+w9U/TZFOytVdfFyyXxPfVHZUcf
msJFcUHuokpJ/JaWNZJw2RT8yhasmr9IYipXaQk7NlNImHzQTdMoifc/l8nO
czWBhiO9XYEkSRxCWlhdET0FRxYudtrQS2H/DyHDXJ+NgKvieEYloxR2SBQw
/ZVqBAu35byFWaRwFHet3a/rRpAmusQ4yS6FXze553ocMoJ/Z24c9RaQwjUp
BZ/8CwwBKh4UxSjv8Z1Lc7N/dwJ07xATii2lcNeSzox8nQHwWb104LKWwoPu
rxpY8gzgj1iUQpCtFO5RC+ngijeAjErDOp3zUjiI/FNP4hkDoFjq3K13lcKB
MqPyRuPHoNrqlyfphhS21tg370x7DI5J8JxizpDCs+IVtySuHIUP899EL2ZK
4ed0Cx7tp4+CRInfWnm2FP6jcaM3TeMoUBm1vHDNk8IbCjcCHtIdha9eMX+q
P0jhh6dch0hv9ECnYiU5uFYKy+4PHtz8rQtq5m1jP+ek8M3cfAuxZAzZ/KEl
OotSmOJv3i/rCAz7JhXiEn9L4aUKhug3HhhWAmMPHV2Twh9XKi+k6GMoeo5i
03al8DuHYIL5TwTKM2/3xntprJfryrmarwMyYXevf1WXxjSPJ+8Rzh2GSu0s
6pNa0tj0pWHR7UOH4fQ6POw6LI1tub/KHGQ9DNc9V/OndaVx2JkVLqlqbag7
5zjKclIaH479yO6vqA2ummpGdo7SeN1r9Lk/oxa8+TPKvxIrjR14z+2o/1IH
nXc7OTfvSePkLf8fJQ3q0H6FW402XhoLDaQ3Oueqwxbp5Gm+R9IYU87ZoKvq
YNRSEoWfS+MeI0vVf7/UYDbv/nxcoTSmtF6vu7x+CORcNEGyXxqXG38ZcFZQ
hf/ETLYiB6VxvUX/uSZ2VVgZcTo0NiyNMyyPOp/dPAhE27i8tHFpHMK/wdj4
/SCYnx5J5p6Xxh/VS6YPOh+EIO1ob3oyGXxVkdq+/+UBqGNrE52XlMHmsLDs
f2g/KLZMnjOWkcETBtlCL4X3w8O4reQ3cjJYXK5he5p+P5yjlWC5pCyDz/1U
kPwxrAKLOwFbwxoyWI7JsanrjgpwTQt0tBrL4KYK7ZON9crgQnSN+uAjg4U/
elDxn1OEBY/ZwGP+Mpgg9nP/14OKcF3Q3a07QAbLR0YMpDMqwt0QL/ONGzI4
7Nq2MmWlAhRoBYgcjpHByb4ptmeEFWDnU2RldaoMvhbJ7v5zUQ4evk9baa+W
wd+0l0VHP8mAwHmRaefvMhheMt6dfSwDWSwZAyt1Mpj+w8pTMT8ZKPXI+srV
vMf3hW5cUEUGhuTzE2x7ZXAekfqaZr40yOSUKYzNyeC0U0/Wm/OlANI7L/7e
J4sdfqQKtjVJAOmk6PkAHln8hkh5GAolgGzTw2abTxa/q9tv2pEoAXpmtCbU
IrL48MgXOXcHCfhOrqXOKyeLe/W6P9r9FodGpxf0ujqyOOZExUMaIXHol7j6
LuGSLI4eol098kAUtls/5ey7IosVrBTp7waJgsBNylepbrJYZnyCf+2CKNh3
PUvO9JbFvrdmnygeFAVSdEtYabAs1ok9NcXZIwI/p1QtSPGymCWg/HW6hAis
5OyuK5fI4tm2E+uSeYIwZWWQfqdMFjdpdy80RgtCL9X9E+MVsjhh1rgtw1EQ
Khz5niRV7cVH8svp5xKECJ5DWn/rZbF9x/1U/2gBIMReDWkYlMW7eWdihNz4
QeFyF5kLhRzOe5TZ8t2KF4T2CbwhUsnh5FCJOZIaLxCqncx4aOWw+xS3iTg3
LywLLb38wSiHH/8LixTu5YHyboajB/bJYevziid+2/HACQMcvSsth1P0Vdub
r3KDs2QefeopOUxROQFSmfsg+JvDVanTcvj4wFOltJh9kODC/qPIXA4bba4O
HrmyDyqzguJ+nJXDvlz+watK+4BT6gTr3wtyeMl/okmnkhO+S01yOgbI4QQL
vSnGYQ6QkxEWkXohh/VlTZpkj7ADrmsPK3oph39EyPcek2AHK9eYUZ1MOfwq
Nag9kpEdInPmM86+kcPNp/rFXPrZYFCmUvJOsRxeNaM3LQlig3hZG/m5Wjl8
KS1U2Y9IgN9yj9SKluTwwrCkrxqRBXob8TGOZbm9fj7vCX0yC1R5Llj4r+7p
yx6JZPFmgfgiQx+1LTnsVX398FsxFpDTIssvp5THxLObs2p3mcHJ0EO0mkse
n/xEYj7mxASdl48zdR6WxzE236jzVRmggn6V7xDas9O+OXqcgwEy8jJkk3Tl
8c0Kwh+mP/TgvfjXwNpAHq96sJ3iLqAH5sAP4YOm8jhJdcxSVIkeDGJE1yec
5HE2Xff04H46KM3cHl2Nlcdmpwwk/rOiAbWj/utG9+TxkbLLDK+1aODj6BxT
+n15rE0n8XZUiAaKhIbVjR7K46sZv7uIP6khP6XqftpTeTxcOY45b1BDely0
5vF38tiVzmSAOocK7vizPkjpkMfnpdkzpngpgY4jNnu+Sx7/ecHwgp6CEmIK
ySr1euXxG63uCKNZCoha+D01NyiPA3+5CklWUMAt187DulPymOd30htNBwrw
PfdkemZDHvOLweuqN+Rgqy+OtYUUsOFZs33mlmTwt5OOpVpEASe52o8qIzJI
d1kYMBJXwOMVD/6TlyWDqZiyQFsZBbz4gTNqY2uX6Ftv+j7ogAIWk3uS8Ndk
l3jXJESo1EAB93S3NDaQ/yOWW3ftqHrt2dntVs4nbBPtZ8obKn0U8HCrYD61
2zaRLDg9Rd9fAbd0Mq4OHdsmGjx1Uz0TtId3/HcldraI7UPk7n6RCrjOnkGJ
1m2LOOukNFCYrICtj6ycIZltEvk9bpcpVSlgR9O1PCm9dWL87qVD974qYOn6
Xt5KiXUixUODwp81CvjN36KeANp14uwn6jfp9Qo4cfCenl3TGrGcLCqFvUMB
JzsznOm3XSPaPg4LXJtUwG12oYx3Q1aJKRVBh4iMiri6NlYnpG+ZyGRiU8jH
ooh1now6X6haJoaRNBQDCYpY3D3M5dLrZaIr9YaEyj5FbKZrTdtybZmobhrA
mSGkiJd2WCy5OJeJ3WO+y9H7FTHlAqeFndUf4j4G98JTZxVx3PXbb0uXloiZ
R28GL9koYk1Pr7SW3iXigZvxRx+dU8RrzdJOdF+WiCZLBV29FxTxmW9Wt4cf
LBFjulc3nd0V8ctE0SDuQ0vEjYxQveBwRXxgabdPhnKR2K/9qCM7TxGHjRev
0DvPEV2vZT4zfKeIa/2/am1qzRHX3n10mStQxDwvORpFOOaI7GK96/s/KeK0
Z6umPDW/iMZ0ggKfq/b0nefKSZf5RazszL7Y0aWItTuEB9q2Z4hGLKWKAb2K
WIbpmb5kzwyx93j9Gs+AIk589+F1ftEMcaX8V6wDSRG/okimt7w6Q1R8qfJ2
ZlYR0y2c7KEZnCZW9usGxM0r4i2BRzZLpdNEI04LpLykiNPNHtxnTJomXrp9
rc1/VRHrHZ337jo9TVypiknl3lDErZrHXCKVpokRW8nO5VuKmOqX+8QFpmki
QfWNgv1fRbx81qTWe/YnMc2jfHV3d69eb19cel/3k/g/31ATEw==
       "]]},
     Annotation[#, "Charting`Private`Tag$43888#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7317166673548613`*^9, 3.731716951010747*^9, 
  3.733023191065818*^9, 
  3.7330253585079193`*^9},ExpressionUUID->"31db83c3-8165-46ab-9c06-\
0655ebbe3907"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL6List", ",", "WFL6List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"V2PA", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "6"}], "]"}], "+", 
              "VShift"}], ")"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL6", ",", "WFL6"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL6List", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL6List", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL6Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL6", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL6Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL6Normalization"]], 
    RowBox[{"WFL6", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL6Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716628565638*^9, 3.7317166989613523`*^9}, {
   3.7330227246626797`*^9, 3.733022727022654*^9}, {3.733024656401997*^9, 
   3.733024659297804*^9}},ExpressionUUID->"f47efb8d-8015-4329-889b-\
81f3adecaacf"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVV3c41t8bNrP33nsT4mvmPQ/KSoUiVDLTQJTMyl4lo1RIShGlIZTZe5Sy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       "]]},
     Annotation[#, "Charting`Private`Tag$44164#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7317172256275682`*^9, 3.733023444670422*^9, 
  3.733025593012046*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\
eJzFfAdwnMl15iwJcrmSrGRZsixbWsuSfLo6XQ51dz7f2T5bDufzlcsnS97V
apfUane5y10CJIgMgghEIpEIkCASwQiCCETOAIlAgMg555wGYZDzd+/13/1z
AAwIlstVx6oZYt788/X7X79+qV//f/3e+Q/fP/Pe+Y9Ovffmj23eO/vhR6fO
vflnn9kQ6ehrBsNrHxoMhrY3Dfw36E/5Jv59xG8GwzfEf0exuLiI5eVl8Ul8
/ze7v6+rq0NbW9uB3zc0NKC9vf3/6/fd3d0Hft/Y2Ii0tDT09/cf+H1WVhaG
hob+Ufjm/P0f8X4MXUOzeFTYgQd5bajrmMDaxpZh/eCf/W/xfgLb2ztIftKJ
ty9m4J1LmXjPIwv/1zEVnrfKYZxfXTsM4Q2kl/Xg7xxSEPCgGoPjJoxNLyIq
tRE/cUqFe3Q5FpbXDKsH399fi3crwf/P3TLgc/s51tY3j0pyXmU//t4pDSHx
Ndja3l7ZL8jU1FT09vYa/pf8xdbWDi7HVuD9yzkYMy4dk5c+zG8XN5b7vN9g
ASU7OxvDw8MShVSwc0KMm1TUaTgukUmkcIssE8jjxqXl/TfV1dUlPv2V/MXO
zg5871biQ99czC6svi7JnYOzQuChCbV8ydLBQv4rSesfmxfSuZ3VQiLXaLcy
mvEzl3S09hkNrwDxsKAd/+Cajr7ROQlhhcnZZbzvnQPfO8+xvbOzeDDKX5rJ
wCa4CG5Rz7C5tf05eWk8gf/UOQ3NvdMGCyhqsv9S0lr7pgUv6aU9hs9L5Km5
ZfySJHv1QRULZWH/HKWkpKCnp0dHiacpZTEOTy0YviBpd7Ja8BYh9wzPGixA
5OTkYGRkxPAXZspiH1YM14gybGxtK5SRqUX8wj0T1xPr9qKYT/NfSBqrPV9O
a8/wRUkLT67Hu+5ZtByWDKaD5aogimoGSd9S0UICVBAdAzNCSqS6CuKE/Gp7
c4PFLz4pDQe2sb6+Ie/s4KFCE+vwkW8eTEvrcigrYQY8YsrxaUABFlc25rXR
NMX/okCuL8mCx0UnOF/0QE5pA3+DtsochEY9AvMx2duIq94ecL3oimvRCTCt
bBy1wMSfywFX17fw6dUC+NHqoNn+kry0tGFEGI7iuiHDHiZMo51wPGtNC7gF
TeXZOGvtgJ6JBUwNtqK4og6bazPwvWiHyMR8DA12wf+iPWJSK8yZUGr455JG
SkJGLwOPn3YZviwZo7vHmSsFwgBube/MaUyQfk2PNONu7C3cuXNHvGJv3UJh
aTNaKzJx0ScCm0Ikm7hx2RVZle1HxA+PY6a7FmfPOqJ/dktcUF8UB8+gxKNy
6pRe19bWorq6mlk0/Jlkr7B6UNig9n6j4StqFZN5Z/3uHZk3KN5OYG6yG5np
acjIyBCvtLRUVNf3oK4kCZeDEzRePoeka56If1oH9c/YUw/rX32AlJIGmOam
EenniKDYXHPe8vPzhdhY5UdHR3XebiQ34EOfXFKiNZ23AVoGmpFqVrwdl1Ko
ffoIXkGP9JEfBbkjvrheCWmqqw5O1mfgedkbLg52cPO7jqGZJfO5U2vux3Ke
WPvPBT8Rpp609yuSTAYXPmTNPvbPJ8+zPrubja6aPNhfvAJhosjE+Ls6IL+2
R7GxNNaBi84uaO6bxNTEJDrqqtDSP2FJj38saWPGRZz0zMbd7FbDr0taedOI
WMusxHsYWJsfg4+jDcLvJSPxThhsXK5g0rShGAA2kBB+FS5e11D8JBcXznyM
lPK2lzFQS76evQANKhlgHV7Hx1fy4X1bmPUZjQflfaYHO3A78gbCY+6ha2TG
Ss725poJeY/jEBx0DZlPqrG+uW142cC0aIR1Gp1aNHxN0kgKQgOGJk0GOaq5
0SPjvQvC/14VbIKKsLy6qUNwHPCWawZ7lL0QrI9JSUmsCroerpM/OkN25Mr9
KsNvyBukZSsM+rmQJ1hd2zTuR2GtHh8f11GGJxdE5PMwv83wdUkTkQe5NAqm
DMb996L0UUFUt43TPKThecuohCBJz62QS8vGtUfs5zG9H0UJVaGklnTjH2g2
yQHp111PqsMpUrHp+RXDK0CEJtQJA0bar19X3zUp3HNWed/LIP5U8k3yg13o
U+ERSJjfkGQKy2jJFQnZ0vKbOgzoKGYXV/Erii8iUhoM35S0ZNIbVljybgYL
EEpHFATrAwemmc96dQjlnqNSm/ZC8OwmJiais7NTh3jG65HuvrF70vBbkkb6
ojnBxTXD5H6IwsJCTExM6BAJRR14mxR7cnZJh3jeMibMc2HNwF4IcwVREAFx
1bAmZV9a3ZAQVqT4G8LlsqDJiE0cLNH/aabbHH/Jpf0teSlHt7xq+kbmDIei
HJWKmYOYjCbDb0vagAgxMzmCehWI9gGjWOq0TCSEFu5evl1B6pfPfnT84NlV
KGUNI0KGHPb8jqSVNgwLWmnjiGEPBE9NQkICOjo6dIjEok45NcsSwop1H6fJ
A/jcqWQpje1HefLkCaampnSUkPhafBZQyGwbvi1pHEuyRIYmTIax/fdCKiY+
/YnZ3duHPVWTqVC6h2eFx+YozgKKkuufSBo5VHxAjvVGUr3hO2aTfokCbuvA
IqysbY5qKJo9P4Hl2XEU5WYiK+8JJmZFJoDpsT7UNnRwZHZEAhsnBtDUMSg/
HcwApxrvki3koOhNSdOi0zRUto4Z5OiaR3sDWyszCPFwhqd/MIL8POB8ORSm
tS20VaQjMPweh0UGxUJN4QO4ByUeykKd9GkVzaOSBSvMLawKuVylNJMkPaJx
QW5jbXkWvRShsGrxi6OVsak5DDQUw8HRC7McmG0Y4U5xRUnzIHa2NkWYPNj+
HFFR0bhFMZ3fJTt8au2MrMI6c76Utiq+VDJKIjL8rqRFpTWRLdLifMXUCYx2
l8PH0xPe3t7i5enhgUcpz1Bfmgyv4HgVkD0M9kBiiRZM87/Oygy898EZJOcW
4XaYNy44+6Ousdc8IGP1r6iowLNnz1huhj8yU9ZTXtmYNa3qvLX1G4Uck550
mvG2s72J1ZVlrKysyNeycKN1xQnwCpTB4hsULHrsChZ3NpdwN9QbD7Ir0Pw8
Db5hqQYrM8aKi4s5g+aiBqanp3XGOP+1vfaUFVcypgVvzjdLhYdeWd8cNlep
42gqS4Gbfwy0gHkL0T6uePysSZUElqZ6cdnVFVeCruDKjVTzVEctyT82Wzjs
sbwpIiSl+a68lAPrn9A8sn7tGXu6rx7nrc+hpncS492VsLFxQPPgnBqkqzoP
p955C/430y3mWH8saXOL2iq++bjB8HuSGV7Zp/1kVLa9M7R7YL7Rp4/vwO7C
Bdja2eNeehkoOVWDcAqWfisYV2+mvXRg89X7PUnjkhBHamSJDHJUlUfOzxhh
nDXpPGi55Rq5xeUDV6kaqr5zUsCSe9WHGqFA6hfkrcOTG9RQlsy/giiUWW8P
ua3vSxrHLyc9szAxs2QY3A3BahYfH8+1QR0iLq9dxAIcHSmI9v4Zoffx+R2W
IFhTjUajDhH0sIZMayGWyPZ/X04WJ8ScAn5CrowmbmD/vShd+yP5C4qZYH+9
GO7Rz1jvfiAvJZMpMtqs8l6DBRQlVLVaOCL4yC+PS0OG35fIvDgdr5cITaZV
1H84CgdInJWwz/lnkkbZiGCEbLnhFSBa+qZFcaWoZkhCWHEwjfO0ZDk2pGCw
7+AJVihljZp/5xrVDyWtoHoAP3FMxVNKj/ZANDU14eHDh2htbdUhUoq1PGPC
uCQhtLiJoyCW99rGVu/+OS4tLcXMzIyOQhEoLb48zFO++s8lLb9KY+RJ7ZCh
d/+97J7go0IdHG+U8HRICCueDpy/9gS2JJXltY2eg+X6PyRti0zfWVI2v3uV
hn+hpqZ+SDCSXdFneAUIMvEUVeciMrVRQmg6whb1E4r85xbWug9HUZaC5Gv4
kaSx4+VI+UFum+EVIBq6XliAH6mFQ1EQB9fv0RIma9B1sI4olKe1mmJ2Dc0Y
/qVE6R2dE9FliMicdjr3q0lcXJxQE4XCYeDPZRj4rySNfSKnPXWdE4Y9EKwj
ZWVlmJub0yGuJ9WL9b6wtC4hrISsWaZ2YcWcpnYcrCYKhde/c3gpNkhN/rXZ
2uPi86PCDoMFCCXX/y5p7B4/Ix2h/NjwbyQj7MpYrpwLkSHXfiBjwF+DaWoQ
mSkJSErN4uSbqZgY6kB5dTNmp8dQlJdPSW+eKHNnZmaisrHXom1XHMxIFYsi
Ffu3kgM2Kpw0uEWVsbpp2zN6eW5zaRpXL9rD71oEwoN94HApEHMrm+isysaN
20kYHWjC6Xd+ik8c3REZGYGQkBCk5lS/jAnWUM7KH5OG/jtJy3neJyTJIY3k
wPBVrC5Oo62lmRVCvJqbmzE4akRffREcnX1h4grl1hwuO9njaWM/BTPbYiGy
032SGIOz5x1Q2z1+zIwZpaWKmcbuKRHGU3YimdHCGFrHIv2gWKtV8nMCYz3P
4e/jDT9/f/jTy9v7MpLSKlAnwr9HKh6Op/AvQQv/ZIxsJVgqTb+LTz6zQVZV
h4qwlGVku8b+q6WlxfDfJEwJJUy8gMjtGf69hBk3Lgk/wuaagpEWydpRWk3b
2NzYIPXcoDH5/ajQrdqnIvrTY/WkED380wOOxqepOP3ZedR0TxjMY1KORymZ
wuTkJObn53XGUoq7hcyIGcN/kEjsD3lN8sqmcZvNteg4mstScdE3Si+mRnq7
IOVZs6qPrZqMNFg1VrTvKUZ1w9XYHHMlotRw17zxVhQn+vOU6P9HSYujgIiV
KL2sx7CHgZnBJthaW6O8bRiDLSWwtnFE27BJMbA23Qc76zPIeNYK0+wkwjzs
cD2x+GVazOEebzGsrm9KBriSsiXonLLXtk807eaBY72KrHg42l3ABXsnJOZV
cXTxoki4g4bSDLg6OsD+gh28Q2IwOrtkiYc/lONxasqawGPS3/9JkilmEkEF
r/TekblGjQ0VG64sLWJxeUXOs0Zbo1zBZFrgyNRiGPqHksYJ+Ick9euJ9Yb/
LEejIE9sNnHFj4I7Te0tegaFwhbnlAxj/otE4Xon23l2duTo6nej8DK5f/8+
GwAdhbMgTuMp7jD8V4nCHperdWysSTPqdqMonTaZTDqKqPaQ3tZ3TRr+QKLk
V/ULXb5EKJSf1u6/I6WNCiW7olf8YmhyQa4SKxRQGMLRKpfVpudWavaj7JUu
l1k51yMrrU8xe9G3KF7jVGtg3FR9OEpgXLUIoiiYkspqhSpanae8ckRpnxSz
6nAUjoj4/smcSheo7UUzMq/9tNIe3rg1PD94upW54D0h9r8Uj8vY/JioVHE9
n5drUFyNcO8VB8+5guLNRN6mjc1skdn7MaxvboktQ45Y2KU/p+yvfD9Xz58/
x8LCgg7FassbeRlkLP5UQjV2T4r1xLlLWGId73kbyg6efZWX8MpdW13lrJvs
7PLyMgf8K6ui3spXfFlex5nVz1y1+oeqi29vbZLZ0Hb0VUi/OD+LaeOs2Wo8
LrLM2MxmEbuzBLiivLiy8W05wWxb5mamMT0zx8WhH5hxtr62xhZZ9wA7lAdO
k1VfXF6V+d1x8pvbdAdrItnZ2d5S9QN1M6trYvtRXKyKEFubGxSjb+oDvbgZ
bavymwfrmCY3inF2lnHT2418ojUcHBwoRz4PW+crGDau6JtPL6LIWV1mww3F
CImIBQ1k+IG8A/avFbmPYGtrB3uHC7ga/ggL61vH5NftZCw8Y8pFeYBVuKh2
kBfIt+TXm6smJEQE4oKdI+zt7HAtOomrXRqjbwDrC4gI8UNll6iyY800iXA/
d9g72uO83UVUdQzLcsDnYBxsga9XCHh/2TTWDsfPPoE1MeVgb49z52zgfyOZ
KyCqZlGbcw9hj4p2ibG7Pg9+dNmripGmrTrnPk796hOKo5ppcicxPjFNYcyO
LsakJ11CdSZnliXtdazMz6CttYVijmZkP7wFBzcvtPSPsP5I7OOYHWzAWWtb
PO8YwcLMMLycbJFc0nFcQnA6XVI/jAuUOfIssddJKemCkbL2b0qItqIknHPw
wOD0PMWzA3Czt0VGedf3pbxImAj2voiydlHyx7OkaDh73cDs4hJKH0fjgkco
lrdkjecNTA3U4aKTN+ZIhjsbi4i96oJP6HN7/ygmJ8ZpAZjkVLyBipRIXL2d
I2CX56fQ2sI324KMh9dh5xqM7oHxl8n3B2pt7WwgL+4mzp6zQ2nzgNoOvPmY
Uk9/LQJRIu2vfoLTJ0/C72oA3Fwc8OHpM4hKzMG6mUg7nqbA2jkQq3JFpd0N
RkT8M809nxDWkl0HJ5N/a/9YDPGooAODEybebPq6RKlOicGl4DsSYxvhV92R
WNBkLtUQHzc8a58WSyMqyAfJRSISwIqxF24OThiY3/iuHHRqoB6XnH0wJwOw
ldkJ3LjsCGefUIzMLn9PCvR5ahQC7uSKS7qqMnDyg9PwCQiGu+M5fHT6LO7F
F1kSqHIIyr7VF6Xg9Blr5NX0UJCv0bxiK0QxhPubviLvcWPJiCAPJ4o329BX
XYjLgdexpEowx9H1LBMfnPoQKU+r0dVM0djZT5BZ0f05eU9LKxsiHuAmGPag
HF3wrjILlzzs1yTKwngnPF0uIDA8GpGhV2Dr5oe+qUVdkKRjLwS5ifAgX2SV
CAXB+vwY/GiW26ZW1HI20nqRgtRD/22ai0c3/XHGyZcWwZLSTnNhrs6Pwu+i
I3Kqu9FZnY5LV+5zxr1XmOwSo6OjUVNToxs+Nu+00gVMZeYdnHfxw8zKtup7
2JalUt4yoYs0cR/DVE8tnFw9kPU4Hv7XwlkZdcT24jQ4ubjiRmggnBydEJdR
gvUdfEFKhINOdp73c1qFv+W4h/NH3gjjGhDFgOxvvizRuH/D390RAeGxiAnz
h9PlIMytbWkq9Xl0tzZjbHgQoX6XzGTsjfQSkQZibW4EXo526CCf8Kb8zc76
EomiBb2dtbjk4iu0lvOfVfLBQhAby4jxc0LQvRy9NG0yjqK1vQ8VaULqam6G
W0vhcvEy0tIfwivg4W/tV96qqipubNxlbVOiAxCdKoIMzHZVwvqsAwaMq7qj
Z2fNycn1pHrptKxQnRuHD06+C/drUSxtJezJzgpccLyEodlVyt9W8CQ9CfV9
xi/JW2Ul5i3om4/rRbcZB5RcFuU+rYd57SKkMC2t8zTLXinKdQaq8elndphk
R7wyCofPPkXjqElJvDjjAc6etcYZ6/Oo7BRb4EiODCBLmSb+Hm4qhK29N4xr
21LiXyCJLyA2wJ1cwVnYu/hjgXzE1sIE/D0uoapHw3j2KAyOfnfYfajNnZnR
VriQuT/76WmExBUq//b08W2c+uVJSpkTDBYkrsIrJaKOyizY2JxDRHQsvC46
wDfiEVY3oYTNtemTFDVzZ4ESNjZXEBPgCnv/6+bC3tlaRVwo6SCt8agbQfiE
5q19fEFbFL8mshsuld0jzWaPxvk/R5Ws3bz7dzerhbzdEG8cigohr9DXla1a
nkagh6OwUdf8PeHqcw2zq5vfU4tmexNNJVn4+MMzKJeebqqnBg4k0OsRkXCk
0OdORuV35eUby/N4fDsE1hc8NJu8vY6U24EUHXkgNiYK58+dw+PSJqXcrJOz
o73wd7CGv8qb2fAs4IbnBbLi93hdHOrqjgmgwc5mZKSmoaisGkvrW3oI0d6v
7QyT/ZQtGRSpTo+gqq6JAxq9rL1Dq6+qpADp6TlkJ4yaw/oyNja3RT8GB3RR
aY1CwFz0YtPMkQn7Oc9bFYhOb6KYvBc17eOUKC7wvjr/Vi3YLZJzWWEOCgpL
Mbu0rg16Au2N9Rg1is0N8W+8vx2Z6ekor23F5g6UzWXLUVddi1VtD4pi4VXU
V5QgNTUdtW29LCUZPdAinuhHfeuA/KS9z433obK2Q1z3EnH+gaRxUUQkl52T
hp9LTjcoXeH+TE54OYniPIML71xYJYU7wsIgXeT2Ci4v+N+rFLWOpKc9KG2a
oABtFn1j8yKB4nI5N25yvYqMsiFyN0fNTY3o6urcxVHuc22rk6IJw0lB+z0x
MxTEiB3t8qZRwRVvf3JVgZN63nH4Oc0UTz4vibeFM80Uy4I7Hzhl5/Zebodh
Vnn5cO9xdkUfbwaIFLuhewodgzOi9jdmXILRtEIJyLq4BV5KHPVwAf4IcyNy
xk3ttohDL+22VPfNOs1nel4pMgsq0NRrtOISHk1tE43Q1DPFLQdCtpU0at/o
HIeiYhRC0wvI93PaxF1xmPqhoH1VFLi52s5GgPWOe1kpURObw0l0N9yWGxxf
I7IIu7Cn+NgvX2CwNX5HSEdI6AiLyPAjISSh2m5aAzanmpy38WYFNyRwmsnb
HBzzsBBdI0qFj+b55gyeGxdYNbjfNCKlEdE0IczCbbJBXCdg78v1Lu7QTSjs
ECxy6xbX5ngCuX0781kvtwYhhyYi93mfuBXeHGEvzXulvP3/hJYjTxI3tR3h
WJ5sGXdq8A7PM341jQilKG8ePcLyOMLTyXUTUu1K7UWfqtrG2cW1TQhMHoco
R2kNT5BRqW2fEDOiXtx5xXsSk1ao65w8xqvDiusvX+GNh8+Ldp5jNJ2Twrmx
ueDGO/ps+KL4Ttuf6Budl5Z3l3JML2zhU88HeM/5Hk56FxzDyct55PNOeuXx
X/iFRy7evpSDdz1zcYo+f3yFJB9VgYjUFjxrHscS+Ty1exOS0ADr4GKQThjO
C9rviuiCNBWm5U1axGsYnFxG57CJ9HAG1WTWy5rGKbUcQU7lINLK+pDwpAf3
80h5stoQkdaC0KRGBMbXw/tONWzDSuF08xlcIyvgcOMZbENLxXifBpJyXX2C
j/wL8aFfIT7wK8CvfAvwvg+/8ukmf+nN7+975/Nf6nUEp7zzj9Jd5RuOinuj
v8SVR/ivE0ziL+hi7cs87TIrIaHj5l/QYs/GW27ZLDVNgAJWCFC7WKMpofKQ
n7Nw3QlzGl/rpWivm18nXu/R9zzkO+45BisLWIJmJSCO0kW5CHlUbz7/KhiY
np4WnbLZ2dlclqN3KySnZsDRPQB2bgFw8Ys+BhffKMOX4OwbBSefKFhfDMPH
Ttfwmet1nHEJwyfOYTjtFIpfXgjG22ev4rxHOO7HP0ZGZhaysjIZnsyNNkA6
uRg13AkzGu/FHEQ7LtliXJtL4UhJTeXv3njFn/9T0PgQCx9U+aehHTeniVcO
v3Kyj3BfPl2Um5OD3Nwc5OXlEivpyM8j/52fh8KCPBQV5B1BUWEehSD8sSA/
V1zGl6dL1KysbCH8lLQMitMzkZ6RKf5Ppc9MS6H5jU9IRtLjNCQkpyI+MQVx
CY9p0pJxNy4Ztx8k4da9RETfTUDUnUcIi7yHm7ceIjzmIa7TKywqDqGRcbgW
+QAhEQ8QfPM+ZYP0unEfPsExR3Al7C7duH/YXfiH3oVf6B1aU77X7hyBT8ht
mkjvkNuUsEXCKygWl4Nij/AfR+AZGEtq4hl4Cx4B2svF9ybcr8aIvx0uR8DW
4yb9LoYQLl2NoQHcrsTAyTuc/o/WPh3HRf9o+trBKxyu/tH8iV+v8wci23vd
gKtftHoR2S+KfmjveYPUPIpfJHt+fx12L2ji5US6b3PpBi543iQgF/E7s2s0
mpVYKEdh6x6GgBv3Xqyp11ihXuN9+Nd2r77NzU3eeRWbRUflu8k0j8rKCjTU
1xE7K8uLRKsoL0VTQx1WVxbF5sMSsTgzO4fSmm5cDC/A356Pg2NoAR4mZaCx
oY7kqGFx+yZ31POnE5LGHX9c2Den5eXliXiMPx2T79PGGXzim46gBxWkafmc
S+u4fHyEC0N7MfiwmjmNtZFjPHMary3eKzansUngPtG9v+3t7d1F43Vjidbf
37+LxjuEAwMDu2jcDcs9WeY03jzfS3tItNGREZjo0+s8G2JOTAJzbGyMVHnB
ZDqKhQWTFRYXTFwrTEzA1OQEZb0LXEah96NIePQQxulJLC8xjd812oxxSnyy
4vej9MYTmhD/EHMzRt5pIvjV5cXj4s+jeJyUgPm5GaEFShcYxTQ/u4+2YJrb
R1tcmN9Fe5ycSPyZxKcjkkY6xUPKT9r7o/g45m/Xb5lG9yukZMXvr7H6vrY7
hGbFUuno65LGO6Ks5Cpj0vYgtkW4+55nDt5xjkdL15B+nkvunsrwX6PV1NSI
STanjY+Pi4kxxxUtIT65iM1sxfTUhNjAULg0eeLEpTkG726Njo7uovF16lSm
ovE1XOM/jMbb0kajcRdthJSJKy17aWtra7tofH/rcmdD0XihqXs0v25jY2Mf
jY3JYTReVHt57uvrw9bW1oG0181o29vbu67jxbyXF76Oa16vQpP/duHtvY4X
/N7rzGkyorGUV6rTMI0UAL/vnQub4Ce8JaYq0rzFpWqtyiTrjYPFXfoRCJ5V
bunkT6p7SzZO76Jx6KA0XdH4WKbSJlXP5YNOaqZ/aEZT0v3tg+/oq/KO6uT2
L+8JUhamqsITExP62lF3xEneWxe1jg11R+ZrQXHAOql0Q9FYh5SeKhrPm9Ir
dUc8H0pffmhGU3P5kjtSk5FW2o2/E80I3fpGoToG19Zn1A4Af2U/jppAdeiH
tze5OM4lLspLVUdmWkmPqE1RMm0RikvFUVFRfPhM3zfjBP9tN+34o8KJSW8S
Ha1zC2sHssTWijcCVdUnkpJ8zm97huf0agnnraod+CAcZUkVDpeDWDcpzzV8
V94uS5jLIdyVt61J2xKUkrZSAE6TuV2bTy2pHUrO+vm8WMijWo2lrx6Oo85m
xue36zjjM0viuM/d7JZXxNEOoHITwlmt/1Q13KtTL9nlvQdCKQVQtCe1g2Kb
vIoybYXDaTTX3ataxy3imM++onHvF+//B8XX6DiF3LNJCsnnSw7ihwMu3tn+
TUnjRl7uLJmZX5UnGciZFshu3bnlA3HU7CucKtlBW1w/rONwxYOPj/Ihp8NE
rXBMi2uieHj1QbWO48bNejdLudh2KI46fcT3xSuBuy/UmRXzrk6B8+uH43C1
hOeLKyMKR51yiEhpPBBHnWJVOKrXgXvNFQ4fxeRCIbfJWcIxn3d1nolXEleb
VlY39UNBzb2aDeWqz0H88NMayM/rOBllPfipSxq6SVcUDleIeA5b+6YPxFHz
rnB4DbD1SC3p1nHYWAprNr14qJzVISsuEfLc+GjNT+rI1AuDtroLSrVUYmcT
Y8MDGBoZ58qw+Le+uox50xK5/jXMzsxQZmMUYQ9XE0yLKwZLPVhqvOuJ9aIl
apbGUzT2YlzfXlXGUPKgH7zeXkXK7TBcuGBHL1vcuJsmeGksSYLPtdvo66zB
p788hU/P28HRwR42Nja4ea/gZWyIVlSaieaeKV1C6pjExcgydap8LyeTXTWw
s3FAx8QiTGNtuGBji7reSayYpjE0NilOj0Z4O+K8RyCGJudExLy8smbp9LXi
hHX0XbIFvB+j5pzjWJ6UYLI9go2vmbNxHA3FSXAPuKvt3tH77SuXuD9QbWTw
Uagb3g5w8L6Godll8+bJmJgYEWVxrMJa/035k/UN7Ryx1y1xjtj8iKFqPbPE
CLdLXg5KgPqXrJ2WsVISXZnH/TBvnHULxPjcqmqWZDHU19eLwIhfFGLotx4u
T1SzfiguuHWNlwC3rlnior44ER6BD6Q4gAdXLyGhRD9WvbW5TlGRSXy9vbaI
UPfziEopt6QeaoE9lZ3K3LCvG6rmUdHp1NQ9ZZGLweZS0d0yuryD7cURuNrZ
obxt9MWp6k44O7mgdWRRE1WoO3yjs17GRe/InHB/fIpFcZHxrBc/c9aOxlri
YltuPbp4+OCyuzM8Q+5haX1H75rcXEF8pD/sXDwQGhwAa1snVHSMvIwL3m/g
EjyFLDoXXFpnpzarwiDJhTpcvbliQnV5Kcqe12JhbUvpA+8fNdVUorCoGH2j
05ZaJ5XpDnhQpZ1EXN7QXZfvXbIT5kGTHNWS2VM4Wc+0VsO+0Xl5ndaczyae
2xtkiGoJSq1UBUVhqOhHy6sa0K/j7Q9uMOYYUeD8xm4cXnORkZG8Lf7Cuy2u
Cg9MHlS/jmM73h55VNCxH+cIs0MXyaRh1+w4h5eIEIBPdKiojLRWHloZtMiU
uZzU+cwbFBFyKyi3ZCocds1/L4zk9Cvj8O4Vuzje4lA46aU9Yid+VLmrV8BR
AuEzGAqHN3U+NA++D8WxEvuHvCunzTVULM0ftXbkrQOh1Px/R9J4O4sP2fPD
HtTOuTqI7CuO1uEwFVBQFNAKrewnrVTpxuzeoOfr+1niAgs3qysc3r1jyfJM
K5wXJ1q6D8RRUlI4vD3KY/NZGoUj2i9JI8juvSKOtrK4FfaidjZeJXd8wO0n
8oDbYVAq1o5Oa9TiZoovFQ7v4PHOIJ9ye1Uc3rHjU0X8+BCFExhXI5SCD6Ef
hKMOrpvnIpxyZ5T16mm4OOxGWiTPOluC4tmPiIgQs6+guAPltMy0VOquDEmY
MiTf2M8SY/Hsq0yLnyslz37pbQfcbMEhb0JRx4E4SkQKh9aYSEf4rKHC4YMe
/AiGssaRV8bh/V/2mrx/r3C4fYx30PWplzjq2Da31/Z1taOzux9rMsBcWZrH
5NTsi27/o1hdNmF6dkF+OpgFEU2R8icUduosqDPBRqU1kgV1dntni3xiRADs
HBzhYH8BQVEJWN/WwkvPgKhdZ7cbShLhcz31UD5WzZym4oOP39qZh7m7+Pgi
xtsrYXfOCX0za1gx9sD+nC2qu8extjSHiakZTI90obCgAAWFBYgJ8RLHomua
ei09Hkb11/nfr9SftvAlqbQc2jKNnzmkQqZdnFBA9ZQDqvt6fHn3qjselzWp
IKK5NBHvvH8aN2Pvwt/dAZ/ZOCNHnRk/prfdaY/gSdul+qnFWubCbkY97Whq
dln0b1BQocnlN3dzc0CQeUQOt7Y4gUBPF+RWd6OlPAW+YSn6iWyWCZ+C2tCO
+nDhSmeF7Rt3m7CGK1a4nsGLnB+PZomVegq8PQJeCObeFTc+uqQC7/Gu53Cl
yOrOvUj4h6VYim/UzGhVkhzE0k2r0UV6SOuHHx9mafSRtnKco4Bt0LSJ9bl+
ONnaobJjXA1Tnnkfv/jFz3ElwvKpbFUzYp/FeijPK6jnbHFLBLdfEGcWR9/Z
XEZcmA8cXd1Fs67fzQSsbLw4mr2xjChfJ3iFJFscXVW+bqY0CFfDJ/TV0HwK
6rMAszqGHFqFk9uE3VJfi9rGNqxu7qgj2kuzE+juH1MMHDikcgGUR3BGC/WE
JDbd7jHinLL5qJa8gILqHtZOZKaV9kgorlasibAk/HGDxr2FNlR2AZWVlTrO
kni+Vj73rug45s94sYTD/PC229bWll6P5NSZQ1l+dpB6bJuqMjT1TB2Io0Sk
cLgXhisc5g+R4yoV8zOpFOIVcBrkI3a4M0bhsKERPCq79wo403OaTeCARD0a
j3u3NJtapad6h0JpJVKXiFI4UaS8vqk/q08FmHF5MrW10Fq5++iAdJQkEV4i
Cocb79iM8BOPDsJRh2O/v+c3NFM6jniACwXtepC8B8dcixSOqHmJBws16jiX
Y5/D9tqTF0mSBX5Yi7a3t/Vj/iwiPs8qgwm1zbK0rFWE9TLEtw4WkTpCw7fB
ijQ0saBv16jQiQ8avipOs4xsc5/36TgqlugYnHlFHO0hYPwcKD40THepdrOC
42vFrfHT/w6D+n1J44PRrJNcyVUPwySdFunXlXuVeippAUoV9RSUehwC+x5l
zbjKwUfF9OW/Z9fEXAFU86gwPb65CHpYzUtCnU/k5zSxl+W2RUtQzBIfEGYd
UHs4/DxEdkjT88sGla9zqMA64RReKpr9DoBSgtIPLLBnpXnisr1yBZ2DM+Lu
SD80ln7nMBxtwXPvoKgNqoehaiVLbh+kFbwLSpvbL2BrbRGtDbWob2rF0prG
9eL8NAaHJ6Td2MZAdxuqa2oxMjVnyVmZP6SBI1pKYPTzCXymmA0HJxFqy0Vy
oCI5Pmlz55oPHFzc4OpsTyHJPaxu7aCpNJkimRjiYhslaXdgY0tu1M8L1rZu
aOqfsuTDNE5OiCqMw/USkSPws2VZ2dht8tlZ7hTlf9/ezcVIaznsbF0xsrCF
TdMgnM7bUrgwio3VRczOLWB5qhcXbM6jrE24UKTFBsAvKtPSMWLtQQ+vi8oC
h9dcSOYUmr0qP1eF+073s3AcdRS6eQTF6eb6fqA7kksbVSA53VUD60/t0D2t
FTYqs2PhGZhoHkhyeZ6LlbyRypr/Q/kdb+k4kGrySUl++An3wQqM7+zm4KXB
43EYexpgc+pdeIfewtPCbNid/ZhyhwZzGXBXC0mb5p/e1UMzVOsr1I2/uXvY
hpJkuF+9C62KvIM7/m5ILG14ceO1cHN2xuOUZAReCUBafgXFUjuWFEAA/M1u
9LGO5zh33h7dxhWaxU7Yn7dDTfekQt9cHIen4wXkVoqtMeQ8iEBKWcuromNr
FY+jAmHn6AwnRzsEx6aDlpGalebSbDGgp/tF2Ni5obF/0mL0ZQ6tAjluzO/t
bEN7dx82tnV7ZRwbQFNjMyZnFy3GjuZQlgyGpe/NzeU/5veHfc8F7Jc9nfug
p3sbXvt/RC41KA==\
\>"],ExpressionUUID->"3faf53ee-3932-4d19-8c58-e8f2141124ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["EL6"], "Input",ExpressionUUID->"fddfcef2-970e-43fc-b888-0417f1b3f652"],

Cell[BoxData["0.25639336198764795`"], "Output",
 CellChangeTimes->{
  3.733024022558744*^9},ExpressionUUID->"cbd83714-e98e-4483-bde0-\
87e1785c8688"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL8List", ",", "WFL8List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"V2PA", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "8"}], "]"}], "+", 
              "VShift"}], ")"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL8", ",", "WFL8"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL8List", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL8List", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL8Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL8", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL8Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL8Normalization"]], 
    RowBox[{"WFL8", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL8Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716628565638*^9, 3.7317166989613523`*^9}, {
   3.7317167328682547`*^9, 3.731716759335639*^9}, {3.731716824858485*^9, 
   3.731716827407872*^9}, {3.7330227316063843`*^9, 3.733022733590012*^9}, {
   3.733024667546356*^9, 
   3.733024671473804*^9}},ExpressionUUID->"22efc2af-06e4-4f4c-8a6e-\
eaf066e5bf7f"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVV3c4lm8btrLJ3ttrz4TM57qjCBmVFCkiO0JCGkaIqCRFfpJkrzKzM5OR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       "]]},
     Annotation[#, "Charting`Private`Tag$44437#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.731717758190014*^9, 3.7330236888846416`*^9, 
  3.7330258178014*^9},ExpressionUUID->"01fd4da3-2529-4db4-b59b-1584f9afb16f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reduced Quadrupole Transition Strength", "Chapter",
 CellChangeTimes->{{3.731724391945187*^9, 
  3.731724411225209*^9}},ExpressionUUID->"8c9ea22d-6264-4eb8-869b-\
5aa73c8eddc4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "2"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WFL0Normalized", "[", "r", "]"}], 
          SuperscriptBox["r", "2"], 
          RowBox[{"WFL2Normalized", "[", "r", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["0.746", 
        RowBox[{"4", "\[Pi]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], 
        RowBox[{"4", "/", "3"}]]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731726136494699*^9, 3.7317261605853243`*^9}, {
  3.73172780207882*^9, 3.731727956902561*^9}, {3.731728580559164*^9, 
  3.731728584893188*^9}},ExpressionUUID->"00026c44-1698-40ea-8458-\
f4dec75c3c88"],

Cell[BoxData["15.497969138602793`"], "Output",
 CellChangeTimes->{
  3.731726161161067*^9, 3.731727902990432*^9, 3.731727959828122*^9, {
   3.731728582311535*^9, 3.731728585553895*^9}, 
   3.733025928704213*^9},ExpressionUUID->"6b302144-b2af-46bf-b649-\
774bd8eadfe0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "4"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WFL2Normalized", "[", "r", "]"}], 
          SuperscriptBox["r", "2"], 
          RowBox[{"WFL4Normalized", "[", "r", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["0.746", 
        RowBox[{"4", "\[Pi]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], 
        RowBox[{"4", "/", "3"}]]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731726203535136*^9, 3.7317262254105053`*^9}, {
  3.731727981378559*^9, 3.731727986510652*^9}, {3.731728655661736*^9, 
  3.7317286581399803`*^9}},ExpressionUUID->"c38b2b70-a4bb-46b3-a62c-\
9cfb382482b3"],

Cell[BoxData["19.737938377564483`"], "Output",
 CellChangeTimes->{3.731726225866542*^9, 3.7317279888574677`*^9, 
  3.7317286648763647`*^9, 
  3.733025930419174*^9},ExpressionUUID->"3166a1c9-654b-4f4e-af51-\
ab470aff90fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "6"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WFL4Normalized", "[", "r", "]"}], 
          SuperscriptBox["r", "2"], 
          RowBox[{"WFL6Normalized", "[", "r", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["0.746", 
        RowBox[{"4", "\[Pi]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], 
        RowBox[{"4", "/", "3"}]]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7317262331395493`*^9, 3.73172623591433*^9}, {
  3.73172799605811*^9, 3.731728013343223*^9}, {3.731728668484518*^9, 
  3.7317286704436073`*^9}},ExpressionUUID->"b002daa7-f211-47d6-99c2-\
1eb4dedd825d"],

Cell[BoxData["15.953612959502344`"], "Output",
 CellChangeTimes->{{3.731726236313664*^9, 3.731726242860238*^9}, 
   3.7317280141483183`*^9, 3.7317286710889797`*^9, 
   3.733025962085765*^9},ExpressionUUID->"97c7c9ad-f7e0-4bf8-9bf9-\
cbd360a5a267"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "8"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WFL6Normalized", "[", "r", "]"}], 
          SuperscriptBox["r", "2"], 
          RowBox[{"WFL8Normalized", "[", "r", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["0.746", 
        RowBox[{"4", "\[Pi]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], 
        RowBox[{"4", "/", "3"}]]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731726248107581*^9, 3.731726250818171*^9}, {
  3.7317280367439137`*^9, 3.731728050539856*^9}, {3.731728674436455*^9, 
  3.731728675475772*^9}},ExpressionUUID->"e9959bb0-3f31-4337-940b-\
b6eec404c148"],

Cell[BoxData["8.260187272007341`"], "Output",
 CellChangeTimes->{3.7317262514791307`*^9, 3.731728058510077*^9, 
  3.7317286786956377`*^9, 
  3.733025964091507*^9},ExpressionUUID->"5d58f423-fde7-4bf2-aafb-\
2e249f6fcb07"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"65.5", "/", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["0.746", 
     RowBox[{"4", "\[Pi]"}]], 
    SuperscriptBox["20", 
     RowBox[{"4", "/", "3"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.733025987706485*^9, 
  3.733026018518426*^9}},ExpressionUUID->"9a3da958-4361-4ccb-b694-\
06687751bd16"],

Cell[BoxData["20.32383571334567`"], "Output",
 CellChangeTimes->{
  3.733026019287691*^9},ExpressionUUID->"934178e5-7b52-4c89-8ff5-\
5ad2093a96d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"3.2", "/", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["0.746", 
     RowBox[{"4", "\[Pi]"}]], 
    SuperscriptBox["20", 
     RowBox[{"4", "/", "3"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.733029246225418*^9, 
  3.733029247008367*^9}},ExpressionUUID->"c812d157-43e9-413f-9abe-\
bad254da10e8"],

Cell[BoxData["0.9929202180565824`"], "Output",
 CellChangeTimes->{
  3.733029247559442*^9},ExpressionUUID->"b8bd322f-722b-4cf1-9bc0-\
bac6e01dcaaf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"70.9", "/", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["0.746", 
     RowBox[{"4", "\[Pi]"}]], 
    SuperscriptBox["20", 
     RowBox[{"4", "/", "3"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.733026040103277*^9, 
  3.733026041046167*^9}},ExpressionUUID->"c9a31716-25bf-45e7-ac91-\
ef130981b84a"],

Cell[BoxData["21.999388581316154`"], "Output",
 CellChangeTimes->{
  3.733026041550333*^9},ExpressionUUID->"5cc4fd18-4e06-48e8-a273-\
002a5ad68c16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"6.5", "/", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["0.746", 
     RowBox[{"4", "\[Pi]"}]], 
    SuperscriptBox["20", 
     RowBox[{"4", "/", "3"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.7330292731640882`*^9, 
  3.733029282700829*^9}},ExpressionUUID->"f8566acd-e25a-4bc5-b25b-\
ec8c5c0dd927"],

Cell[BoxData["2.016869192927433`"], "Output",
 CellChangeTimes->{{3.7330292791930923`*^9, 
  3.733029283180293*^9}},ExpressionUUID->"17a098b7-a259-4ed6-9c97-\
16c927b30bee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"64.4", "/", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["0.746", 
     RowBox[{"4", "\[Pi]"}]], 
    SuperscriptBox["20", 
     RowBox[{"4", "/", "3"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.733026046591402*^9, 
  3.733026048581736*^9}},ExpressionUUID->"9111aca0-4b97-4552-b0f5-\
fedba6ed16b0"],

Cell[BoxData["19.98251938838872`"], "Output",
 CellChangeTimes->{
  3.733026049902319*^9},ExpressionUUID->"c96c89dd-fc51-4e25-a34e-\
1d36f33621db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"9.7", "/", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["0.746", 
     RowBox[{"4", "\[Pi]"}]], 
    SuperscriptBox["20", 
     RowBox[{"4", "/", "3"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.7330293090469017`*^9, 
  3.733029310404442*^9}},ExpressionUUID->"f030d2e0-e1a2-4597-8206-\
e9fe1d6983fb"],

Cell[BoxData["3.0097894109840153`"], "Output",
 CellChangeTimes->{
  3.733029310987855*^9},ExpressionUUID->"20654d17-a4f4-42e1-82a7-\
5f7b0373b63d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"29.1", "/", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["0.746", 
     RowBox[{"4", "\[Pi]"}]], 
    SuperscriptBox["20", 
     RowBox[{"4", "/", "3"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.733026054255095*^9, 
  3.733026054965954*^9}},ExpressionUUID->"b7eb2945-fadb-4b6f-b3ad-\
095f2901b8e6"],

Cell[BoxData["9.029368232952047`"], "Output",
 CellChangeTimes->{
  3.733026055296833*^9},ExpressionUUID->"9a0b4d29-a3e9-4cf0-a276-\
77eec23f3786"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"4.2", "/", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["0.746", 
     RowBox[{"4", "\[Pi]"}]], 
    SuperscriptBox["20", 
     RowBox[{"4", "/", "3"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.733029327820956*^9, 
  3.733029329764058*^9}},ExpressionUUID->"c4ada5d5-b6d1-46ab-8394-\
0c07daa18393"],

Cell[BoxData["1.3032077861992644`"], "Output",
 CellChangeTimes->{
  3.733029330349454*^9},ExpressionUUID->"fe6cd0ea-253e-4651-8bf1-\
c3bc3200d6dc"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 671},
WindowMargins->{{74, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 195, 5, 30, "Input",ExpressionUUID->"eb559b11-5d94-448a-ad63-10d600e58011"],
Cell[CellGroupData[{
Cell[778, 29, 158, 3, 69, "Chapter",ExpressionUUID->"bf31cd16-6807-471b-b18b-9e505b8481c9"],
Cell[939, 34, 139, 3, 30, "Input",ExpressionUUID->"07eb52c4-eaa6-4e35-a43b-70f49ae43e48"],
Cell[1081, 39, 924, 28, 132, "Input",ExpressionUUID->"252ef626-f4c1-4f5f-b880-c40a99e4e1a1"],
Cell[2008, 69, 235, 6, 48, "Input",ExpressionUUID->"0fb12eb7-cad4-4bdf-ba1b-27662c4df670"],
Cell[2246, 77, 4698, 146, 251, "Input",ExpressionUUID->"e4779ddf-fd7b-4c27-bd03-c1ef2fc191cd"],
Cell[CellGroupData[{
Cell[6969, 227, 798, 16, 30, "Input",ExpressionUUID->"bfbaf3c4-7ccc-4942-b6d8-df5f3fc1f0e9"],
Cell[7770, 245, 5891, 117, 236, "Output",ExpressionUUID->"6556330c-2c88-4652-b38b-e4533b282924"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13710, 368, 161, 3, 69, "Chapter",ExpressionUUID->"05c0b949-bae0-43dd-9b83-b342db3934a5"],
Cell[CellGroupData[{
Cell[13896, 375, 4740, 129, 371, "Input",ExpressionUUID->"34c49bf5-2837-46e7-a400-b3155f173eac"],
Cell[18639, 506, 708, 13, 78, "Message",ExpressionUUID->"f8ec6ba9-0ec8-4522-9c16-72d9235979cc"],
Cell[19350, 521, 749, 14, 42, "Message",ExpressionUUID->"31bc9eb8-38f1-40b2-9c45-17d427efc771"],
Cell[20102, 537, 19840, 344, 231, "Output",ExpressionUUID->"5e9bdaa6-71c5-4337-a61a-721bf7961748"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39979, 886, 4819, 130, 371, "Input",ExpressionUUID->"ef2e9c53-6aca-4dff-8760-fa926e83508e"],
Cell[44801, 1018, 730, 13, 78, "Message",ExpressionUUID->"d8f595d2-16a1-4e3f-9727-40bbd3e0ba25"],
Cell[45534, 1033, 19366, 336, 231, "Output",ExpressionUUID->"8ef3f56d-9f96-40c1-b053-81a3d03caa3c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64937, 1374, 4863, 130, 371, "Input",ExpressionUUID->"bce28cf0-b57d-4b1d-88ea-91d5136a310f"],
Cell[69803, 1506, 19405, 337, 231, "Output",ExpressionUUID->"31db83c3-8165-46ab-9c06-0655ebbe3907"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89245, 1848, 4868, 130, 371, "Input",ExpressionUUID->"f47efb8d-8015-4329-889b-81f3adecaacf"],
Cell[94116, 1980, 33858, 574, 231, 18938, 329, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"3faf53ee-3932-4d19-8c58-e8f2141124ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128011, 2559, 84, 0, 30, "Input",ExpressionUUID->"fddfcef2-970e-43fc-b888-0417f1b3f652"],
Cell[128098, 2561, 149, 3, 34, "Output",ExpressionUUID->"cbd83714-e98e-4483-bde0-87e1785c8688"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128284, 2569, 4970, 132, 371, "Input",ExpressionUUID->"22efc2af-06e4-4f4c-8a6e-eaf066e5bf7f"],
Cell[133257, 2703, 18541, 322, 239, "Output",ExpressionUUID->"01fd4da3-2529-4db4-b59b-1584f9afb16f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[151847, 3031, 183, 3, 69, "Chapter",ExpressionUUID->"8c9ea22d-6264-4eb8-869b-5aa73c8eddc4"],
Cell[CellGroupData[{
Cell[152055, 3038, 1707, 54, 137, "Input",ExpressionUUID->"00026c44-1698-40ea-8458-f4dec75c3c88"],
Cell[153765, 3094, 268, 5, 34, "Output",ExpressionUUID->"6b302144-b2af-46bf-b649-774bd8eadfe0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154070, 3104, 1710, 54, 137, "Input",ExpressionUUID->"c38b2b70-a4bb-46b3-a62c-9cfb382482b3"],
Cell[155783, 3160, 221, 4, 34, "Output",ExpressionUUID->"3166a1c9-654b-4f4e-af51-ab470aff90fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156041, 3169, 1708, 54, 137, "Input",ExpressionUUID->"b002daa7-f211-47d6-99c2-1eb4dedd825d"],
Cell[157752, 3225, 247, 4, 34, "Output",ExpressionUUID->"97c7c9ad-f7e0-4bf8-9bf9-cbd360a5a267"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158036, 3234, 1708, 54, 137, "Input",ExpressionUUID->"e9959bb0-3f31-4337-940b-b6eec404c148"],
Cell[159747, 3290, 220, 4, 34, "Output",ExpressionUUID->"5d58f423-fde7-4bf2-aafb-2e249f6fcb07"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160004, 3299, 325, 10, 48, "Input",ExpressionUUID->"9a3da958-4361-4ccb-b694-06687751bd16"],
Cell[160332, 3311, 147, 3, 34, "Output",ExpressionUUID->"934178e5-7b52-4c89-8ff5-5ad2093a96d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160516, 3319, 324, 10, 48, "Input",ExpressionUUID->"c812d157-43e9-413f-9abe-bad254da10e8"],
Cell[160843, 3331, 148, 3, 34, "Output",ExpressionUUID->"b8bd322f-722b-4cf1-9bc0-bac6e01dcaaf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161028, 3339, 325, 10, 48, "Input",ExpressionUUID->"c9a31716-25bf-45e7-ac91-ef130981b84a"],
Cell[161356, 3351, 148, 3, 34, "Output",ExpressionUUID->"5cc4fd18-4e06-48e8-a273-002a5ad68c16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161541, 3359, 326, 10, 48, "Input",ExpressionUUID->"f8566acd-e25a-4bc5-b25b-ec8c5c0dd927"],
Cell[161870, 3371, 173, 3, 34, "Output",ExpressionUUID->"17a098b7-a259-4ed6-9c97-16c927b30bee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162080, 3379, 325, 10, 48, "Input",ExpressionUUID->"9111aca0-4b97-4552-b0f5-fedba6ed16b0"],
Cell[162408, 3391, 147, 3, 34, "Output",ExpressionUUID->"c96c89dd-fc51-4e25-a34e-1d36f33621db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162592, 3399, 326, 10, 48, "Input",ExpressionUUID->"f030d2e0-e1a2-4597-8206-e9fe1d6983fb"],
Cell[162921, 3411, 148, 3, 34, "Output",ExpressionUUID->"20654d17-a4f4-42e1-82a7-5f7b0373b63d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163106, 3419, 325, 10, 48, "Input",ExpressionUUID->"b7eb2945-fadb-4b6f-b3ad-095f2901b8e6"],
Cell[163434, 3431, 147, 3, 34, "Output",ExpressionUUID->"9a0b4d29-a3e9-4cf0-a276-77eec23f3786"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163618, 3439, 324, 10, 48, "Input",ExpressionUUID->"c4ada5d5-b6d1-46ab-8394-0c07daa18393"],
Cell[163945, 3451, 148, 3, 34, "Output",ExpressionUUID->"fe6cd0ea-253e-4651-8bf1-c3bc3200d6dc"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Quadrupole_Transition_Strength_for_212Po.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    350647,       6994]
NotebookOptionsPosition[    343902,       6878]
NotebookOutlinePosition[    344261,       6894]
CellTagsIndexPosition[    344218,       6891]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.73166406029284*^9, 
  3.731664061893384*^9}},ExpressionUUID->"eb559b11-5d94-448a-ad63-\
10d600e58011"],

Cell[CellGroupData[{

Cell["Preparation", "Chapter",
 CellChangeTimes->{{3.7317143574049397`*^9, 
  3.731714369528728*^9}},ExpressionUUID->"bf31cd16-6807-471b-b18b-\
9e505b8481c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",ExpressionUUID->\
"07eb52c4-eaa6-4e35-a43b-70f49ae43e48"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "82"}], ";", 
  RowBox[{"Ac", "=", "208"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMPb208", "=", 
   RowBox[{"-", "21.74859765625"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPb208", "=", 
   RowBox[{
    RowBox[{"Ac", "*", "Mu"}], "+", "DeltaMPb208"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MPb208"}], 
    RowBox[{"MHe4", "+", "MPb208"}]]}], ";"}]}], "Input",ExpressionUUID->\
"252ef626-f4c1-4f5f-b880-c40a99e4e1a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",ExpressionUUID\
->"0fb12eb7-cad4-4bdf-ba1b-27662c4df670"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VWSG", "[", 
    RowBox[{"r_", ",", 
     RowBox[{"{", 
      RowBox[{
      "V0_", ",", "a_", ",", "R_", ",", "\[Alpha]_", ",", "\[Beta]_"}], 
      "}"}]}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "V0"}], 
     RowBox[{"1", "+", 
      RowBox[{"Exp", "[", 
       FractionBox[
        RowBox[{"r", "-", "R"}], "a"], "]"}]}]], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[Beta]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "R"}], ")"}], "2"]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VC", "[", 
    RowBox[{"r_", ",", "R_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"Zc", " ", "Z\[Alpha]", " ", "e2"}], "r"], ",", 
        RowBox[{"r", ">=", "R"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"Zc", " ", "Z\[Alpha]", " ", "e2"}], 
          RowBox[{"2", "R"}]], 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["r", "R"], ")"}], "2"]}], ")"}]}], ",", 
        RowBox[{"r", "<", " ", "R"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r_", ",", 
     RowBox[{"{", 
      RowBox[{
      "V0_", ",", "a_", ",", "R_", ",", "\[Alpha]_", ",", "\[Beta]_"}], 
      "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"VWSG", "[", 
     RowBox[{"r", ",", 
      RowBox[{"{", 
       RowBox[{"V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
       "}"}]}], "]"}], "+", 
    RowBox[{"VC", "[", 
     RowBox[{"r", ",", "R"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"RMax", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"V0", "=", "203.3"}], ",", 
       RowBox[{"a", "=", "0.73"}], ",", 
       RowBox[{"R", "=", "6.73"}], ",", 
       RowBox[{"\[Alpha]", "=", 
        RowBox[{"-", "0.478"}]}], ",", 
       RowBox[{"\[Beta]", "=", "0.054"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"FindMaximum", "[", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", 
          RowBox[{"{", 
           RowBox[{
           "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
           "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "10"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V2PA", "[", "r_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"V0", "=", "203.3"}], ",", 
       RowBox[{"a", "=", "0.73"}], ",", 
       RowBox[{"R", "=", "6.73"}], ",", 
       RowBox[{"\[Alpha]", "=", 
        RowBox[{"-", "0.478"}]}], ",", 
       RowBox[{"\[Beta]", "=", "0.054"}]}], "}"}], ",", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"V", "[", 
           RowBox[{"r", ",", 
            RowBox[{"{", 
             RowBox[{
             "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
             "}"}]}], "]"}], ",", 
          RowBox[{"0", "<", "r", "<=", "RMax"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"V", "[", 
           RowBox[{"RMax", ",", 
            RowBox[{"{", 
             RowBox[{
             "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
             "}"}]}], "]"}], ",", 
          RowBox[{"r", ">", "RMax"}]}], "}"}]}], "}"}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7316649435499887`*^9, 3.731664974420353*^9}, 
   3.731665044022848*^9, {3.731665262872491*^9, 3.731665280786191*^9}, 
   3.731668286189041*^9},ExpressionUUID->"e4779ddf-fd7b-4c27-bd03-\
c1ef2fc191cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"V2PA", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0.1", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7316675504906693`*^9, 3.7316675596200933`*^9}, {
  3.731667918987924*^9, 
  3.731667919674821*^9}},ExpressionUUID->"bfbaf3c4-7ccc-4942-b6d8-\
df5f3fc1f0e9"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwB8QEO/iFib1JlAgAAAB4AAAACAAAAePThaaCZuT9tlYHyorJhwDakA3ic
Kbs/IvAO32CxYcD0UyWGmLm8P2z6V+YdsGHAb7NoopDZvz93jrBCla1hwDO5
d23ADMM/IpWOIXmoYcAqeP6lsEzJP7lhP/EUnmHADPuFi0jm0j+chyaumIhh
wPp4k/woZt8/A+1qJ7BaYcBPfUFAkdLfP75mO8oPWWHA0sD3wXwf4D8PrUw0
bldhwCjFpQXli+A/o0V6WydUYcDSzQGNtWThP61VHeOKTWHAJt+5m1YW4z+d
NEFCFkBhwM4BKrmYeeY/Sj+ptTkkYcAfRwr0HEDtPwxyKE+R6GDAzj2HLaHz
9D92sU2HVGpgwB9o6NxuJ/s/2E5xRbS1X8BljFFH6PAAQILHa5tgUV7AMc9/
XKAUBEDECOPHudtcwCrV2nKiewdAm/etL5kdW8AtYyUHwtIKQOZiYqRRQ1nA
ptvA12jwDUBkq4b+pW1XwKeLxNSsqBBA1tLWclpWVcC2HtHbaDwSQDMQuJYq
SVPAyXXVoTPIE0DxEXZJsyZRwHMucGijdRVAosStvfxBTcBYXDPNVgYXQGMJ
HQ48A0jA1OuMMq+4GED5BMoIq65BwFQ/3lYWYxpANk0tx2cnNsBNiXekBeUa
QJxAbczyKDLArprqsg==
        "]], LineBox[CompressedData["
1:eJwV1Hk0ldsbB3DJFSkcyRTOed9XpsQ5znmTcH2VKBVSmmTohHAlRaVEhgal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        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBWIQfdX6+6s925Udvn09FJX0y9ThxaIbt4r3IviT3gne
7zmA4D9vbXm+7xiCbyP7/f2HMwj+M+87DKE3Efz+qoOCO58i+I+udxs3/kPw
zUzDQj3FVeD8e+9fzbjpgeC3rqq/k1mF4FvuOLf481ME/+1R2ezaQFU4/7P0
hRNGUmpw/pFFZ5ft+ozgT+d2f+J5Uh3O51h/5UPVBA0436V5bW1dhiacLzdp
1k1lIy04/1cT89QL3xH8RUu2X/A/p40IH4aG2wXTdOD8H72T01LydeH8ZaG7
D/y01IPzw//HVU1j0IfzL9/03cJ6A8EvL18R1x1gAOdnzvJXrt2L4Meu2zK9
SMMQzp9/f/Fnix4E333ljv6MHwi+3YRw4cxYI0T4Z2xxyz2A4E+5YbbrlrYx
nO+Y5iwqOQHB/9xn2c5zAsFful3/5///CD4AF7JBUg==
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$2352#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.1, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.1, 20}, {-141.58239102658573`, 21.978063271139}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.731667560644281*^9, 3.731667581025085*^9}, 
   3.731667642816774*^9, 3.7316676955016747`*^9, 3.7316677428894463`*^9, 
   3.7316678824851093`*^9, {3.731667920374939*^9, 3.7316679503017893`*^9}, 
   3.7316681800513763`*^9, 
   3.7317143758123903`*^9},ExpressionUUID->"077f8a7d-572e-4706-a31a-\
5e8e40d7ca7b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Wave Functions", "Chapter",
 CellChangeTimes->{{3.731713866686789*^9, 
  3.7317138748804913`*^9}},ExpressionUUID->"05c0b949-bae0-43dd-9b83-\
b342db3934a5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0List", ",", "WFL0List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"0", 
               RowBox[{"(", 
                RowBox[{"0", "+", "1"}], ")"}], 
               SuperscriptBox["\[HBar]c", "2"]}], 
              RowBox[{"2", "\[Mu]", " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", " ", 
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"V2PA", "[", 
                RowBox[{"Tan", "[", "\[Xi]", "]"}], "]"}], "+", "VShift"}], 
              ")"}]}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0", ",", "WFL0"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL0List", "[", 
         RowBox[{"[", "10", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL0List", "[", 
        RowBox[{"[", 
         RowBox[{"10", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL0Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL0", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL0Normalization"]], 
    RowBox[{"WFL0", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 
   3.731715594997183*^9},ExpressionUUID->"34c49bf5-2837-46e7-a400-\
b3155f173eac"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","maxit2",
   "\"Warning: maximum number of iterations, \
\\!\\(\\*RowBox[{\\\"100000\\\"}]\\), has been reached by the Arnoldi \
algorithm without convergence to the specified tolerance, but the current \
best computed value has been returned. You can use method options with Method \
-> {Arnoldi, opts} to increase the size of basis vectors, the maximum number \
of iterations, reduce the tolerance, or use an estimate as a shift, any of \
which may help.\"",2,37,5,20286738235345639849,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.731668210875392*^9, 3.731668361850587*^9, 
  3.7317146342542543`*^9, 3.7317150196242437`*^9, 
  3.7317158588749027`*^9},ExpressionUUID->"aac75bc0-26c2-44a4-8781-\
dedacb113a66"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","chnpdef",
   "\"Warning: there is a possibility that the second matrix \
\\!\\(\\*RowBox[{\\\"SparseArray\\\", \\\"[\\\", RowBox[{\\\"Automatic\\\", \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"31415\\\", \\\",\\\", \
\\\"31415\\\"}], \\\"}\\\"}], \\\",\\\", \\\"0.`\\\", \\\",\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"]\\\"}]\\) \
in the first argument is not positive definite, which is necessary for the \
Arnoldi method to give accurate results.\"",2,37,6,20286738235345639849,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.731668210875392*^9, 3.731668361850587*^9, 
  3.7317146342542543`*^9, 3.7317150196242437`*^9, 
  3.731715860059741*^9},ExpressionUUID->"51f647ac-c6bb-44ff-ac0f-\
4836d1ec5fe5"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUl3c8198Xx+2dHbKyd5FUktwTlUKISCorIyNERCqzKDIayCjfzIyMpIxc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       "]]},
     Annotation[#, "Charting`Private`Tag$7451#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.731668455746859*^9, {3.731668491108655*^9, 3.731668497484892*^9}, 
   3.731668547798545*^9, {3.731669176260795*^9, 3.731669188805378*^9}, 
   3.731715139949073*^9, 3.731715278793611*^9, {3.731715388707733*^9, 
   3.7317154098134737`*^9}, 
   3.7317158603088512`*^9},ExpressionUUID->"b3fb07fa-0c21-412c-84de-\
ab929db68763"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL2List", ",", "WFL2List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"2", "+", "1"}], ")"}], 
               SuperscriptBox["\[HBar]c", "2"]}], 
              RowBox[{"2", "\[Mu]", " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", " ", 
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"V2PA", "[", 
                RowBox[{"Tan", "[", "\[Xi]", "]"}], "]"}], "+", "VShift"}], 
              ")"}]}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL2", ",", "WFL2"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL2List", "[", 
         RowBox[{"[", "9", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL2List", "[", 
        RowBox[{"[", 
         RowBox[{"9", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL2Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL2", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL2Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL2Normalization"]], 
    RowBox[{"WFL2", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL2Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.73171630976579*^9}},ExpressionUUID->"ef2e9c53-6aca-4dff-8760-\
fa926e83508e"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","maxit2",
   "\"Warning: maximum number of iterations, \
\\!\\(\\*RowBox[{\\\"100000\\\"}]\\), has been reached by the Arnoldi \
algorithm without convergence to the specified tolerance, but the current \
best computed value has been returned. You can use method options with Method \
-> {Arnoldi, opts} to increase the size of basis vectors, the maximum number \
of iterations, reduce the tolerance, or use an estimate as a shift, any of \
which may help.\"",2,53,9,20286738235345639849,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.731716571955412*^9},ExpressionUUID->"061daf94-c431-4201-b8fe-\
0957d8251e80"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","chnpdef",
   "\"Warning: there is a possibility that the second matrix \
\\!\\(\\*RowBox[{\\\"SparseArray\\\", \\\"[\\\", RowBox[{\\\"Automatic\\\", \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"31415\\\", \\\",\\\", \
\\\"31415\\\"}], \\\"}\\\"}], \\\",\\\", \\\"0.`\\\", \\\",\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"]\\\"}]\\) \
in the first argument is not positive definite, which is necessary for the \
Arnoldi method to give accurate results.\"",2,53,10,20286738235345639849,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.731716573338688*^9},ExpressionUUID->"3824fadc-c046-4595-a3e3-\
b8d92c2a7b02"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8198Xlr3DRzbZOw2VkrqHaOBrFEIyIys7RGUkhIxUpEhlleyirKts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       "]]},
     Annotation[#, "Charting`Private`Tag$8232#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.731716259806653*^9, 3.731716307512171*^9, 
  3.731716574128585*^9},ExpressionUUID->"06a09962-3536-4960-adae-\
8f750c5fffa8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL4List", ",", "WFL4List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4", 
               RowBox[{"(", 
                RowBox[{"4", "+", "1"}], ")"}], 
               SuperscriptBox["\[HBar]c", "2"]}], 
              RowBox[{"2", "\[Mu]", " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", " ", 
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"V2PA", "[", 
                RowBox[{"Tan", "[", "\[Xi]", "]"}], "]"}], "+", "VShift"}], 
              ")"}]}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL4", ",", "WFL4"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL4List", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL4List", "[", 
        RowBox[{"[", 
         RowBox[{"8", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL4Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL4", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL4Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL4Normalization"]], 
    RowBox[{"WFL4", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL4Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716674274419*^9, 
   3.731716677369637*^9}},ExpressionUUID->"bce28cf0-b57d-4b1d-88ea-\
91d5136a310f"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","maxit2",
   "\"Warning: maximum number of iterations, \
\\!\\(\\*RowBox[{\\\"100000\\\"}]\\), has been reached by the Arnoldi \
algorithm without convergence to the specified tolerance, but the current \
best computed value has been returned. You can use method options with Method \
-> {Arnoldi, opts} to increase the size of basis vectors, the maximum number \
of iterations, reduce the tolerance, or use an estimate as a shift, any of \
which may help.\"",2,63,11,20286738235345639849,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7317169506761017`*^9},ExpressionUUID->"3302b63b-2170-48d9-a8a5-\
41c6b525f263"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUl3c8198Xx2XvvfceoSFZlXuSSsgqQlZKGdm+ihRJkhUVlU1mlEhG0pWd
vfl8fGyVJGSEMn6f31/vx+txH/ece1/nnvfjeSQcPc2cKCkoKCKoKSj+//0z
9qVBOuqptoZylqj/tX3V/Wn8AceHfdBE9cKJfuqYY8DT5cg/HIp4O6e9tihH
j/GOcDCw60ajMUENp8AIJm1/k1dDVMOPkci5e5G/dpW0L71re7Ub8wy1n0q9
ESZ6StuQ99ftfydSUIBIT81E6EXtlKMP8v8FZaANa946n0p3bY4FvsebQ1nI
2P1u4NhakHZ4ev6tdZUcpMbJ/m6CO1J7y0TTaS0mD2VSywpVcCZq+1C2Gq3M
FqBjc6/9X9Znas++s9b4faII7T9LtznjXqht5/RTYjHtDeLoK+TV9i3TdmX6
dP9P0Fs0I1TiV/miRlv6Snjgf69K0B+2tsXLkw3a4x+NPFeHStGQ+JGno53t
2kk8fFd8acpQykFH3cdBfdrnPcYtl1Xeow9BA2KhswRttua8s94O5ahGmEns
6NqEdquYl85STAWSO3zC3mPmq/b9mxrqntWVyPVH0Xbn7E9t6KFQWpitQsJZ
rHGZib+1/yl8EXfnrUaXqGO+XF5a0y4PjeeZP/ERHXHLeGko9E/ba8SK0c27
Bj2KbBV99oICKapK7v5I+4Qceary2RWp0bfouRXndowkij9WGpjRo24fq9WV
oFqE1pj1y8VZ0L70Go93XJ+Rc0jB5u3zHCiqTeKHz6vPqPpF6Z/wYG40u37/
ssrxOqRqbWvDI8yPTknPjf4eqkMWS7FvfA4Lo2wTI8sSj3rUO63N3uYmjvbc
Lu31omlA9ygefn1CJ4XsCnjPHkhpQBw+roOfV2XQx4HA5kWVRlSfo6Bpp6WA
BCjHjxd/aUTUbMuUXeNKyH/fiY8eDk0o2ubsppv/AdRvnae2b70J3ViU6eoo
U0EHHzCV/IppRlHXNg4a7T+MYt95Kr6WbkF6rz6n2M2po/nxvpzr1S2Ikrrp
QOacFjrDrCGuZPYFUYu/2plV1Ua5GilJP2e/IGWNfHGR74ConSh4CoNb0QzN
5omvozroUvyVR668beidoLxzyJ6TSHhOKezHiXZU+zDPKoB4BgXyxu/kE9tR
cYzxp6oEQzSks3bT2bsDBTvVHXr80BipelqtyNF3IoP7yx+e25iix8k17t/T
OhG9V+HZRa5zaKlZYjb3cBdKP+znFzR/Hp1dve94tb0L/fXW7fz33QKFyeYV
Lgd1o9CeG61/jS6i0qMEZ7OWbmT7/o230idbNGnGJFvK1YN4zpbuISo6IHaX
Y9Mc9j3IPsv3Rn3sJaQd7Jnh/aoHMR8h9ffSX0buCZm2PWs9yCJjrZol+QpK
KewTPHi8F6UrCPIHn7qKNofUE5aGepHbgl6k/i8XVKlC75Cn0IcunqP7R813
HfnHDO+1u9WHSi+Yr6Zf9kDLOgG1baL9yFZmKCn3vTd6m3omKtSrH5VH02cU
cfsijw0BC826fvRX6fc14Qg/NPf6w89cpwF0Pc98zKT4Bsqnjyq3rRhAyyPc
1/KuBKCrly/e5WYYRPeC5PmiDt5C0/xbvKFFg0jXMeOLKk8wyvJtn9TYGUQf
G5dMOhNDkENnStGi8RD6QisQ4Pr2LiLdO6ZjuzKEsrazOO6zhKGkMRYW7pPD
yNcq+AnB9D6y1Bwbak0cRoM0E8d1csLRwMIddw0tAvLgsK3dDXyInp4x1liM
IiDdjoZMpZ1IZJYtRpU7SkD/roQnizyORp1Wtc+57hKR1qRHx99fj1B0Wdzl
1l4iwvEhA3YjcUif7dK+u9IjKDuzcHijJR41N+xpWGgeQQY1jPtf1T5BtftP
LH5hHUXrx42/lMo9R3ciuT6EOIwieaE846iLL9DRr9Nh6qWj6BKvqa9aUhKq
SgoTzDEfQ9wDTjMNGqno5tr5rxfzxpCEppYk7Ys0pGYi85Zzcwxd7+Qed6XM
QKU0TSdDUsYR5+efzrPBmcjbIZFdfWEcKRxomM0/nYWe27779UdsAg0up7CF
87xEFpX3Kl97TyCV87pzM/XZqNdd2kiIZxLNN5zjPeSejw4mR7/7c2wS1Zgd
cBm5VoDiWlb5e69OIkMGOqm9Lq+QkVTjdETlJNpDsTS/GFyEWoedAv5cnEIe
f8QbXge/RQq0nWM9YVNo2X//j2P8JSjikJru69dTKEeCIvVMWQk6FUvLdmWX
rGOjh0b/lKL6E3nZPVnTqEy9SkQ89z06EFv8Y71lGjk31hW8NCpHacMV+0QX
p5GdeceI6t9ydNO9pdL1yAwqbHted9O6Eu179qOdqn8Gvan11VND1ShpTnHt
MM039PPi08Hc1lpEf1hVy0bxG4q1eNZko/YZ/Rd8NDjU9BvK+Juw9/rLz8iE
+yxDV+o31EDPaRV6tw7RaHuIOKt9R6Z8ba9/GDYgr/i3J5OuzSJHrYfN6YIt
aGykMrI2ZhapfKdxnHzeggxkP3d9ezeL9rP559Dxf0Gy1T1Whyh+oIZXvVIj
/K1oZGbZvf35D3TzTlPvbal2dErjcOLOlzn02p5VxU2hGwmPV31zVPqFioK7
FUzt+xHFivfzL6a/kK8959ni9H40Q7tX/8CNX8jtwPD8m/F+9Hpf0uvtz7+Q
/hUirZ/dANK+E+j3/MICOph1e/eoxSCSfKwiuxu0gPqbX9V1Ph5EtLlzQ05Z
C+h2snJbfecg6uywPnLo1wISz8S0lbpDyF7kCGVn6CJyy92zPic3jHQPrrxT
zV9EIS0HxyvthpH8yUKn5I5FNPOa/fGrp8PoZnnMFVXmJfTdie4NYXsYwdh2
854LS+h5tbdJZAMBqcwSxN+7LKGhk9LsSSsEJL38PsA5aAklSWpvxEoQET2t
h2JX5hJyy+IoZAgkoh7lsdiU+SU0f0Ai31N4BDWof/huvLuEkr8edx04PoLK
jycCFedvlNS19HnGaQQlmRstu6j/Ro6thI7pghEUbb/XQET/N+I8tRbR+GUE
3XGhze62+Y1OGqf8UJ0dQY63P5mrh/5GJ4y6qjPFSej8g6Q3c09/o5QNnz2P
tUjoVLw/XVreb7R+/V/imhkJaSSbOZh++I3qnhzf3+RCQntz9lVRd/xGHH9U
UrbvkJBwMSNn5fhv9FenvSvhMQmxVn1zdVv+jWQa1UYjskmIor6uXpRmGbmK
NWx2l5HQcnuacC/fMpLlWLvtXE9CM4OB/93fu4yojgR/O9NNQoMTFp0ax5bR
E5LegOcICbXMqcjNGy+jzXNXOAdmSOjDKmtIuuMyclhgiPGbJ6Ginblhs/+W
0aeX4TZnlkkojb75IG3EMurlUfps9IeE4jhfRlYlLaPioNMyIRskdE84ePr6
62UUJL4mQiBrf9mLR8Vrl9FPE77r5usk5HxAPaGvdxlJVSpsL62QkLUW10L4
12VE+URwPm+BhAx1F09pbSyjhe/Sof7fSUjbqC39F+MK8hNNU7caI6EDlnkb
GSIryIqztsywj4QkHe+Znj+wgvZpefeebSIh7uv2r+hOrKDF75TJVhVkP+le
NplcWEGrFVuD38h+Qda3qRduK+hrOXWOWBwJWRzbuzsVvIK4xUQZ9gSQ0PVh
dyGlpysov6jKOMKehEJ9S9T/y19BJ+/ks747QULPWdfOffq4gsJTqWSDZUio
QTco2uTrCppPZruwOjmCiOM4/8XmCrpwhqYo6eMIWgqkapxiWUXJPbd7SE9H
kHBJ5Laf2ipiy1+8qKI9glQMOwU+6a+i8rAS95NsI0jvO4canf0q2on68Gpl
lIj8RF54vHiwijLWRn2k/YgospIUOZW8itom9u0vOEJEGefE8xTfrqLTMrsB
HRRE1P4wb7xmeBXZl11+uXWPgKakf/6j/bWKYi8m6DLrENAG3sdvsmcNfX/6
a7OB3E/Sf96bTCmsIZ/98+XaHsNIK37zuqL2GuKR9RCgkxpGJkrHHvqZraE5
0uDJBwNDKMix4TPtLfJ6apPu50NDqK+zV0WxfQ0djBlYfT0wgGZdeI39JtZQ
Vsf1Gw03B9AOtbVbzeoa0j+By7HAANp7ZPKlscgfdOPgs9UQ834UmrfI7efx
BzlznUuhe9+LVEKY1z+yr6P/KLxfENU7kZ6QCRetzDrq5VvgfqzTgezKn+w3
1lxHa75Ns0f121HkvKDz5KV1dGZAsLzVpBVNWSoQaN6to+7t/UX/HWtCjw+e
qjYy30Crh6kkGCyr0f4Rq9PHnDfQJ+8l26wzVag9zL1P8dYGCrfjn+vTqEC0
w09/0mduoNqzu/IN7O/QrTvTQvXzG2h0Wf1BumUOutIWEqQetomG5POt/1C9
wHv+e0ov+2wTmefu3JH8mIHTRPOfcr/aRJuy6+svV7PxsHdX0e+uTdR5QDeB
zv41PssvOloo9BfR1xCiGmgrsJpT9THxd3+RpYFqe3dKPe5j7frC2vQXGfve
9lR43oC9KqfMt4f/Ij0+Hcvr8Y34FROjB3HnL1LqDKrRu92MxUot057q/0Py
VxKiotTb8MeL1/fes/2H9GyE5ZzE2rE1TUi5t9c/pC8zfdqWugM/tczrNEr8
h1qwp/Hpxk5Mv7u2Qz/1D0Uca7ymwt6Dc/IZotZX/6HXX5MKztzowTpmInzf
6LbQZdoCmsekHhyUo7u/XnkLBVDF/nyY2YuXDJ7Y3w7YQm10zx/95OrHMWu5
P92it1CpVl+6vVs/3pv+4YZ1+ha6MitmVVLbj68sTz5Sb9xCZ98WDzVfGcCE
5wdqf7Nvo6xxUmd9/CBO6itk85fZRo9SqpoJpEFszSpn/1dzGzFTJIsJyQxh
0j2RHcrL24itMct4s2gIp356fvbBjW0Uyh5TdW9+CNttcqUyRW8jYw+6Am6F
YTzhwXiU+/02QjemDyu8GMaZBfejnn/ZRtVUdiap7cPYcYZiRHiMHI9G9dfG
1jCWEgvam7m8jfqduNDhvQQ8Y7UeIEO3g24wxpAMzhNwzlOfLwVCOyijeu9n
tVsEfLXrF/++AztIOfCG0VIaAcsxujiX6u6gaHfKs76YgGd1ZyrUrHaQyxmz
Xx9IBFwQbE9X7b6DDnB9aan7Q8CuH4gWKHQHkZoDp8JZiFhxzTy3PnEHBVLQ
5FNJEPH8/p6104U76IOJ4vLhg0T82tXwZDveQdmMwTRC2kTskdP81KR/B6ns
o3vy9jQR75/Qmemf3UHiHkuVq2eJeEnw0yGrbXL8s5mU30yIuMRc894oxy7K
OvjM5R5Z+8SV9V6S3UXHdd3M2w2J+FDbfslvWruIKdk6pfYkEa/SFHq7Gu+i
CpXT9xyOEPF7kP28cHkX3T6t8qlImYj9b2Wy+97cRb4fVz1zhYlYvVzYYT16
F33PztprTE/EG0vPim9l7qIgKafF/CUCrlLk2t19v4tC/1jvKx8g4MCrsUZh
reR8DwOaAioI+EgmQxr9+C5SFHSjWU8g4K2RsF/RK7uIIHks76A3AdsxhaTR
U1OA6zzzoPIZAsb5x5r0WSmAITNbYUmEgEOmK3m6JCngds0SHqkh1z/E/xiH
MgXw+h0xY384jI+LqjqdU6eA8fu6eRKmw5jSqrhsyIACll0s+teGhrDjn+sk
AQsKCLhHa9acOITrn+yltnGgAEFnHtJjsyEc1plzbsKPAjZ2UoY1Pw/iGbfL
tySDKcD7SZminN8gPskg8fLKQwrQ7dHRV5EexLS6KcuzqRRA2Nla/XJrAEdU
PY7/3UQBQjLmHkqM/XjWwqTqUA8FOEdKtqrk9eEzqyyT/41QQI5KUdHb432Y
cf/DA38XKWBBKzznlGcvjsoO7qIU2ANSlkKaF950Y31VF04eqT1gF244UKPV
jekbzMzllPdA+Hl392ORXThsWmbE4PgekEjf/seZ34GDJNu/PXXZA4eTM06Z
Vn7BHhn8O7If9sBdVhaupVOfsWlKiZLBRUrolOV7lnXyDmJXSva0daKEigOE
Ra6hONRZHVbq6UkJMacM+LIEk5D+yAWNp/co4YkWlZCDQS7SEdw5MVpICbdx
C3W2SRlSfa5/0XOLEgpSgtmpWOrRspxq2l1aKhDT4Ng4Kd6A3laITD5hp4LH
x3ht9xxsRMpDS1crpangRx5ts6V+M5Llfeaz5ywVeJn1bo9btiG+p9MPn6RS
wShDc+CrKz2IX/F92EYuFSi9vHNLuq0HCdaFB9u+pYI07jHfov29SHRJ4T+5
eirI+KSe+2G5F8kYejlUz1JB7PJpyUIy/8pOH78ovkwFv7Lbb3i870fygVwW
9/9RgX+8jv8C/QBSyi83MGalhq1TxvYUBQPoEPW22vQhakgqmlq/3T6IVJM7
D+odowYnjg8LamxDSE0lQ+n1KWp49jnllBt5btRyOCF5w4oaNNiq0/e2DKGj
69wiJEdq+O+dyYt8imGkHfuN7/h1ajBKEf72QG0YHf/4kIUpmBrsr9Ennksa
RjrnLtJ7RZDzn5Q8cbiFzMtzSlQD8dRg/jFq2HFlGJ26u7OtmUwNBkLXqoaE
CEiPv3sjLZsaNG06Eh4dJyD94swVqjfUIOgPbuFXCMjwlO+CcwU18Lhz368M
IyCjUd0fHbXUcEGkK0gyi4CM/XhnVFqp4UrDHa3PHwnIhGl27FkfNeieo1uL
7ycgs6wqwhaJrKOvqjz+QUDnNaP6L32jBvedhWb8j4Asum26mhapwW42gMjP
RESW1/a1Km5Sg6RQ/FgyHxFZ7+w2xFHSAE157fPTZD63SejBa0w0oJHnKSIk
T0S2Si8/WPPQwCXj8W4eJSKyq/d7j0VpgGtG75q6MhE5WJ96Ky1PA7OeszPB
ikTk+Juv8OFBGrC7A2mLskR0JeJHzoIWDUz2nld/IEZEV8WqM87p0kDdVOPL
0zxE5FwenVx5lgacutnkVOiJyPWsXaLIBRr4mi56Xm+DgNxm9seHOtDALaYX
zNFfCej6rT3R311ooHLL9e5uF3mO5+wLN/SlgZR6NpWcCgLyKsi+WxJEAyFv
Fn4GpxCQD/gH8YbTgLo/sfXxHQLyGzp949YjGqBqyVWftCUgfw8Bn4nnNPBP
MnLWQ4uAAlI+XntVSAPTH83cLX8Oo8BDsY5s72lg7o7d3ho8jIJa7W39PtFA
rFrKlk/8MArZoDyn3UMDggxuP74pDaPQR/1nXxJpIOctC7z9M4TCZHP16Gdo
4K9cieRkzRB6cP6Mdu8fGuj790LkCXn+EizrFKTcQwvftOsqnu4Mojdc59cP
MtFCd8Z9r4L3g2iw1+5tvBgtlG07PlURGkTSpn6Spnq0kPhET2imoR9Vvt3c
CTGjBVWJpTspzv3IkD145K0NLVAEtw3WMPQj366HT9m9aYHj+6F313X7UN3Z
dNruF7QQsa84+2tKD7J4LT29+5IWKjmJk2eVe9Ac8yu8/w0tNGbti35Y3Y04
2stuPqqjhTzLmAduL7uQg37rnNFPWuCa6z7E3dGGtk+tdXYcpYODchkjJ0Pq
UVxuYOH2KTpg5yk1VXOtQ9K0FBHKpnSgL8ueOmD6GRk2Mh6PcaID0RSXr7aH
P6GkE+LvDGPpgLDH+Xyg8nukAQbP2sbpYGJqh6Ls/n3kq5lp/yWUHmJS02ZG
/tZi/QzWVYNoetBXKjHy31OHJemCIjoT6MHT1cdMlLYed/dblPTl04Nux2Si
HEMj3ufFTDXWSQ/yjGJ/xVdaMM1QwDOHYXo4u/HNWf77F0w69l1xepIe3i08
CHIabsVRTHXnZ1fpoW3yl4lgaTuezb2RuyzIAGz2Xy+MiHVjzPJV6z9pBnBv
FPK3jOnGiX5mXevKDKD83XmYdbMbn9RR3tgCBjiUrmb0t7UHZ41OnaG7xgAy
V99QpVzowwG6JmMPvRjAOkB/oeR9HzYprPFhDmQAc2vGsCKOfrx783kyRwwD
uMxfrlKo78c23Ea/hN4xALfCQWk9pkF86Fb13bSPDLCapZZ+/8IgZpyS55Vo
YgBG510dx8xBXFVMhWQJDMB+cUd8RHkIx/F69+VPMUDNz2YuF68h7Hx77Jri
PAOomPdmBrwdwrwGVXEHdhngYKP0Nj2Zz36VyMq8o2eE8w/nSm5dGsYN/E+r
DnMyQrjunl7LZ8PY95vHlJYMI5RdF9M49m8Y658l+dfsYwS3Y8M5WgoELFl2
hgk0GCHwKW9XLJnPuu9Kq540YIRqu8C2vS8JOG82vqX5PCOsPsjkcmsi4DvG
uzb6dowgXDGxZ+UbAVuUX//dfo0RHF7pRGFqIlYWId439maEjZi+xQ4xIqYO
Oy3YG8gIzB/aPghpEDFpruzN+TBG+O/bVF0uma/emUqeGIphhGtSVnvdHYg4
svLRkNUzRhAzemXn7kXEl8S23UgZjCBAO8Cfe5uINcJdKexfMcLwYVtb3ggi
Zv819HTyHSP0Gp8KqnlExN/PnVS4UsMIO9+ZOJKfEvGnD6U135oYYcWGi6o4
kYgTJcTNXLoZgeFzYdhmAhG7R8R8+0lgBMnAv5y3HhOx7uLfQI9pRkhWZvFX
jSbiAL2nez/PM4JTlbLKxXtE/CZTmcj1hxHaL37sHbpBxNN/mx5e3WUEKg2b
mUIXIuY/76BZRc8EXNaL6gRLIj77enOWiZMJnKkdpi+ReTCU9slzOyEmuCWq
ifT2E3GFvZJeiTQTDDcd/R7LS+bVysZ1qn1M4GSw9EHjHwFLcNrnWagzQUq8
44jeKNlvtw2LAmCCTIY/hXUfCTiqIZ52i1zCxJHFnoIXBFwrolhudI4JVAy5
D1H6EfCaf4NTpg0TVLeo/ekyIOC93bY8q05McHX6610+CQJ+Ehrn9+ImE7Q6
6bbKNgzjlhEF6fm7TNB8Wu/RRvww3lKt79OOYoJijb+KlrbD+Or3NZWZVCZ4
Y40zhsjzQjI8mlLLYwJlm3ZnqpIh3P1C/vHDt0zASpj+1u8zhLUML/7eV88E
EX/vu95bHMSeOasZd9vJ69sbBzxeDeLsnRiT/gEm+KLloCx4eRCzltQWB8yS
n2SV9uu+jgE8RR6kG1iYQeCNc07Bw37M54lF+PiY4ZNHrl/AoX5s2GLZ4SLO
DB/KKWMNRvpweWCUEtshZpgtqR0SlOnDkeNLc1aWzCD7i9vcPasHqxRUX1vM
YgaqDA1msxft+BqlOZ9OETMcupf13LW8DadcXGh6+p4ZOtitFbq6WzEtq4Ss
Vgsz/D5v+HNouwUTfcJnwn4xg8fbhn3/HWnEd4+aXhLUYIELi4ydX959wHp2
acvqOixQ/iDD6MXdSswa8vOeuSELnHjroZNhWI5T6u/nxjmwwO0zty9cGCnB
lfofftI+ZAE7+0xm1sZMvGQp5b9CYAGfULX0OdssVBHoRccxwwL3Dx74c34s
F91JqXm+b4EFeBT2Je2zKUTMExeqXShZgXZWUItPrhTJXYummNjLCrkFaXyf
dj4gu//WIttvsQLVvPJfJbomJPNMR3juPiskdSU8tmNtRvOVj17TxbFC4e9Z
P0quFhS4pdCtk80KjN7Zhw5wt6KEe3Y8Ve2s8MBMQlBipQPZ5BTmDg6yQh1T
vsXEVCeSbN5QX51gBeK/vAzNri70lvGJ9f41VrBavDT5qrMbtcc3p+eIsIHy
Fz7jU+G96Mk77oP1cmwggk2nNRZ7kfXApbqJg2wwb2JYI2DRh2b5t2aETrHB
GfHZS7dE+hFVxoG9jz3Y4H67cFhG/ABq/Xy7uvgmG1TmpBd8nR1AcdOthh2h
bCDJacvUemwQico5edI/YwOujlQeo4lBpPXmRdkdzAZuP4UoHOnI/DfUub3Q
wgZmggl9JqeGkREF9Wn7XjZYq/1wayN0GF028yCgr2xw+k5Cue3aMPK49VLy
7QIbKLaxxHIoEtDN7GE38Q02oBPOqXO1I6BTtySCQ2jY4Zk2reVWDQG1sX18
qcHIDptN+V1Kc2T+y7ZoWWJlB38lxuFlLiIa1Pg9n8/FDgTGyzwGR4joYkcU
xyV+dlCgHLik4kBEE5dk1QRE2KHjSHF/TiiZv/7UWvdIsINlqWtTVhYR/Yy8
GPxQlh12GL0bZWuJyEvsz8vjiuzQIrubsn+EiNbexbVs7meHVDVK6+oVIgrU
U/xVosoOPSduohaGEUQx2sjhqskO00bzHedFRtB9bwc1SW12sGLJa7LfN4IY
af9ZE3XY4crmiPjs0REUl5QQ/Pg0O1TEuXP90htBPPsPZOsbssOj/HucHmYj
KKm+tYXSlB2yH/l/cbUaQWKWTr8+mLPD+3+WMtO2Iyh7fpfD15od2jR+6g/Z
j6C9d5PUFO3Jfsi9STpN1sU8hy9OX2aHsqDxd6o2I0j1VVdwsjM7RCuMu6Vb
jKAP2q7Z59zZofFh51CE0QhCfdRfmHzYISyDV3f5xAhquJb+q96fHUw3EzVG
1UbQmS1NzqBb7MDSc/WmgdwI6ozrV1MNYYeiK+Pb2jwj6LyM58X5MHb4mzm3
W0UxgghVDCHZD9lBT9Dj56cfZF42ys62iWWHhyavnE26iWhmSvsL9xN2IG7K
W3iXEdECkx/n/RR2uP26kc/jPyLyzWBVP5bJDlO5+2tNzIhoQ7Xg4loOO9Sm
qNztJvM3ld1YtlMxO3w2bDGoIBJQxPLNLyJl7CAG0kTZNwTE+oBrYaCSHW7W
qz7UDSYg/rd66qfq2GEsxOxxqiABpepOX9xpYgebUh726ZlhJEm4HVLexg58
Kt9X54qGkTLluy+yA+R6XVRzsCTPPzrnRWzoZtlhMZpby3T/EGqerQjB8+wg
rDDGYjI7iAxvm+Xc+M0O9p8Vl3XSB9GF3AcL3/+yg5FsJL8E3SC6vvE7pIWF
Ax4fpIyPwf1Iy/sq7zdODqDUSzuYcakf0c8RC6n4OeDJmXj1J3v6Uc5I/aC2
JAe4S6j+0D3Sh8Y+JSi9V+OAvrmg/xif9SDj+5rDmfYcMOnNzJyy2oZEd167
4yscUND19GXQbiua95ekGnXhAGltDs4XdK0owplpH78fB1S5SJ5cYGtBtQaj
92IjOIB/pzh+maoBqXDe3X+rhANmYocyPCQrEEXUWsPzcg5wnfT6sLpRhjqp
XK3Lqzlg8Huapl1HKXJbM7v/u5ED7McybwZOFqHsYemRa0QOuLCSseyZnoh4
01vCz1NxQp3Q24PLv/LwpiL7mLI5J5QqaTRLrTThP6mCdw9Zc4IxpdWSymIz
XmWTkda054SSEtpJ6h8teGFF01XXhRN0VuSSEgda8VT15T/Wtzkh/r/WUPq4
Tjyu7PHCIZQTfPYKfKm70YVJ6TePXn3ACduzQ3BmXzcevBcT6h3PCd9+RlXH
sfbgVoMK1ogcThhbYWL6Vd2Lm2s+l8S84gRFu/f6LFJ9uGF/+/knxZxQePXf
qFtEH/7ENZmUVsUJJIn6fZ/P9uPSEUa59x2cEC0r8WL68wAuPsvT+qGXEz5L
V2kyCw7iIizmXjvECTJTrk9VvAZx7kvVd22TnPDpnfLKRd4hnORmh6bWOMH2
GpWO05lh/GzUeer7X07QIIWofYobxk+Nfe//2uWEp1dvn5wcGMaxhyLaNhi4
4L/gxB+eVmQeyXnsscPKBdZXHGV7nhFwBF8qBzU3FyiXoI7vfQQc+q/kApso
F5yQLOGSIvNQsPvHv9xSXDA9zSyKAok4aLwpVVCeC9a2XJ13i4jYv35kWkaF
C4Z+mtDYMY1g38PfwhXVucj/Q7qoNbUR7JW3pHDwKBcUCZlVSDmMYLcoGq+j
p7jAzThjUqNwBDtvs3HpGHDBeRafMcGOEXzVU7D8tAkXvDwTEPxwfgRfnpS2
OmvOBVpGi32hDCTscG7/lpk1F5jFhEvTSJOwbaNmuqU9F2QpW6+wHiVha3Vd
HbsrXEAtO/wvzZSELxQYfb3sQs6/lKNSdoWEzwtZRbh4cIHk1+DGs/+RsGnM
ZUVPXy6QOs0l5HaPhI123Tv9bnIBga+vl+kRCRt43/QOvE32r6K5Yf9zEtab
DuUOCeWCAGerPUNpJHzSPKbi/gMuaKrj6dnzkoR1mp9ZR0VzAbu8V9nbbBJG
mlnbcfFcwKp/+/IMef1oYVFGYiIXbPcVdKRmkPCIeGH6yWQuCL/1n6x5MgkH
JhakraZzQZzg4cVvT0iYnzk/9WU2FzAt3nE9H0nCFXdzU8wKyPcz30OdfoeE
Ldazk/e84QJ5R1XTFi8SXr3+MultKbkeR0isvQ4k/GQq84V9BTm/ibvEJyMS
VrHMeM76kQts5g0SYrVIuKcj7VlNLRdcPx2WdpLsp9eJ1MTrjVyQ/6Ts+Vcm
EmarSk4QaiXHm1+n8f49gt/sS3ra2skF6V8jY+f6R/DZ7OdPAvq44JQ+3R7z
8hE8L/Dssfww+X1QMJm9SxjBCjRP48InucBz452gpdEIbgl8/OjwN3J+SkXV
HDlyvZfiYmfmuIDjULDnyg4RZ4/EROuscsF+uxdCWXlEfMI0Our3BhcEJzoZ
MAYQ8VRTZGTGNhcIKvgI39MjYvHSBxE7tNzgFpORUjFJwFgu/MFrJm4outEm
EFRIwHapYeE27NzA/nBlyNGXgJMj7oZ9EOCG8v9URV9tD2Ne+1sh/krcwO3q
WFO4NYTf9wcEyxzkhj25zGYslUP4vP7NO/2HucG12Nr4g/cQfnz4vyAVxA3i
XrpHWCYGMQuz580FU24wX1n+fqRgAFNXOXpdvcENMpYGb9VXevHLfZc8eYK4
QV30Sse+xF6sk23v0RDCDU4UukFD6r04+JHNdclIbkjMHJawvtGD/zpZOI+l
cENFjO/18a4u/JtT38GijhuMXnFd6lf8goevS3a7NnPD6IuRNvGjLbi26S8K
bucGf5Yc35v6zTgusFAsf5AbAlUmU5IuNeIDU8zjm3Pc8KzwEvfsrc/Yo6TL
NpWLB0786eyM+FqK54zNL85c4QGtkdTmRK4i1Fug3LbhwgOhPdoPLHjfog9U
tEdYPHngoMVxiTyJUvSwolxQLYAHpCj0Lm0dKkfyYvzEBzE8YKo0/EjrxCd0
bYFoqVjOAysjKl/j15qQkd67FlTNA56l8ppiP5qRWlaUxvlaHni5++jsd2IL
orU4yn+7lQfcsjR9pitbUW5N6lDnGA8MbbvP1dh0oploBwsfOl6YcjO5KpHc
izzmlCQPMPNCqaL2DdGtXrR+evPXL3ZeuMi5XPrzYh9ipHp830WQF44fNPOf
5OtHBwLqyxyUeeHo9DnNgpAB9GHwUYioCi/8i31Ymzg0gE6o2hiS1HihMMBR
VUl5EFksrk5fAF6QNiktONo/iG47yXIZn+OF9+4pVoEcw4i2fnmM2ZIXuO5q
0CnbDqM4cfyq1YYXYkGc9mreMMoeuaBz6iov2BoXCNuoE1Cr6UPvYwG8YFDW
mrKuS0Tni82P/bvNC9ScweWBYUQ0yizJUBXKC5lnBr1d6ohoqflDhmo0L+jB
hUd3NEcQr/Z8l2I6L9DOZ21pc5NQRnJl8o+XvBBQoro+cIqEFDbDruXl80Jo
ZO1aww0SOlomsitZygt0q4G3X/aTUBPHXOtEOS9IyGpef0Qxikw8yxPTqnlB
KU/GtH3vKLq813ifYCMvxH8s/a0SOIrmHwj9HfrCC9H2UTTW6aPI/+v3xoRO
XtD+apDXXjeKIjNCbDmGecHNRPV2HPUY4t4xVOgikf0y1iSNS46h1IsCa9GT
vJAoIHHgBhpDb3lLo+l/8kLTEO/hW75jSMvvjmXTIi8sRG2tfoscQ/U9+tJh
q7xwsrf+w/OMMWS4n2/p+CYvZPU1XIgrG0OD0dPVu9u8YB1Tn93RNIYc5oof
1FDywa5XQY7J0Bj6cTro3C06PhjR+uAv8G0M+eToiWky88HZfaTj8itjaIuS
5+cfdj54+qPV+vbOGAp3mCwv4+ED+QcK8gL044jt0+tQH0E+KE9OkN5iG0fP
hQKNDojxgVDrniVZ3nEkGXBKcEGKD2hXVI8kCY6jokHOb4XyfHDcD7osRMaR
mup4iYsyH0yMlCXYio6j2vjC23IqfED0EnxYTF4/s3jjzFc1PrCoHa05KzSO
hA+KhtMf5YOHEv2BneT4Cz4NdYrH+cBQbjXJjH0cfS5z3TU6xQeJHVSTI3Tj
6Okf9qM+BnygEkindH17DF3VqLiZYMIHFXXzt2h+jyHNQNv3leZ8IPeI+nfB
1Bhi/ki1PGJNvt/ky5aLvWNobLtg3649H8TFRDqI1JLrgUzcJJ34oHN+4tDv
wjF07+6fvJOufKBRfnmEkDCGLOpTZpw9+UAvZYaFeHsMydOckIj244ND+wTS
Vy+Pob+nftgWB/DBdc0Lt5X0xlBHxKOk3jt8ME3/vCJsL9l/ZhKXwEM+OOwc
uZz1YxTpGoWaHI3lg9MD9xM8m0YRX5x8jP0TPrgkb9PjkjmKPnL9R5ubygcl
FfOBa6ajKNZc6MSXLPJ+EU3LWLlRdOnZ5+D5PD4YHUosuvyPhGiFWDdVSvmA
Wr88py+VhIZtyg5bVPBBoeo1f//rJFSYZu0T8JEPSs10xa5qkpCJZN5P3MQH
rgc+HD3WSZ6HFGDMcIQPTPbRJevNENF1t2+CXhN8cL/otUFXDhGh19EXnnzl
A6ek74+ancjzxQFCN2GRD/ZwrQaLTxLQPg2f+qvU/JBitHGGsmkY1Z/Kzg9R
5gcGHv92+bODKDFC/+tLFX44oZWoorUxgJxblySa1fmhPYGNiitrALEaHUtm
0eEHu6pbSGW5H1maD8YkWfBDQDdNW2tYH5q/TO9bFswPas+Grqfc7EYLabo1
OIwfootmopq5u9EiIYSu7SE/uOnuFT/h0IWWjTeTJ5/wgwPlZb+Vlg60fmSu
gTWfH+p1ExarIloRJXc7r0s3P7TaHz7M2F6PBBoefRCREIDDxxpLVVtykeBu
G7WCrAC8VdLyKDr4Eglr0RurKgpA37c/rVGq6Uj0bci0/mEB2PBN12bti0PS
Kd7MN88IgJAnZcen+Qf4gN85u15vASgQaFYWvFCCT0nzUT6oEwDJinXLgaIm
/MPxdP6RZgHgOa3AR3uzGUdn3jBaahOAEuWzhs46LbhPdDjJakAAbh67+i+/
/wt2EHhxSGlWANqDUp1vLLTjAFYhpx4WQeDa94FbM6AHC581YArnFATVE9lx
jEM9uDbqVokWnyDYDdC+OqPai2kZSNsvxQWhyjr2Lt2vXvyYKjXR/5AgeBzR
njlxoR8XbYi2CFkJws0fhn5/mIewsbqxR7etIFCzn/uQ4zCEl/8L5r7vKAhX
PO+wvXw3hDVXxh0W3ASBcKAg8e6FYdz0K2Oz9o4gSPe02GQnEvD4lKTi1WxB
2JzrvX+BzEehEud6BAsEIcK12O+4JgnLOty70fWanL8nW9MphISvj07Xa1QI
Quwhu1IL5lG8MZRtw9QqCMWioimtgmOYs0M29u2iIHxkrcJv6SfwzuKBnNZV
QVBr10uok5/Ac5xHPs5sCsL8MQE1a70JXGdpPMdPLQSlR/3kBMMnsO/MjVN3
+YUge1BYn/BvAjvQhdomiwiBb8d8Jw//JDbcG+33XlIIgrXUbYcOTWJpr4ys
H0pC8LToTP4Pl0nc/69lx/S4EJw5E1Zh2D2Ja0X7eK6fEoLu7QyRd7OTuOj4
qFK4gRAop1HqplNM4fsPflt/MBcC1cpzTxn2T2E1LsEKSVch8HhXUaYUPoUl
1aQ7j3oKwcasiUtz0hRmtdr31cJPCFDh3W8/3kzhb2k6XFF3hCDW6lZS88AU
frbXzXPlsRC81FoIXRKZxmFn/wtneS4EKfQGa337prGXV3CqXKoQWJepO+qg
aaxX/qTtYp4QyDZqctfZTWNVQurUf0VC4ERreKHffRqLb+VtPioRAtP9OM43
aBpvHP8o11AtBAHZy0wXn0/jmStN2mO15HzBx1yyc6Zx94Nu841GIWDZGVgJ
Kp3GBR0z95S6yedT//hrtHUaW1uxTDydEQKrM86lXn+m8akgvvU3P4RAXOpf
ui7FDFZJl2D9skCOF/2jsYhhBjN+PXx0e0MIbOvXbxwVmsF/6OAc344Q9NLr
uzhJzeCpvfquB6mE4ZKzmq2M4gyu9rJ77sQiDH6CBBV3zRmc/8S5OJhTGMqp
fWL+oBn8tNyn6QWfMOi06ZIETs3gEELQ6DthYTAMOzc5ZDCDr2+Fr3ZICEPK
ZqXDQdMZbCkWzzQrKwx5bonichYzWFcnWZJSSRjSAvf8qLKewQeccjSFDwoD
zeHle3N2M1g4othETU0Y6g0P1lQ5zuBXb17Xb2oJQ4LcOc7fTjNYY6BQrQYJ
g2+D8Xi/8wxu+ldQEKIrDCRq9k4ntxl8XjJfWPeMMEipvnmY7U6+n17uIzoj
Yfgl6vop3nMGe3lmU7aZCUPxyVSBfd4zeCch67/YC8Iw4n32TKDPDI7+mDFr
aiMMhCcyW/6+M1hwOu0izyVhULzvNCXtR/aDIbVz2EkYegKPvA4ja7UDycdT
XIUhNOo96zOybrB4UWbvKQxrCeVVNmRtdvuZnJSfMPTr/rw0SI438TIh6dtN
YbA6gKupydqj9QnLq9vCoCdiFjRLPs+/pfgQ91CyP9buVqFeM+T5OG7lwANh
+FCnx9DnMYN5tWOvrkYJg/140vGR6zM4+0o0oSJOGP5zjq9KdiXXPyrS8FaC
MIi8ZlfgIftTWxKBtZOE4fuMj54e2T+j4XAVynRhuH72Tvdhsr+uMvf4H+YL
w4Rx1K7OxRm8YXA3yvC1MDzWHhO4cmEGh/sE77CVCkMGjd09nXMzOAvfmkms
FgYv9T3yWvrk+n0LuGBdKwxQbDt0/uQM/sR8s1WkURgye17U7IcZTLTye5vd
KQwRsx0CCodnsHOIj5RzH/n+Kb40Z/aT32OuV6LisDBoxp3gUlKYwZyr14NK
J4WBvwqCtIVnsH6sk17tqjBcGbg7lL87jYfLLlff2xSGP24F8n/Wp/HVkUv7
Tu8Ig77grivz0jQOlbfj7qQTAWLZRmbi+DSuqrOYGBEUgbnv9MuHP5L75cf5
c+liItBrdXRmjNxf/WznmhylRcDk3kCoRcE0XrIxLvqhLAKUMf89LkuYxvLr
p2+ugwi4DrhUoOvT+LmiJjvXNRFofSf5QpljGpsbdMR9ciNrswQWM5ppzOl2
icPVSwTCBJlem25O4ahXDzk/B4iA/NLz3zMTU/iOApHbM1oEEgOqv18n/3+u
yN0SaCsRgbHQVPXIE1P4oFSN5L0tEcit4lils57ErYLHD6/Ei0JyJ7eQxqsx
3C1aLEv9TBRqq0Ujpu+P4UFJEX6eFFEgMv2BsEtjeHLv5l+1XFH4KT9nXsA/
hje0SmoDP4hC3W7/7eTwUSx7UcKQcloU7o0F1kxcIuHQ5D2XOVTFwMTSO9Ne
iIi1hOvi9g+KwdkrT0UbPg7gKSnpsR9EMXgc974yMnUAP1QMV8weFwM9hhsH
Xe4M4GEt/Sb+H2JgWRFZ7wED+IZV7789W2JwY8iwP6uxH1sbeB+aYxeHKOmM
26P9fTgx4m7aRzVxSA/nEuum68Wu0SqNApriMJ0rofb7Zw/Wjpv+6X9EHGJ/
6Vzf392Dvz47qXkQxOGFkUIU1YserJrH0J9zRhy+dXT3MSv14N7GeIZHNuKw
dvhwXOmFbsxKleV3KVSczAOvpfZGdWDaTXzud5g4nK45kDxh0YF3FkZV7j4Q
B3Ovda0xyQ68SBT4nREtDm+CeJreVLfj7tJ494lEcRh2SPn6cqkNP3a8e9W+
UBzi3x+U6LrWinnrHCxt+8XhjJav1LXIZsxaeUf916A4TOaUVgzaNWPaNym8
twnikCX0CT881IzXXwz3p4yJw0Jbk2vVaBMe9jYxJc2KQ/e1N681DzfhJAnQ
v7gtDpRpx10eLTVg0btiR61kJeAGsZ92M7EOv/GllxyVlwAQJUlz+NVh7au/
6S4pSsD4lYOHL5vWYVuD+j7nAxIQnn5GoYy5DqfwXHO7qSUBwp9NPSnDP2OB
V2+SnhlJgNmXOcx3rxZz9x3bHPCXgM8fGPjf6Nfg7EbZcasACRgr9bxjy1mD
D1WyNY7ekoCsaHTci/gRm6VOxn0NkYALce5tNW4fcfy1+/JrkRJk/+oU5x5X
Y9at9gvc6RKwn4ujgHOlCjPI2JSbNUuAJEOc0s6fcuwqgPQLv0iA4uKeAIGO
ctzKIjlG1S4BNk9Me4JeluPoP99p3ndLQM3TQmlB03LM2uJrzkeUgNmElZGX
xe/J/RS1OjIvAQwv6PYkBZRh4ZIPKk6ckmBVMfjjvHYpDspJbarhloTOa39r
3giX4tEXIda8fJLQQ/nvkO6/EpwWeiq0WUgS3qttFotXlWDx8709CjKS0FE8
nZygXoJl1n94LahLgqwvhYkYeov3HRMovmErCXcbbl+InS/C76Rc/lE6SMKK
3MkN/dIirMFYdTrWURIkghsVAm8WYZ0hy4nsa5Lw8cHHOiXaImzh/Zyj11sS
0lo16tplC3FwDp+fUrgkfI4/N6QXVICpo6/VVkRIwh/K9+xdegU40qeC+USU
JLCZr16s5inAT9GFHKs4SbD5lGZR/zYf5xMSB8OTJKHQct0y6Gce7mbh1Zx8
IwmhY0vFyz652HzV6f71EknILJw+F3YyFxOJ73vW30mCQOrCey/+XDyTZ+7K
WiUJQklsxy/gHDJ/JCQfqZeEsncN5XocOVjCn3snYUgSGj95aCk1vsQ+Y5z1
+hRSULv7RzHXORO3NNnUvKKUghesXBnFpzOxaHFuBSONFEQA9fl12UzcGqxV
1MogBTf/Uv6HvmVgSQnHBH0uKag7O5GWey0D91wuuaYvKwX1O5qzk3NpWNbw
36VX8lIQ9uOG17m3aThI9aQNo6IUfNPM+nHIPw3L0xBMWvdLgXhkP7c2VRoO
yaXQ0teUgjfkxr4kmYoP/DBm1jeUArlYumOafsk4vOcF7SsjKXB/W8l4BJIx
qWqagtFUCii3Q5LTmZNxROSNtS/m5P3vrryNyU3CE4rpY2fspaBnWktnbuwF
jvNYeHvGRwqIlVpijJee48WVaPMzz6Wgl/l8gX5uAiYNZ1qkJkmBj6rsgvid
BNxaU37hd4oUWP8r/n3cIgFnP5iwepEpBRonWjwc6RKwtZCq3Y9XUvAv7nAv
i/tT3KgzcvVhjRRI2jQxvDj5BCfHK9z8MiUFEke8GOjl43GEv3aAyFeyP1kc
y0fp47H/xXOB3t+lYPvZp62i2ThsInM7SGBeChzrJVaPvorDtFXdIS5rUnCJ
9oge+4E47D1x4yEDvTRo+RQHGUfH4tP7m5LOKEuDghmXcKVKFLak1TvfvV8a
XhrsnRPYisSuo19YLqhIwz3WsuEfjZE4Nqoj5Iq6NOR7cHzqto7Eg9/7rwYf
l4beCa3IrIcP8ZWMaZX35tLAszE9kfz3Afa/4TR/xFIaPm22Xb7V+gBHGH3P
qbOWhq6nbL3VSQ9w0dYcf7e9NBzIOFtlc/QBXrFc3plzkQYn4bijDGHhOJRj
T5v4HWlQj+KWcpG+j5/OhoblhUgD1aP4id3NMJyLqbX33ZOG1PpT4vNdYbjV
nb7kSIQ0PLscJlkXFIY5WtmeWTyWhoj3NFumxHs4I1T0cnSuNGy806zzyg7F
n1aO/FvvlAY10kKMq1cIzmyvcDzXIw0NVtEyRaYhOCznUOubPmkIsmm0ljsU
gs9cUHzhNCwNnjGFnx//Csb9HwTV+yalQTODEtnvCcZzdzd93qxKQ9pFsUfn
jt3GvOwVc1cEZcDtXNa1U3sC8easilmtsAzcsxDILu4OwKTPb6qExGTg5waB
yi8jAGf65kb0SsmAKf/eGKbjAVhpKEEWlGXgKjv1vsvhN7FOmp+jEMiArFed
nrTEDeyhpELscZKBOwIWq28e++H/1gX/2jvLgCOvDR+7ix8OqqMSXHCVAYPh
ldJG5IejLAesGL1kgOv9AkFxwRfnh90k6ATKwL8mVvEeI188Rfo0/C5WBviU
HF0XRX3wj7y8jePxMrAXHd/V/+uNl3zi+LufyIBPtlHH0oA33qV3tJx/LgO3
LzibCMR6Y+HDNMPSL2WAhJUoOvZ4Y4sYg6GEChk4yhzZFjLviW0tVdelPsiA
VXtH6d9CT3xFSoSv9KMMnKfRNF9388S+VQsWnZ9l4Pk+OPrfLw8c9zV+kLZd
BsZdwpSv/nHHrceGB25MyED1sow0EruOjy1c6bdikIXYNe4+aHLGvNWnsz4y
yQKvZvmt8GfOeOHBXi8xVlnYYdC2kXZxxmkSS0xfOWVBk19a8BqLM945f+uE
l7AsvMi+yb1mdQ3j6vjS8P2ykH9JyiWP8io+/vBT3DtzWTisfZXxWOxlLGiR
acdrSd4/vSLj6HIZL0uGKQVYy8Ll8Nz6dt3LOOvjmRZte1moE3sL3luOmHKp
f/eLMzn/He2O7x6OuN7ip8fELVlIV755T8ThEj4pzX+WJUsWruh8vdM6YYfL
fjVKXMkmxyOepmvOs8PSFb5/PuTKwrunelrKnnaYWr8r3blQFlrOJMoc2rXF
dZ7hy/VlsiAgrLXOLm2LtatXnwU2y0K4gRnBM+QiVjPrmfo+LwvdPBe0SHcs
ca5QcIX2oizQ8EiovzK1xDxflaITfssC67nzqW3Slnj1RsThE39kwZROU56u
/QIuTUURabuy8MDw3Tlj0Qt4/4/XyuaccjAqKHzkZY85lg+JvFmnLgeJyvtn
bnuewx+P5NAYasnBjY63Nll657DJOn48cFQOGvSN0rklz+GbHmtFs8flwF3j
ffTEgBlusXGYZDWUg5Rq63Tq42bYWVNN/6KDHLDIThH+SZvirVWToRlHOXAx
U6SvpDTFcW/drng4yYHS7wL2qgkTXCmXeeeuqxzcE8gvDk81wfS8zO/y/ORg
yurqlI6gCS5YnhRajZCDrjs3AxKQEdZ+s5V/O0oONtIelshSGeFeFz41ulg5
OJbwR+Fg81n8d8LQRPCJHHBaf7//2uQs1u+qCINUObj/7g7XXhdDPFcY8yu6
RA6sVz/zXy3Wx3udNLEMkazF80YWI0/jR5JGf++R5GCr4XQrq/1pvDrueHhq
TA68//uPLuTQafzJOrowbVoOHg0svzAfPYXNTMaf8f2SA1H9GjmsegoHHLnv
xUAhD3Mt4n/pl3VxC0ePxC8ZeTDV22J/laWDlbu+2hjIywPzp9NoNVgHP47+
+6xgrzycYvQ1DLbVwTZ00qxX98uDbxNVgbmADl7c8v87piEPA+LNtBtPjmPe
WeG+bgN5YODvKCh8Ctjpk3NYmbc8yL7+yZh69xhecJ+7cdJPHo7L6MULnzqG
b4pcdxv0lwcFJ4UobqZjODLI02zjljwEHrCnc0k8it9q+YsfDZeHNam46ujS
I3ir/N7H+iR50C4p/7i0q4nDr9K8PZ8qD85/P9E8aNPEbLwPXn5Nl4eASurB
8GeaWPK/yEi6HHk4zcXm//mAJj59KN7SoJh8vmnRcXpnDfy4OG21t14e7jro
9u3/oYaF7cVnLzfJw8WVO/lU1Wo4hzVrZLVFHm6ud3xUjVHDle45dbyd8hBj
YaBRpKKGRxWL4qyH5aHofw2QeTzUex/Fpywhy8QMokTW31aIdNWTj6UpVJQu
oiSiDRWGuCnEqGtJq62nhitLO0oMz/frpivS63atd5JEStRYsqfk8ed5ndc5
53XeYQ0LO+IssUlRJf1eYgIP+/uTr5paYCxsPfCVS8A+N02Djy/McPdWvX0R
mgSYd2U9f1xohlnfgnd/15r3X/x27GWCGbbbsWi7jC4B78tkTtTbmOG6BdZW
S0kCvjbsVBiqMMUv/W7K224kYB1q2zAZshoPKkuk6oCA5qLro02mq7Fy1bqf
TvYECC9/MyHGVmFXtebRXVsIMAziTjlErcIttdKdh3YSEF0YeUUzmcEdBkfu
pwcSIJuju/PAMwp//6e8iHuYAImoOPdsKoWXxUj9kX2UgPYr/SIVDwrvbbue
kX+cgF+0dA2OfiFxd+Kr2IpoAvDaLIK7lMSf+izcutMIYBfu+W9CkgkeL5qb
Wv2EgDKS9Iq5Y4j73HnC85UEWBxgR6WeNcRi6dQtvVUEOPwVqfHJ2xBX+Wpl
XauZ71+2zoevZIjjNS2tZxsI8MyrDxkJM8Dsc0dOvegkIMryuKZkmz6mD7ax
AhaSkKvnxb9mrod1uMuKkTQJCR5dYf2qephd67dDcxEJsq8eWPPHdPGYzkhu
42IS2tKTR9c/1sWidgV7cy4JPZDC4a/XxVt4kDhnTEJw650r4fk62N/wjnz2
NhLepuveeLpVG0f/5XPEyJUELxV+Fk9dG6cHqDaW7iQhW3Vqi1W3Fq6+FZXS
6EGC9o44zb18Lcwx2qIyu5+E3gXaB27kL8V1Rh85vhEkRPj4Jjmoa+LOuky+
5CQJj2gznmWfBh4N3Np+8jcS7jF9BwXlGnhFYVnGxVgS2mtSvzh4auCTxvFa
tb+TMO28Tk9fqI5JkxW6RjdJ+FEfHV4DXAz1zbGluSR0w9kob3Uudj8k6NmY
T8KozQoNZwkHny0azPMoJqH+1NbbRlkc3GlSbXi+jIT4parLKyfVcBqxm5I8
n/9jHM+rqVHFX8nLa0tHSPh48oU6lcLG4pewSW1sntcmvfV7gtm4JmTILXxi
nq+UiqBuOxunlTqeWDtDAvfPFE2eKhuT1qy7IikK7qnmRjRYqWA/x2C9WnUK
Dt+68GtyqBJuPbhZsXUDBRVL/Vxer1HAVfITWpY2FLwNK1mjLqWA8+7kEdds
KRiascq41yyPjw/P8jx5FPglbjX4EiqPlSIfxXW6UHC/zt045Ykc5gn0pj74
UZDz47RA7LoIV+R/75k4R0GvHl8tAEvjtfbhU07JFNwtI5vTsqTx4x6JojCV
gutl3XazYdK4VKfLyukSBVaRxqcKCWl8N7Mm9UYOBbig9KJBphQWpiT+svk+
BSMqxqq/xi3E58NVLma2UPA5eXfLkTgWllM7VzDYRsG4h83fbv4sLChhVduJ
KfBOuyATvomFE4a+9kk6Kdio0HjLQ4GFTx9q3WDbR8HcK0eWHTOHQvdk9Q9M
U+Apd9Os6cQs8nLQh/U6NMTTLUqZ9jNotlVOuVaXhs5U/ZYHKjNIGDD0xkmf
Bo7ixGOm8xvqE1RGepnQkD1glewV8Q2FNrg8iDKn4YxKQIb/g2n0+/ZTOhU8
Gkj/6QWCNVOIebdfYuNIw+rsJYP3ZKbQP8c2i547z+cNjdRMxZNI/aKq+7+u
NDgL4kNsT0+ivJai1EkvGso4wpCkvyeQyLPth8WxeT/P8YnsmXG0d0D0ovoE
DcfLvBXPu48jVrQw0yGchtiv1j7eq8YRL+eoxa4oGpJ2HFwy2DWGmt8uCAo7
S4Osa7ZShf0Y+uy36k1JBg23mw4/8NceRdrBSZWramgIbWEJXX4Oo7S5QMvk
pzTkpYra3WuH0cJLvJJPz2gwT3E92XhuGH0ulykWNtDweXBlzDRnGIlYCZmq
LTTkOrg2O5oPIa8rsZGTH2mgDLhLDGIlKLMqyhItZsAtD5tV+Q8gxe27S7SU
GUj7T7PymMUAiu1ex0SyGVhrL10bJzuADslMG5hyGRAWKfxx83Y/snKJ4OTp
MHBNSq6gcfITan8fOpZoxoCT29Ns3xt9iKsQVLLNg4FqN9PoFKMPKN8+Jnpk
NwMbL+d6rpztReYxafaX98xrv30NSq29aPvIwzbx/vn+u64m7+N7kaB94pt/
EAMDTWG6Rz+8R9N5Z+yi4xj48NP3WUh5DxJ0pi9ensCABtt3p/ylHsRRz2vF
Agb8Ah8VDAX3INPzzwJlUhiIlF/0MNOoBx0+Jp+cfo0BE+UCl1053ahj/eWW
gjsMHOlPHH6t/w4d4udfd7w/vx+cE9HT24Um7z8OkDxk4KWdctbR/C6kulI8
ZVbOQG8TDpQ17kLOcsuX/a+GATkL6UJr87eourXgQEsbA3e57wbL971BTsoV
TISYgeSxjboxxm+QeHPDpOYbBoa2edY/Ge5A46Iv53y6Gfi3Sm9bfFwHYnJN
7w18ZuDqO47MntuvUXWHbUTKIAMjfyoeu8V/jZw4bjarRxiYrAzq87Z9jQKT
+E3hEwycGkzLVugQo/EaQbbGNAPHLywKYhWKUfxMhr9oZp4Hc/PqvnAxYlsU
03tnGbCw6y02thOjG8Giibk5Bnx9nAPd2WL0fyAY16U=
       "]]},
     Annotation[#, "Charting`Private`Tag$11121#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7317166673548613`*^9, 
  3.731716951010747*^9},ExpressionUUID->"3719a5f4-6db5-44a6-b1ad-\
5ba8692175b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL6List", ",", "WFL6List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"6", 
               RowBox[{"(", 
                RowBox[{"6", "+", "1"}], ")"}], 
               SuperscriptBox["\[HBar]c", "2"]}], 
              RowBox[{"2", "\[Mu]", " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", " ", 
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"V2PA", "[", 
                RowBox[{"Tan", "[", "\[Xi]", "]"}], "]"}], "+", "VShift"}], 
              ")"}]}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL6", ",", "WFL6"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL6List", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL6List", "[", 
        RowBox[{"[", 
         RowBox[{"7", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL6Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL6", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL6Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL6Normalization"]], 
    RowBox[{"WFL6", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL6Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716628565638*^9, 
   3.7317166989613523`*^9}},ExpressionUUID->"f47efb8d-8015-4329-889b-\
81f3adecaacf"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","maxit2",
   "\"Warning: maximum number of iterations, \
\\!\\(\\*RowBox[{\\\"100000\\\"}]\\), has been reached by the Arnoldi \
algorithm without convergence to the specified tolerance, but the current \
best computed value has been returned. You can use method options with Method \
-> {Arnoldi, opts} to increase the size of basis vectors, the maximum number \
of iterations, reduce the tolerance, or use an estimate as a shift, any of \
which may help.\"",2,68,12,20286738235345639849,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.731717224236175*^9},ExpressionUUID->"313f8867-2256-44e4-939d-\
1300c4516dac"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","chnpdef",
   "\"Warning: there is a possibility that the second matrix \
\\!\\(\\*RowBox[{\\\"SparseArray\\\", \\\"[\\\", RowBox[{\\\"Automatic\\\", \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"31415\\\", \\\",\\\", \
\\\"31415\\\"}], \\\"}\\\"}], \\\",\\\", \\\"0.`\\\", \\\",\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"]\\\"}]\\) \
in the first argument is not positive definite, which is necessary for the \
Arnoldi method to give accurate results.\"",2,68,13,20286738235345639849,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.731717225383699*^9},ExpressionUUID->"578ed996-6774-4cd7-8a8d-\
66b6c2b25699"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUWHc81t8Xzx7Z47GzV6SorHAOmhISQhSVSEIlW0ZWGVGKVFJZX1KhUMmH
SFZ2xvPwmAlFZBN+fn99Xu/Xveee9zn33Hvf5yN51sPciXbLli2R9Fu2/P+7
QK2rlolJ0iu6nulbZMn1sSNN0E+/+yrcxm/PrMou6yB/81nB7jCwW37Rx/yk
T4dE4Wbh2h8LFhyGgjzPxXW9zXK76LrvgtKdl7MWacd0HYsacjfikkF3aZY1
OOuKrjFpMmjV8DGkXX5w/fyTO7qPdaJyVgPTIdP/nUKvXrYu95TA3eWu58B/
Ts0g6cEn3cinOQGLaplwdrXL6URfi+4/My2n+bhsMOvUfuj/dFD3Km29yezY
f0CKI6/9UpzRHSuy1ZwxfAnJY9pnQ2M2dE87/ZL8k/YK7jFGlR1/tFXPdWt5
xELgGyCEznvz7xDQkzkf6X89twDGtMJ8Qr5I6fWXmXjMdRVCrWZvubzfDr1U
foHz1xjeQsb+yjLWm+p6Fu791n/V3oGvtoKaYi3qcX7NPnbFoRimP1UE/gk4
rFcv7mkwHVcCrqd3V+8LP64X4aup4fGxFMx2Cr24k26th61blKfG3oPdB/1y
Kouj3qpincRl0keYNBi4/ljHWa84LJH/t2EZjCZWPwg94KHnSbFhvXTlE9Tw
0K361XnpKe2R2hhPKwdN0+c3I04E6I3GTsy6NBLQaLHQF1YTqtdy1WZuNrAC
To+49O//Gamn8vSTexFvJRy2GD2oB3F6MQ2S41dzKyGbZHQ5L/yu3thixDk1
/c8gxG3EELQ/We+gzETfTNdnSOF2afdneKKXYWZiXeBeBfwzJ6MfLj/Towkq
bPNkqIb1xipZN/EsvdP/kY7telwNnuWLRUOceXpl3/2//lH7Atwqicq019/o
CdH267+u+wJ5MryRm5uj561iWObuUAP7XO7ITs+V6HXYZqurLNaA2qHzHyLf
lOmpRm0tmIz7Cp+MYfaUUKVefJGHUr5MLeiU+DJ3G1Xr/e5vz3T7WAtP4okY
8dWvekfYNCWUzetg9mf/KJ12o16W5uPUX2N1ID5Ic9IttkWP3mkLf15wPSg7
PX100LJdzzHx/B1XUgP4uvLFD4d26pV/qmXZnt8AF75eb7shRtYTnVAOHzds
hPGsl2xH91D1/EmJ6znkRkgtzNKtuDio12Uw7+ty5RuQX72nKaYf0dvjYTMr
z9wEMsYPLIm/o3p3H326/DOtCe7TV1Wq6EzoTX+VHMva2wzjt2LWl8Yn9Y7N
RZy90NgMoitm/1FpZ/Qsua5P3VVtAd6rjrw/jWf1wuWy8/4GtoDP3/gfj7vn
9Qp1elzMa1ugieN+8Xjekt6g+Va5Qt5WiNJWFN/2bVWP66LuMPeZVkj5xHJ+
wWBDTy/YI/1KbisA5/ZHprdp4PL9Z/at860gfjpzf18GHTzOaxdW1W+DEwLT
umrzDFBfydCdENsGuqq3lR4HM8Nyl8b96a42YE/NaMo9vBVK1ZgdshXbIbBl
zYeUygHecd3bTwe0w5OE6w55EtywZyxnnu9bO+yN4pV4KcULfw38Khq2dYBP
auB8qRU/vHlyJCbMswPEvdJj31YIgPuSkJXW5w7oHyup+3BeGJRPTEhM834H
n+zUdqlDYjCR/+FXltN3sICpBFSXgBzmmGL7ku9QEZtd0/FbEi6cOxXKx9IJ
phrmBd110iBTrmTcYNsJHxqWPiw1y8Kw4D9S2MtOqLg2KUJPqwDPrzUOaq53
ws+YvJHJs9vBoenxyz+mXdAfIMDcNK8MvTd1Dexnu0DqYdCPQ2dUIZXKzs53
oBumqK9vFqypgbUWtav+QTf8vFE2w1y2B0hJr56HjnXDnZsK/HqP1eH71I3L
mto98PfQ6xNW6ZqQdMRU809MD3S1l3FfrtcG8wxxuqy+HnD8Qr/zraguNNlU
pPCGksE9bFk2SlIfYt8mnKtvI4ORjVjvvzgDMOJ0VAmVoYC/n+6Lc7z7gdlV
dVnDmwJP3HQkuIoOwNdqmuqprxS4/8To3jn3QxAp3hafKdQLrxKN2BsPHoH9
/s9t7C71wqkTHi+qdY9CxU7DP3UcfZA/OlqcFGcKN27zfghx6IPmaPH7bXNm
oPNjOFyjsA9a1l5snNprDu9Tw4UzLalgaXrpiM+MBfjOW/w4lU0Fnh5O7HO3
AnUz2Tc8y1SwLo5/70ZrDYUMNQdCHvdDxTfZgA2PU3DF4QGXxlQ/DEub5nIZ
20OKfdHkgvgA9C10GDgbnAGr0pul+VcGIE1fYVyh0hHe/fgldit1AM62SIUK
/DwLfLwWN89XDUDHh3S2q6Lnoe2yjIkI/yDQsQ9695VcANVHsUULuoNAU0Qs
7BJ3gYTaOcG2C4Pweh9L3vWUi2Ai/WU4unQQXJ+Oq4RWuUG+2Y4j5wcHIZ7s
EJ/j7Q5sN+6/AtYh2NC4KKov7gn13U5+C6eGILqynuMR01VQZGyitoYPQY4W
u9RXtmsQvVt9f37+EFSum+nVi3nBwXhGzvMbQ+CkTMP387w3VBlmZ7Q+Hwa/
ha98nXcDYFf86/HF2mHgCLGP0xkPhLTuEpVtf4aBM+VWUKvxDfC9XFvqum8E
DIx6vwekhcBoSctaguMIdNkY8ks5hcIJ2h6DkqgRcAi0rBPeHQYqyeONdB0j
MHdW83n1j5vweHCGe/vKCLRe8ovtqg8HFuUVKzOJH2Dv9M5tS2kEjFSwDj52
+wE9dTue2uVFQeqE0vxehlE4eHqnRutqDDDv3aNtpzQKy68DZqXk4+B6sE5w
2PFRqO68GyFrFw9mfMdYmp+MQpZeJjJfTQAGPXcxF/Wf4J3OCzma9+BqtPfZ
eLufIHCBvebf4j0YaLuR/TbsJ+x4Sau3UZYEH5zvqNI0/4T0W5UpftYPwDPx
zYFU5zGwyd5F3t39EKiU0tsVcWNQ8ofjwc+vqXBUrrJ5tGgM6uS2WomXPwK5
j602u7eMw/P6LXvCy58AZeTv5caUcbhEOvR0jfkZHN65Wvi3fBwefKsln3j8
DIr96JYEf4zDzuCj0+a7n0MCB1+Yk+oEzO+Lqgp0ewEHNfc+WK+bgLZfLyO+
sWXB2zBdisz0BGwE7F95X54Fkt8OSBwl/YIhxQODL72y4Z+jVW7y2V+wjyr9
s+V3DhTE+JTvWv0FBery5J2cL0G0//3oWeVJ+PH03oT03QLYMnslpe74JJyd
787h31oII4zbjXb5TMI785O3NSMLIV8lNX+tchLmf7Bwid4sAr0b/l4pJ6fg
fLqcd3LyOzgjto+2KewP0J92Mnmg/AH2q84W7cn5A1J/q9Qc6z6AwoE8p0ff
/sA+33Wvyy4fwbc47vwetmlI7l/OP5BfBkhd+0pzchr22tQzfD1OQOsOavzj
39MQ27B9f3foZ6jW+PDTdGMajCuIp2WDn6FY/wHS8czA019HHHMMqiDV0uTv
RY0Z2NgxEnibqRrOBpVbaoTNgAk3699tT77A38Y00TaBvyDSNauwc64W+NzO
5DIZzsIL3b0kLYEW2M70osbs5CwUsgXdc7BuAXw+OvTw0ixc3h/M9OlhC7h1
XxZRTpqF1d423i1irVC9PzDW7McsXDXheScg2wZeYg/dH0bNwa+FC1Jh6h1w
u7T39tCjOcgP6Gi29O2A9BMS2Upv5mBKfXbXlg8d0Hgru/9T9xxUZxVeKdf5
DjIL78yGFOfhDaPqMynohPamNjWlxnnwv9J15axqN4xdJJl6DcyD9LJdgsPl
blint730aW4eagQ6qFU53bB93+ALU7EFiNV9KfRYrAfCsv/webkvQLOqu3LF
eg+kGOxW/RS2AI5WDEr8e8nwqs/7GGPyAiwyuK/fdSUDmXc9IoVYgBB+3eaJ
zXtcLYRtsYxrEfYs/9LWSKHAYREzXkbZRbiWys+yUUOB08X3dppqLQKys1gV
zVHg9m9hl0HHRegZ3lpYZdwL6VGnw7d7LwKLD8c/Lp9eKJZ6nn7t9iLEqg7r
7EjvhSFrxR6GokV4mJj98N1ULyzNus2bfF0E57WsE7x8fcBx5w13CmURyiHX
QFqzD7S/aBhtp18C3P80TzewD8wcAi5cE1yCB7EDh7Uf98GF1fKwMuUl4OWb
PvftQx/cVT340cRyCfqdOLUez/bBTorNIV2XJUj4yXFdgI0KjeGX25UClsD3
P1DTl6bCRZXQM8LxS3DZvkefT4sKjN1Jv5ifLcEqw3h0zDEqvAjN8VksWoIT
o1w0zx2ogEpldKM1SzBIqL83v0oFakfznY6eJbBpNO1MCaNCwI1hkarfSwDM
skkeiVQQVFjMLtjYXK9h4kBbGhWKW1n3pPMsg1OU4smyXCqcCNhWES+7DFsr
jxgrvqPCtIyacZDmMnCNn63iK6dCXNOB7ktHl2FkbcbL/wsVtvvanLc9vQx3
OG/ssWqgwlfJy9OHryzD+9tHZ140U+F8Q0igRvgyVCmSSs60UYHmehKzXPIy
8AwWv4pop0LatpwkvtxlEHrWtI1nE++r/ShB92kZzJQ93GhaqdB9pfnlTPMy
sP2pEDH7RoXrIsOaA0PL8Ir+v5aVr5vv6JeF6qb5ZWDJdTddr6DCG3fW45+Y
V0DxyLGgk6VUOCa4rS9PZAV+BXM70r2iwkSl6sVUlRWw+VUnvfGMCtGXDsxH
668A/zc97sNJVJDltwn1sVgBWueEFEo4FT6Xu7FfcF4BoxPtxiXXqHDGJeSh
hf8KvHt660f3Zv7/cSfJGsatAPeyGugZU0Hd6aOuRNEK3FDJOtcoRoV2juY6
jpoVOPuaN3OGjgqepUOWa90r8J9Jw/0TY32Qu5XVnby+Air9TpK1eX1w6J3Y
Si33Kqg+LHDvvt0HI6dVI0tkVsFTbqFFwqUPxAut05KMVuHbRMiqlVgflJ1y
237TfhW+P8smDOd7wZYhpPiK5yoUJOsnXmjohSTr7CaTB6swhB7yJld7gXlj
fp15aBXWL36SyM+lQGYOS8zi3Crw7f+gcNyLAgbmYgKjTP+AXewO7tShQGDm
/p1VO/5BYPH98bQaMkwfvXcmyO8ffH7cShNQ0wNx81m/LsX+g0nFI7vEwnpg
+9MPPrZP/0H7dr+HzDo9cP7v4B2NL/9ANnSUqya3G3pSdlXMcK2BrEYBqHl1
QWp7Hqe37BosfyoejxbpAlsO+TMrWmugWB7TsVrRuaknxdZpz60BU1HHh6OM
nTDgzqrD924NklvBUz2gA8b2j5So26xDp+ZsPi9fK/wXfIbp4+V14PAXSlJK
bwHXD2QrCFuHg7+c9Fu2t8Dvna3zh/LWYTdt3NBXnyaYFi7fbbO2DiluPwJ8
H9fD0nTy64BnG/A65MaStN9neK/Eu7HxbgMOxpkK73SrBP8L8Sbh9RswM+j7
It2+Av5RwidjZzdAM3TtlLJvGYQMl/I3S23BbT6pib/aiyC8KfPEgNcWfG26
Edu/EgoxGcHNtEI0KL8tIsTMvIIw2nORh1+aBrs+VDi6nKokmKvNLeV30OC9
+Ure7rOfifBhWcpRfRqMpW7lOOlWTQRKNY4mXaTBqmNZZTTOtYR24TvF7Gs0
qGXzXoDRoY5Y0n/q9j6IBvum413uW9UT1x2v/u1LpMEdtwx2zexrJNzTBdfl
PtDg+z8GdFMjzYTyLlp9rWoatN398lvjuRZigvh182gTDQ7/EmaMam8hnPvL
WTyHaDA6q9FrJb+VcNjmxP+elRaZz9EffXasndj2ysS6gY8WZdM+pva9aSd6
dTUf9W2jxS5pwwxZng7C2n6rJO1uWtz2djrjdVMHcfxxgfLRU7RYEC+1mqTS
SXApP/Kwd6JFfTPBKIHQTqLpY3ihhwctZg/FGlq3dhJGlJOaSTc37Ud8Ls64
dhHMl/QDsuJosSW4alLzbRdRs7K9vDSZFkU/jpBFV7sIA+F1w748WjztGpGX
GtpNbMn9GfnnHS0SxTIRspXdRLlWax1NBS0e41EsVlnvJvbZZJjKddCie/Kx
8nTPHmJlLO6uJpUWO0d7ov5l9hClvj7fjcZoce1l3p2y7h5iT4rRKY9/tGjq
5C1irk4m/srvSQtlpEPb6cI8UUcy8aZEbPAeFx3KNjAn7b1FJtwPMclkCdPh
OrshS8orMrGja/pCqQwdnjj0LxJaycTvC+T/6lU2x1/ta5WfIRO5C1W/ezXp
8PSyw5wxB4VwiczfublV2DyfcyBPgULIkZKv0hyjw5nL7ucBKcRIZsg73pN0
uCppo81oSSGe73VdknWkwyfd1NV/FyiEw5cT+zQv0eGluwUKkt4UYpul7g2j
63RobG4f6xlGIXpH5CrtgukwiO6j3ngMhUj14qL3uEWHmj91M27dpRDW9CsH
Q+/R4ZUJU3ezBxRCIGn41r0ndFh2KuORTjKFEFR6F76URYefvoe/irhPIYQ/
Rwbbv6FD5uyvwuaJFELUxtr/83s6/CHSUPPs9qb/acXr8lV0eI/S2e4VSiEk
olY9YhvpkMa1OK3hOoWQ2vbNdeY7HWayhRFZzhRC5l2ak1U/HSawpbIwnaQQ
ssaeDh/H6NC+VCl20nAzH8P6pyT+0uHhMfvEUyoUQsGf1ypilQ4FhlWfmpMo
xHbuH2YT9PQ4qDDp3bFKJpRzio+actBj0vw83zCVTKhA9MG3AvSoxrqnIIQg
E7s6bfSFJOmxTfpJ+esnZGI3/Zr68G565OX9u+2bOZnY86hJ9bAuPVorTQZV
KpIJdbV05fyD9Lh3V7rTifUeQtvBUMrHhh5F3oW4nE7vIXQW+cR6z9Kj0GGy
Q//lHkIvflRA340eWSpzH7Fr9RD6ZbfYtwbT46kVdubw2m7C4MQpZs9oerwZ
4kv9HttN7J9QpvueuMnHUR/HTLqJw4ItS2kZ9Ni1SGtxvrGLMPUijajVb+Ig
o4v2+Z2E2dYxanI7PTKFlBKWDp2E+fP3Pf966VEsP9AbuDsJqxa75po/9Jge
dPIE3eXvhL3yiw+2/AyYd3hftxh7B3FpZGdimAMD3lY50/J5oYVwC6CJ/Xlx
E+8W2hoZ20K487RHGl9jwK/TzBqVEi3EVfQOJEUyoNpf7dq4W02E3+My59w8
BjSiFz9hvVRPRFkc0WtbYMBxH6eH585VEcJvm4RpaRixP2Cx86L5Z+IVr8Wi
6lZGtEt8pOkBlURn2+k3ieKMaO6zr4YqX07IHPeSOn6YEd1yqdJqFu+Iz8ee
MrY8ZMQIQbVXbeduE1b5MsMbLxiRhdz8wc/Lk5hgyyV2vmLEkB2Ba8ED14C7
8a3vnc+MuC5C+bkingwORvUTJr8Ysfuri8yLjHxYOzjf9E2HCZ1VWCyT9ldA
QpZ/3tpBJrSL23ZR26YSZBi3RO84zoTbpUn2S5c+g/EXVv04Jyb0UwncaxhT
DamGEkXG8UwoU6PO+T2/FlReZN4JTGHCMG5Cefl1HXymVXJ7+ZwJFftVzY1e
18N45V5ZthImlEsdKKXLbARNPJrc0M+E8TFPaH7taYHGpy3XVseZcErjaY7q
fy3gsGFppjS36b998tILkVaIKndgiWFmxksyXVqdK63QqeMdYKTKjJY7DmbJ
PWsH18erJ/33MWOSt1bQVYYOWFsN2ZN7gBlDYsIEY5w7QOZjzCSLLTOe7mIc
X5T5Dte0np2pC2NGdUL9zIubnWCUzjF3NJYZ2eYmdfubO0GKKTC66T4zUm5E
a/0W6oKWDquC9hxmPFMw+9Q+uwty9lUfsCpkRtrgmRdvJ7og+LkqufsjM7qr
bp+vVOoGFU82OmoTM36tOCP1M6sbGLr8kh26mXHl54r97EA39Or+VBoeZMax
dtXcNMEeiNn62WJsjhl9fu748CmkB85e3Tnuus6MzXV27+ULekC753HQJBML
budQ1BXr74GxLJ+sv8IsuKXab/ThbjIQ7D+0r8uwIJ/u5x1CtmR44GXevLiD
BW9U1QDfDTK4U4hz/hoseG/xS13UUzIcMNix9A9ZMP6mRolnORlE/0uNDTZi
QXaLP6qNZDLMcTJL0lqw4EgMR0byHBkavK+/C7dnwYZ4+ZKWrRR43jd0hMmZ
BTecHS2uS1DAb78Z9ZYnC/Y/U8m4qUYBs7xPV9n8WbDrjw7nij4FFHiUmO7c
ZEGPxAy9LhMKbPimPOKOY8Gvu5+JCNtQoLOfYVfSAxZMfZDZXOlAgVcHr1WT
0lnwwGmX6m9OFIjIH7B++B8LLjmQX+i6UMCOz2RSpIgF3zJLWnNv4t0BH0PT
ylhw4D1565HN+axDCiTJGhbkbO5W/HGGAkOHH+S+aGbB3H5G+9GTFHj/mg7k
elhwxx7ThGPHKJBAutKeM7SZn7u+UyJIAZcgqrPSbxaUvLY2aL6LAjBy9F/+
PAtaZPTyzYlRgHT0fcKuDRZMcj/nScNCgckCOdkiZlasN5gRDZohQ7Vg0vu9
PKx4juFd6MUuMjwOpjEpFWHFdMbz++s+kOHaqPuQtiwrMpRMHH76iAxGx3q9
P6mwbtazQMGUHxmk3h7Zipqs2HRHt/eDJRlaQmX2HDjKivfsBLZ3M5Aheyyx
9qsFKxJ7IvapknvghumGndFpVvymE/qb9LIHdoiRI0yvsOLoA5FHqYd7gD78
kHCb/yY/d/ezBrw90Dvx9pVFOCtusck8dZvSvdkv3+mySWbFNwld01xO3eAo
vnapN50VzxwKkTgl1w2aka5bzuSy4s7vKjl2P7rg54kDiuc/saK51K2DT+26
YP+fFX/3YVZ8vCVKbHBXJ/gdTtpe+ZsVU0IfSusMfYdXz3aQeRdY8VH3a4tH
id9B0MJB6z3zVrS8du5Y+EQH/C79skinshVjVF4U9Ea0w72wBK+Hvluxkn87
idO1BWopijK/Q7eifvIbcd6NZvi3p6pdL2Yrop9pg6x8M1z4Oa828mQrLuq1
hM+6fwNt41MzKlVbcV7w91fn/joY4pdzr2ZnQ6Ma4VRRq88g4EGICQiwYbqr
9pYsu0owrrX+dlGCDRdYuM4+c6yAYv8YZc7dbMjJ+TMssakMbvdPT9hYs2Fi
+ZMt776+BbX/Pjr/ec6G46W8aTcKEyFU57ijsCY7dqW/8P2pUUYcPp32V8OA
HZkfkQ4XnSknOEJ+3bQ0ZscadbPvSgYVxOOqiKwEB3akoXExyXD8TJQaffjF
eIsdjwh/CeiNriGmraW9Z3vYcfJUw4sFhyaixN+TiXuEHefLthr9Nmkmbjz+
lKIyxY4C79PedIi2EGwDJz9epOVAKgNbaxxtKyHvHLtlYDsHlnufsSsobSOm
onsS1/ZwoJ2Jd8ktyXbiba6ctAhw4InxiDdu0e2EwVTFAasTHOhJt0ZRNOsg
Tl+fv90YwIGOP6n7rtR8J2STDUQnIjhwko9XJm5bJ/G79E4+UwIHXqATN3Xx
6iT8/ym2GGRw4MJ8heY+oS5Cf5uPo8MrDgyanFuSctnUr1j9N6iUA/nKROhy
N/Xr/Zun+d83cuDj7H+Vvge7CbvMvKzOTg7cThwMLYzpJqS+LmnMDXCgjyc5
3aOpm3jDes925zwHdsnrztka9xA+ygO/jDc4kLMo5WhQ1Ka+MNkR5MrCiYxk
ytGtFT1EY+LXp5linFieejzCclOv3CviU62S50SlT91bmW3JhO13x88Dqpvj
WbmdPNFkQnLx1Yn1fZxYXKVXdqWITIwJ/hsROciJQ94TPRK9ZOK19hFvLTNO
jEqQShKlpRDedg+YTtpyYt/o2weOshRC58Zwitd5TmTiWen4fYBC0KXv2n7X
fXP8xMatj+coRH1l0MfXvpyY+ipHs+EGhUgYrjf+FsaJgXsa8oQ29eRJBkHq
RCwnpj+EhYyXm3pR3smDOZkTuzknr14iKMSPw4Vb5J5x4m3/xupLzRTipetG
omEeJ9ozjHRm9FKIa7HG0o7vOPG0yr5e/p8UQvvVw7c3CE48Z/rVtHyKQuzv
alqbquXEEWuB9w6zFMJkC/2hM22cuMj0LfbB/KbeVdRKaKZwIo2NHLPDJj5n
7t4DPzjx2Drp6ae/FMI94IXUmylOlKpLW349SSF8M7ovSSxxouDjzHmNUQpR
ORppW7uFC3/ZxuZYbfI5GCAZHMLAhZ79s6fYWyhEA2fZC01WLgz7Wx9nX0kh
zDKsaqc5uPDLva6Zw28oRKfmzO8cXi6cST12pfUxhTj1LYbbUZALyXliCsuR
FGLAUU5dSIwL69RaLnzefMwuLFTYtkpy4cTOssKdFhTCU3zhhb4SF/rsP3OT
RpBCzBcl1C7v5MKTyzLcbgtkwv+w0mTBHi402GpTFtlGJiKuOKhL6XGhYkxy
BvkmmWBlXLUlG3Bh+Y4iPxEbMpGQej/47iEuLD4X+0hEmUykVtXX0h7nQs5b
e1kvNfQQ4tZOkx8sudBNdYdnVXIPkfF7g/uaLRe+E9ljMenYQ7zm33tq+BwX
milF1tb96SaqnZ9OVnlzIXvFwxSdv13EkX9aPIEBXKgRaEotzu8imhI61PeE
cCHHgdzonc5dRM97lpCMW5vze20y93Z0ElNbvXgiHnOhoUy+7PHk78S1dA4N
3WdciCbVoX6G34mlPf+dms/kwhi+Ize6JjsIutPUDKfXXPjtdlSFuW4HIfjm
sMbBz1y4W96UkKptI57sHz61XsOF6/MnfdovtBFSPUEhxQ1cSJ8azrBC10bs
oC2qk/vOhctzT0kNWq2EgYWYHdMYFzIMhtwZU2gm3JZmQmrZuZFnhjQyILLZ
j1+5QBrl4cabiQM2z0S/EswT5Dw6QW68ZtZVJS1SQ2RSqjr1pLgxo0CosIO7
mqCW31d+p86NTdt7GbxaCcI0Qqv72RlubND3p0GTfEKNJ3RnQAE3PltraMsy
fQtbYuarU4q5sVSZyzDKpxia6Fxtiz9yox1b+wOjJ6Vwad48YuYLN7pd+/Ir
f7AMMrplKM5kbjzb7XpTLeMzkJ7WRlrQ8aAyI0/TxYJ6GBHQFb3KzIP7uHb1
DuQ0QGFCQcEddh5sMOLNrX3SCKZhqb31AjzYb5Guey+4CaKd3NT0lXnwR583
OnC1wrISF3WHJQ9mWv/UWzzXAQtPhEN32/LgkxFd54zqjk39JCujdYYHH1uf
TgqW/g5Ts1qu+y/y4Nnm6rl0yncY+nhuwTaIB5NfUndU7umC/h3uDx3CeJD2
TOR1jsgu6H3qq3Mhigdv8yzeNfveBZ0348KuJPJgV3K2Zerlbqg/WsIRncmD
8bdvcKeH98DXT5UFcbk8uPLShTxV3QPVOxst7r3mwTnv9XwGOjKU8w6mpr3n
wT3/zY/4+pLhY8Qv3YxyHgyzbYhsfE2G0sX5gf+qeLD5Z8yrzhEyFFJY5d99
48FVv9ATG4co8PoYf/2HNh6sTaIpIXlT4CUhfrmiiwfJLV1unc8o8J/qdq6a
Xh4cO8zgsa+BAlkv9hQ1DPIg3cuTkwZ/KfCCH6xaR3nQQ9br2ATp//+njyx3
/uLBcdsf23dq9ULqpdMwNM+DilOPeqK9eyG5z2Xo5woPstPk/HmY2AtJptci
Jjd4UIMUz6af2wuJlUEKs/S8eHJ2tTuwohfid0c3LLHw4tuS/3Ybd/RCTOZd
93UOXnz37rrqqx+9EC3whJuejxeD3nSKPp/rhYhb2W9ZhHhR50HZdXmaPghb
LTjJuY0XI+zcZnS39kHw5bIVPmleTGY96f+Dpw8C+2ueCCvwYsbqr53bBPvA
73grSuzgRacLFy6MCfeBdxVlWFaNF2/ufZC1X6QPru0djVTS4MUZnYz83UJ9
4Jk9raiqw4s95Fa3Yr4+cBdabVTX58VI7j0sTex9cCmGwVPnIC8GKrhSAuj7
wGWNk9fgKC+6DZt6VC71wgUP4eJDZrw4dzrvZvpEL5wblLE5ZsmLp190soiQ
e8HhxM5/5ra8eGv1vOzur71g/0XrqfUZXtyQrlb6VdALthr7DU6f/799z4sD
qb1w8j+TH+cu8uKhm6kHDoT0goWITfRFd158zfdi+fe5Xjged07J4xovvvf7
0g0HesFk43KTly8vUs+kKOnL9MLh4TC+kLBN/yzF2vYUChywjCuJiNqMV7H2
anARBQy+JtvGxPLieoMw/5lbFNDJe5n+4AEvdqyIRjqrUIAikff0wCNe/Gxc
NT63hQL+D/5Lm3vKi4mngvantpKhJDTrsfl/vFjqYFCtc5kMatbpKRxlvMjw
6jXvyfgeaP2WlvypghdZ7+j4Cpn3gKfhkwduX3jRLmJ3HYmvB16ppCbVN/Gi
+typke93u0GRISkhcpAXVXqu6iwEdEGt/907e0d58ahn+hlxtS64MJ0QPzLB
i1pyT/PzRzshgxIXazDHiwLNtj1cRztBojAqep2RD8WpLXtSaL4D6UxAiLcy
Hwb+GkElpTZ41+EXLKvKh9a7TONu17eChZHvjY69fKj5x8jmnUsr3N17PVAN
+HCKWfXRrWctwM7m4Tt1nA+3r1TK/9raBPTvz3pe8OFDDbaBlMf4FWZ4jBys
PvPhuOmNZ9EGBdDtJtXi+pUP6fffvP7n8iuoqFmB4EY+dGUdaw+0yIUE/zzx
nE4+LOfKlfgp8hx2DbH1L0/wIWsPTLk2XgT3gmb7J7z8qDKeK/v0xGvCamvO
twJBfqz5RFOr+q6A0HMK0a0R48e0GlK/IVFEsAupiv2R58es4ZLwgaYS4mXI
3V7U4cdlthPtA10EMWFqeWrkPD+yCPfuTyz9SrT9t6Nh6SI/xuW/F5PNqyU+
0DHuY/fgR0aTq1Mzj+qIWyXFwup+/Livcmp9zqeBUBAXJEfF8WM70874foFm
wnmKbK1UzI/c7HY8y3NthMnholr4uMmvYLbcxa6dUH8eo2lRwY929vZLQZ/b
CUYrHcGgen78W3NdKfh2B5H16UlXE5Uf5xVP7t7F0kmMxDpYXWUioZa5F71F
WTfhPqEstYuNhIHTpQzyjD3E4qHlyUkuEv5be8UUYtJDsNLdjbgoTMKxW7t1
isk9xC6/qrcOO0hY8FxgsnOATHzovBOyTY2Eqe1yVkHbKIThHjvjXnUSqonf
Dk2wpRBWf+aGTyIJlxOb/P9+oxBBTnK8pidIKGZ4577Ds16Cseovlc2ahDu0
2Ifk23qJBAkit96OhMaC1IAjNH1EBuWkwcELJIwbyzFPsu0jVLRkOOgvkZBa
Fq7/IbyPKHkw3VPpQcJOjkNfduf3EfXHb13R9SNhiJHzTtHlPsLitaXuahAJ
O94cTYoWpRJ9bFIs78NIOM4+9sRQj0pccJ3q8I4iYYkh2zHj01Ri+uuH9D2x
JNz46934LJBK+MtGuf1NIOEA34HDhg+pBN3NE5pv7pPwT8tnqV1vqQRJ73ez
0lPSZv/QXzg+QiXSH5U+Gn9BQt7sQ2nvVqiE4nK4c3YOCfNsazQaOPqJQqvj
u53ySfi7zP3sdsl+Quet2IZUIQld9ucytav2EzXcE/UDxSScP6S59wv2E2Ye
xQ/SPpIwwCuOj8aknyA3hp21qyDhIt8aOdKmnzi33VRF+AsJX/1HM2Z1rp/4
HSWy0lVHwsiwhawrl/oJ7x8/v9xvImFhmn9615V+Yovh28QT7SQs3qEZcMu7
n7idHmLP3U3CRC+FiSi/foJv3VixuZeEYQe6q9r9+4knp4TmYwdJGPTR6+/l
TSz3/keF0ehmfgz2e5307SfekApjmX+R8NlHJedEr35C2+uGdc0fEo6wfVsS
9egnqlqNZMLnSJgr5nJl1bmfMN4pMK2/TEJWy1VVlTP9RGfs8MeNNRLOfN6W
X2zRTzhMvI76RCuAtBflPB8c7ifGDwWeCGASwNaGBLFm7X7iauZhcS02AbzH
I+J2Vqmf+EfL/2uBSwBfRVltNxfuJyIdBovf8gugjprAvnSmfoKzPD/sqrAA
ws6uByazVCJFxN9kl7gA3mm/YXSmj0pI+R0UnpIWwJKNPp+OL1TiZSfPaJ6C
AGq/krR685JKqO/pL7i4QwA1pQVV5hOpxJE/Pkd+qAsgz3mqbdVJKiGqui2S
WUcAxTXIQ2l7qcTU1erPSvoCeHd1xTOHm0okLXDpXD0qgMIfykxOVPcRFzRL
fO+bCaCoFt/H1dQ+Qsvf/l2ppQA6LxJ2Ax59BHXtP5WNMwJoGnXu9mW+PuIN
mF2SchLACJrZabGRXuJm6EL2AVcBHDLzAuHCXkKBwVAy1ksAw77PHmU60ktc
ZevlFbolgCFvk22UN/ur/SZhZjrxAnj2h171281+TCBBIe7MPQHcHlx08+Uo
mSjjvc6Y9UQAHXc3qq+dIxOMIhzLaoUCOHn60d78zX4yVRGpxhQB/Eo3OlpH
7iTcLo0Kew4IoMo9yrvsyE4C8mNP3vshgB/j5oIPq27eL7t6Wnr+CKAWVerW
eNh3QkXzatUFekFMvkZ31Eiwg6g6mJETskMQxUy0MzO5Wonf55ivvQ0WxBRi
7NSdqmpiKm3/JyJcEIG9kJnpZxXxpyeEqeGWIBZ03C6MYaki/pouPxq8J4g+
Cwd/jx+tJBb3TVRz5Ahig8enMdf4jwQtXyPpYosg5rUVX5CLyiWEqu98EJMU
wqJlr1Ocmq9BeKOBXlFOCH2DmO3TnAtAVJvZdI+SEHabiJB91Ypg25uQYaO9
QjiKEhyvvxSDzOMrbL5HhHCoxOGOzMAn2OV14nTbFSHcab6VQvvrCxyUEaCN
+iyEt051WPXdb4Xxs4dy9n0VwjDXCz4yc60Q+8zHZLpBCB/ZlaR3H2+D9m3d
qTbfhfCCC7XqxtZ2cBB6uFt5TAh5o/bX3fTpAD8OEadWdmHUec505PmuLhA9
dnRrJI8whig+5v4Y3gUVMQEF2gLCWHhFeEaiuwsYWXrXXkgIYy9vya1vgd1w
l+7JA+/dwrjUNpYb/KkHXi5tqxWxEcZLJwz8BUV6wVTD1L3FXhgz78N+m009
8/d6MF/EWWF0rBQMa9vUj1qz/Q5Tl4QxcfK/l64afVAzmb5ccWPTfnTKWPgQ
FfqHpJQuZAjj75PsdlPiAxAmeaJV+D9hrL4pOJipOwByDjd9mvOFMU+n+d6c
7QC49Q1XaZYIY2hI6rhV0gAsdWXYba0XRvZPd7Yr0w4Czze5+Dd/hDHiRs52
jvpBWP+zK7N+ThiFxj8RYsODMMGzr2xkWRjTZphyC1YH4bO16YQgvQgWpvoK
OysNwbURn4OhgiK41yShhz1iCByYwuwfiYmg8fhWxwOpQ2C8PdbrnZQI8p9z
Xad9PQQynunPx5VFUMPy+QfuriHoWK1dP64vgl8/ea5HSg5DxbZ2freDIjj6
ZLVrSW0YXur3KUceFcHaly/LZw2HISJqxvaDpQjm28SERZ4fhqu5q1c6bEVw
+V/YcXGvYTj9jeHW1BkR/JvOxW14cxjUeYVLpFxFsOCL8JUd6cMgpS7TpOMh
go5lmVLz+cPAYaPyw8pLBBPKy0aPfByG0TQD3pgbInh7Om/6cccwJG+/5DF7
VwSn413blmlGIPzY9Uj2FBHEpZgv2mwj4OkZ/ET+iQj+kj5SzE4agcPF9xpO
ZYugQvxjfTeFEdjT82To+ksRZDxO3re8awQk/mUv3ykQwbExyl9hrRFY0i+T
r/64mR+yoZf44REYOV+jR60QQf+Nh0V0piPQEtViufRFBHtdLj8MthyBslyy
G0+DCCoHGY7eOzUC/30buancIoKxQb/s9B1H4MH0VOrB7yK42nPpc/SFEQjj
XS5wIIvgtcw/fa6XRsBdna7Ov18EJZTe+o55jICtDftA0ogI6mYv2NN6jcDB
QIHFV+MiyCo1ZPveZwTUnkpy1E2JYL9HkB5HwAhs+6wkOzwrgixWD3tobowA
64+9OmtLIsjQWb6eFDICC0x4QmB9M39PxcJqw0ZgaLuRqyqdKObk+ms9CR+B
pmMWoUeZRXF0eds/3sgR+Oh5OsWJXRSVI2ue74gagZx7Lq+DeUSRbHGH6dcm
Tiq+WvNQQBS3lo4xHIsegZCewL4iUVG8+yHM32ITu/2LnPsmKYrOpbqGtJvY
Wjxx65icKJZKCcPJTfv9Bo+kaJVFsfWqgonFpr9dTplaoqqi+PCw3/GVTT6i
0a/N1NVFMfE9u5LRzRHIfZVftawtiijR/fpi6Ahofs9T/wSiqBvjlAzBI1Cz
+t9/IftFsWhf4aPGwBGwkMoR3X9EFO80HfLh9t+M93DWHSYTUeSkqv3g2Myf
p0cGbYP55vzKpfQv10Ygtix97LidKKZI0Ew7uo2A8HDaKX5HUYzdemT1sMtm
/CxPmrqdRDHvv679v8+NQLXVw7dnPEQxKKM6ytV2BMyDkuWlvUSR3U/138HN
ehh4cT911FcUrW3/ZAxt1svqdGLI5TBR9D26K8Z2/8hmf5kwuytKFL3ZH+3X
1BsBkl78hbkYUeQe61Lo1tjc35jbxgH3RXH56IKL4/YRcJW9KXgrRxR35tvG
vNqs76WjoTHG+aI4dGTNrpB+BCKvBq9zFopi+EHtgzf+DcNzImDkwUdRzP2Z
bHzl1zCQbbzeZDSJon2caGF3zTC4hFyVdmkXRbaGw59VPw3DQpbnA6VuUVw7
/6zKumgYeObcAgsHRTHz0OEA3qfDYBTvdLhiThTPJGd/N908z+8/Ww1QhMWQ
0nz/4E3SMBwctzjxVFwMt1gK9HCxDkMH54maszJimHlQLcNnbQim7Uxfju8Q
Q/cZ1qT24SFQWDzku4hi6BjPUNr1aghSlLS4eJ3FkPbuk6wMvSGwPPotofyS
GIbvsf14etcQ8Fxy5Hb1FEPVj3fj1iSHICb3Fk+lnxhO1q1+/kU/BDcUyXwe
sWK4Q/5ddGrdIJyXDxBqKNjEcRMPy00GQVX6k9TNf2K4e4E2rvXoANQL6++d
TdyGLFsUx39Y9kLLttdy9Mnb8MCEq1nqrl7olBIT5H+8DX+KvV8+vrUXBrcv
r6hnbcP8I1aqTRUUWNIuqPD/sA2PPLA8xKlMAblTksa0w9uwaKYl3JyeDGGP
aM5x7xHHsouj7VjRBdFPPSyktMTR62giR87jLoh/0Xdgt544mp423ZD164KH
ee8VLA+LowMb/Tfnzf7yzccrUyl24ihjrTPPkdUJVMqgn0SEOHp7C1oa3P0O
2qKfE3Z2imNPWkxfREg7DEnLUMfJ4vjbttM+5Ww73FKKVMroF8d0zkLbr/vb
oVvbqEZwXBz1//JdC2BpBx+btlWaf+Kox1uggEltYHv0yu4JLgns9MkRtn7d
Cg+iQ9PK1CXw1d0qy+6lZnCNVfsipCWBtjvfcsZUN4NewvAv730SyOfSfTUw
oRl+JB/QUkUJrFGfdhRRbIY92SwdmUcksIhLcM7IvgnaviSy3LGTwEXV7pte
rY3AQffcyzFMAgPUt3F+GasDxmXixEy4BB7U7m6/W1oH61N9aqFREijelbic
E10Hf8hCM+mxEvh05Xt7vmIdtBQmXh54IIEGSVw5/B61cPds6IUzeRJ4mW9v
vibTVyB9drC275DAPO2ikMuXqoGj9IbGZKcEtkflEZOG1cD46jEpqEcCd7HN
LLwWrYbFh90dj6kSOB+y12i5qQq6r5gd7x2TQIGiwZMp6lWQKolGp9YkUNdz
hPUb92fYFiquYyMnieslv3gO/ybg1TVmqT4FSTTuSagdzidA78IMk6OSJL7U
oOROehBgf7Sq3WWXJG6hJ/KOzJfDY37nS77akhh1Shh4GcpBKPdVarKJJGrs
L2bz1CwDvnbd5e/ekvgsoTX70kQpZHyR67fxk8ScH50870tLYXcp55e+AEmM
V+/6eTaqFMyfDCb8CJHEEEeH/DrZUkh0jlCYvy2J6i8+nu24UAIc/xpP8j2V
xPDn4xNOy++ARdau2PyrJOrxJzF8tSsCVyEwyquTxPTYQmNtzSKoZ5ei0jVK
opNo//k/vEUQu/CT4V2LJB5/4Bcn1lgIHLXXLAXIktg4xHf+BhRuns+YOcrv
TT4phqvLqpv6seCDmhOPFC4r7r1jHfkKAjOf1Hzik0Lu6ePLe4xfQd/DEFuS
gBSucZrUBfK8grSwg2FfRaQwUUCO3Tg9HyQs2loVZaVwVHPJ9nvFS5BdHPec
0pDCbNXRf8t8eaCiK/Tax14KtX/pf5mmz4Ei6YurtA5S+Hs4loa7PRs0Wd8f
ij8rhcVerWLJz7LBoMt6IMNZCjU8rue3QjZYXUnhbrsihU0GW4J+hWRBcKaA
l3KkFN6stZpk588E+ljnipJoKZRRv/tGbTwDbl8tYTOMkcIHicovCj5lQBKc
zLRJkMKDRnm+H50zIKfnQWdkqhQmm9l2/iJeQAs7SWvw1SZfk1k1pZDnYDnn
FOFWIIU6rjNeL2yeA5n8rnWxSAo5IuwuXtr9HEayLV053kuhxBFzxbGfzzb1
x/1H+6qkULq3r+amxTOQ9OZbv98lhe4snpfL96XDVSpPldEWaSSldN9KD3wM
tTV2n3JppVH+r/k/tQOPYdvrrBJWBmn0+vr+virHY6gP1n5ZzyKN3rcP3PF4
9gikJM/eN+KVRja2n5PdjanQeq7A2UhOGqXJtfFv1R+CnPGqY66CNI6rmknn
MjyEwD0H7FiVpJH/E6ZvdKSAAkOPWf1OaTT9t8j71SsFQrK2aBtpSaNIdcXF
t6XJsGvclM3IWBoDnMKk3I8/gMjWh4y5JtL4M+2PALvcA+h9P7yF9bg01nTu
ZaFZvQ/Rt33m6yylUct/YXBkU4QPKD2lHjkjjcx/34rGbCRBgvvUmyNXN+ML
Kk/+WnkP/szGWh5Jkca7Pz2kxoMSobf7mdWTVGm0esKhnmmXCPWfik/OPJbG
uhF/5mf7EiEjasDm4TNpPKTiYGu1kgC2IntOj+dKo8qUP0+ufwJ8MaBcuPVJ
Gvf5NfOJsd+BQvlp5z5CGkdtTrBLtMVDOhvDRdXP0jhoNX8wKTke/DtVLvXU
bGKdBZtG6XjY5RrmodgijVsrVbef14+DR4mKvnVD0li9oZ0fkBAD0d56fmI/
pDFvKvi3sl0MeJ864X/lpzRG9R3RMlCIATPZoECh39JY2GZv9aDyNjC+bwm5
OC+NZzaCnZuXbsGVAZ9bLMwyWJD5e2rINxoO7axJPbJDBufrq1ZrP0SANeNh
i5adMkhmO/JTNj4CXPvq2E+qyaDgxfMH+x0jID7mW8h5DRmke27md541Ajp/
dlwI1pdBLDvR9OJMOJxPH1Z7ZymDpis7hSyFb4K3j9PvfdYy+Fao7KrUbBhE
m/zM/Gwrg4puxR3YGAYv/00ItpyRwdC3Mafcg8Ng1vrv+sRFGQxJZZr3Gw+F
MG6aBokbm+v9klOvaQiBpLGw8OwQGbzRFfHF+r8QyCLo9VRuymAHxSxWLSoE
6i8zF+yLlsGj2e8V3huGAHc9Z7LV3f/HM7TGEBIM6WHbzsVmyeC+021sIreD
oHx23+pikwwG85w6XLLiB88aS86eaJXBem0mT/E6PwjP3F3/ql0GO8+vto0m
+8GRk0oPnbpl0MG7WzVR3Q86PghrtA/K4JeU5jDw9YWJ0OWrr+Zk8JpZVpYz
mw98s71OZlmUwRyvt8+uDnjDm90z+k7Lm/6Oa6u3vfWG6z/GuETXZXDwPqNU
7Glv2HKk+9UtJlkcbBUY6nl3HUhcJRPnhWURoxKqLK55wfKYmnmFqCz++0Z7
yd7YC3orX70XEZfFtQLn4TeyXvDsWlZ0m7QsHg4hcan3XAPlrvtyuEMWT34X
+e8/w2tgkOZ1VgRlkbOvYGeZ7FVwV1YjtzrJImPc8NF/wp5wfVF45YzLpv/7
wgeSZj0g8DOd8JSrLAr2sH58X+ABMdbfbVg9ZTHIT6/3yU4PyAn37THwl8US
LvnwPFV3GOot7y6Kl8U0vXunfx1zg/Hs7CX9RFlsn6d/8ZzXDaavJgi23JPF
OWal+LaeS7DBfNb6d4osPo0td3nofAlE9zJ0y7yQRXenhImsaFewijvadb9E
Fqn36/dO9buAvfWeRekPsrj/nvvzypcucF5aTKCwTBb7PkYurPu5wLX3U1ZN
lbLILB/s+JbfBRJ+JHYyNsriyORS18xxZ6jX7f7uMyCLEXEdcRu9TqA7db7D
hkUOb1xIzV/WOAekj4eel22Vw7VaK6oo7zmYitruKc4hh4q75riips5CmuT0
1h88cvh8G+O2nVlnYd0iwNBTVA6nDS41fBI8C8THxMLInXKoIZgZfJbVEVKi
vULGVeXwYLkdy4dxB/C0PGlivEcOVQOHPMzqHEDij+gEt5YcWm2PfqB5ywFC
pHIknxjIoZEPE/fYVgfQv1WeUGQph/fWk3jLNE+DsNWz0yRrOexlvlrUu24P
f6XClf1s5ZBbj/WB2xd7eF52pFbvjBzWJ9XzdJ+wB9rpjo06Fzm807Ezpfq6
HVRZ/XIfCJBDzjW3i/jNFg7ICB5jfy6HYbuqVy9+OQlvJ79Ins+Qw5YkQpuc
chJkSq4tfMiSw9uTd1LS3E4CvVHzU5c8ORwZ1KVI8J+Ezx6Rf6veyuFdQU7Z
1YtWoPdxLtn/qxymTklPh0hZgrp569DP35v8vZ8TffXmkCUSXKL3Rw7rdrnX
vMk2B/4fyrH3Z+QQRgp6v4Sbw5xP9F7DBTnc4vmQ/h2YQ+ETiE7bkMN1v3u1
KaXHYed4/g5LHnmMU38kyFFsBgoht30/a8jj0olHhnLvj0HZvkwGY215TFG2
Yh8LPAZmi8Td7zryaB3u4y2jfwx83edfjunLo8l1RhrWBmOotXMY5DCWR8Ub
4UuXRo6Ci5a60SkHebxkdHL2g7IR/Jsz6xo5K49RkLtSsngEEt5cOu/uJI9G
5O5DklVHoFT+2Y1QV3n0LE0c2H3qCDCT2IqyveTxRstGk2HCYfjv76DIXLQ8
vjf6T8uC/RDovfqXExQjj2NqEyL51IPQdlFAnSleHp0a9QWc3hyElQFjM+F7
8sjzgn9wyuIgGDWXhOMTecyzuyJq+fwATOTFTcYWyGNCkN1c7bH9sN1Ji5Al
yyM50F769pA+3JEyWbnZK4/5hp1GjRX6MNd/du8QVR7XbtYUmjzVh3Lb2Ly0
4c14tc5pcNvrg7lZf7LApDyefO6yHkpB8NsX4cmyRQFHuY/zWn4FqOVulZyU
VcAdBhr88jo6sKP5h91RBQW87ewcMceoA3djV5L/266A5EiPJrm2fWDHJMNx
YacC5upxqxZf3Ad//nmvUDUV8KPCZW33J9pAGhNtbzmqgF6N65FPSVrgVO4S
/vaKAr7cSq4xOqoOU5cnfA54KSBrvdHhbjF18BVzu9TprYAdWnysVdN74Xag
h/lSgAI+Vd4d9jJ5L7zR9pbQiVRAQmm2v2x8D/wrvllWlaqA/+xVeFTTdkPk
BYY3Fk8U8O0Qn6y2927gJEW9+PFUAdmFcsuSTHaD1PXbt5kyFRDDNHR1t+yG
Q7sTrY++VkB9kQHtQ85qcPd12lxblQIWteKnt4aqIHpGYuxcjQJ+L1HsiJdQ
hUyO55S5WgVkvPu76c3aLii9nPmZ1KSAh3rcYutLd0Gf0ssE224FPPdjOM5Q
bRf8r+EyD4dy7QPw2A5aKFtDE5KG9533VbmSwnmeX9RglJRzCGkhy5GWIwlf
MlqkQqRs9RVyRMqHlsNQnLQc1Dk1MyZ7yJIaMsYWydf/93Xd97+3eWEl1SM1
h0bCdnO+vwWuyRHvl+kS8NpFkRlTQ+KuLcv3RDAJ+FpcMq13gcSMrwe9ZgwI
SOadDGH9SmL77aquKsYEhKltu79fSuAXCjbW+iQB3qbX90iMCPzK76b6RkSA
9Yfw6oQsMzykIVV6AQTo3ckcCQsxwxpV67/zHAio4HkLq2zNsJu2cPQXJwJO
8SpyAt6zsahOuT14BwH9X6LSVDhs3GoaUpISSIApi1PWLDTFM28eFer+RkDs
lyob9yJTzIpRupV9gAA3xgql5XxT7Nt0PSP/CAGPxKOd9y1McdfZf/kV0QT8
s0WvJe/SCjzQv9a9K5mALM/g7ay9JniscG5y1Z8E7Kua+LzL2hj3e3BzzlcS
UDKnkmajb4yblZOcPlQR4FxscjFnwghX7TXISq8lwGlQ6LOZb4RPMa1sZusJ
8L3dr1yeaYgXJYScaGgnYOfVIL5/BwtTQU2MAEUSQiPTzIZK9bGhLqvoiTIJ
FQzvj7Zx+nhRnd92pioJ52RWC3u362O54Uhu43wS1hzQz7YdY2KBZJ6DpS4J
zP0hX7/aMbETF87OmZEwEvhnNLtTD/uvLFbP3krCvXZ9VUMfHRz9fHcI242E
zzMOzy0tdXBKgFZj+Q4S8g4c/ZylroOr/4hKbPQk4absm/nuSm2sw3bSnN1H
QtBMUWshSxu/YPfp7I0gYWlA5bPHssW4/UXmMWkkCf0NqZdLXy/Go4FbJJH/
IaFK1OUpLVqMjW7fz0jlk4BSnVVs/RfjSLNTBnUXSMjihwjNWxZh0tzImH2T
hOGpgJLUW5oY/hbyy3NJmOB3x6nv18QewfHdKJ+EeeGt6xVWauLThUN5nkUk
vF3zbtmhQg3cbl698vx9Er5F7GCwHi7EyYQXR/qShK0FXlJ573wsI9PWlY+Q
0Lt0zNwqUw03v4LN2nIS7mwqdVoRooZrDw27h4+T4NGQkhJkp4aTy51/XzdN
QumH2V5ZtyombRh3BUoc0ASlgunVqtjP+eDyOj0OjNm5qLl3qmBxkOMCsR0H
rFTUuVphSrhKfdzACnPgzdVw05KtSjivOI9I38gBu+IOzWRCCR/5MsvdyeVA
LCPmtH6PIl54/EFc+zYORJyTP3f1UMTc+OWTvX4cqF/fGPmSp4Ar8me6xxM4
oGRw3Yv/13e0ziF8knfxB//vqxqj89/Rw27pgpwkDhTO9W5gb/+Oyg07rXmX
ObDAztslqGcW3c2sTbpxjQMnlbWuFajPopzEsxscSzhQEDDAjAiZQefDNVMz
RRxY9XemY8aRKaSmnVAw1MSB/MArzSKHKRRfxqi2b+bAhc8mJv5LptCZYVm/
tJ0DF18mLY6omUQng8V2G/s58HT5C3tf7UkUtivr4+AUB2DFO0l5/Tjy3vTj
NQwp4MazVB6FytGsWE2jzpiC1BP2fuZcOcoJGG7jraDgva/pwgEjOeqPrzzu
bU7BnZ+8fnUSj6Kw+m3/i7KkwDJ0YuoCjKILricMK7gU4LjXrGS2DNHv90mx
MwWH9pSKzynL0JvDjoKXLhQ86Ls58KxnBOmlanm8c/vh75roVc0ZQXmiwqQJ
bwoaRfYn85eNIMHOpm9rD1Pws1Z6T4LzMPIdFDRU/07BTevy01ELhxEjOidz
UzgF1in3jna/HULcawfW/hJFgU8i74PWriEk7FAIPXqagiU/f2QMHpOiT34W
bWUZFIidp9uuPPmElh48V2lRS4GLx6WheTcGUPJcoNXFpxTkv3vs4Rs2gBQv
c8sGnlGgl+1jpeA4gD49UinKqacgOcxfvkHWjwSMM5laIgqcLSZu+zr3I+8r
/OMTfRQsK5ptlan2ocyqKKsn82loREe6UwU9aIGrV5mBBg07O9zKxzN6EL9r
PX18EQ0OFpc0s4/1oGCVKdPVujTkthoH5q7pQdbbInTyDGkIjE33/O/dbiTp
CZOfXUNDysa02IF7XUh3XmjZVk8a3mzrNc9/2IHyHWKiR7xoGHENVjwY2YEs
Y5Id0nbRMGBj0P3AtgO5jpQ2Ne+jIX7tgo7qunYULxn/6h9Kw5ktt7ySWtrQ
VF6sfXQcDR/bJHneS1tRfHvK/GVnaLj+Rfrgal8L0tHLE9fE08C6yyvBpS1o
9flngSqJNPzxj/dwJ7cF/XZY/WJKOg2nzQY7iahm1GqbJioo/tEj7Qi1lklQ
8LH8684lNOztS3r67S8Jmih5GCAtpcE98acukzQJ0jJpnlzziAb5ndGYlHUS
5KK2jPW4lobwh/EN7XFNqFpcsF/URMO394LKJEKMeBoVdEQzDcLyTrEmQ4ya
HesnmG00QIPc4qNEhMYEnxN2d9FgodiYcPWsCNG5q+8NfqJBllsnlPQLUXXr
xojEIRoUFNIrR2uEiKfjjleN0BBNtPvsyRKiwHPH3oaP0zA3j/2GvVWIxmrj
s5dM0RDSu74p1kyITk1n+AumaeiS+IjYikK0aG0R5TtLwz43HLW04y26cVAw
PjdHw9hlJnNXxVv0f85rNK8=
       "]]},
     Annotation[#, "Charting`Private`Tag$11367#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7317172256275682`*^9},ExpressionUUID->"b3fe881c-b30c-43c1-b783-\
013f7584af88"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL8List", ",", "WFL8List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"8", 
               RowBox[{"(", 
                RowBox[{"8", "+", "1"}], ")"}], 
               SuperscriptBox["\[HBar]c", "2"]}], 
              RowBox[{"2", "\[Mu]", " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", " ", 
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"V2PA", "[", 
                RowBox[{"Tan", "[", "\[Xi]", "]"}], "]"}], "+", "VShift"}], 
              ")"}]}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL8", ",", "WFL8"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL8List", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL8List", "[", 
        RowBox[{"[", 
         RowBox[{"6", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL8Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL8", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL8Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL8Normalization"]], 
    RowBox[{"WFL8", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL8Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716628565638*^9, 3.7317166989613523`*^9}, {
   3.7317167328682547`*^9, 3.731716759335639*^9}, {3.731716824858485*^9, 
   3.731716827407872*^9}},ExpressionUUID->"22efc2af-06e4-4f4c-8a6e-\
eaf066e5bf7f"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","maxit2",
   "\"Warning: maximum number of iterations, \
\\!\\(\\*RowBox[{\\\"100000\\\"}]\\), has been reached by the Arnoldi \
algorithm without convergence to the specified tolerance, but the current \
best computed value has been returned. You can use method options with Method \
-> {Arnoldi, opts} to increase the size of basis vectors, the maximum number \
of iterations, reduce the tolerance, or use an estimate as a shift, any of \
which may help.\"",2,78,15,20286738235345639849,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.731717757872036*^9},ExpressionUUID->"75f31486-f94a-47b1-9b44-\
09800eed1ac7"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c41u8btUf2em3ZhFR2xfvcFEWSFOFL2aVkJQ0qWSmSEUlGZEUplFke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       "]]},
     Annotation[#, "Charting`Private`Tag$13431#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.731717758190014*^9},ExpressionUUID->"e3bb3dd2-d613-4365-85f8-\
6813c95cc81c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL10List", ",", "WFL10List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"10", 
               RowBox[{"(", 
                RowBox[{"10", "+", "1"}], ")"}], 
               SuperscriptBox["\[HBar]c", "2"]}], 
              RowBox[{"2", "\[Mu]", " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", " ", 
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"V2PA", "[", 
                RowBox[{"Tan", "[", "\[Xi]", "]"}], "]"}], "+", "VShift"}], 
              ")"}]}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL10", ",", "WFL10"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL10List", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL10List", "[", 
        RowBox[{"[", 
         RowBox[{"5", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL10Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL10", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL10Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL10Normalization"]], 
    RowBox[{"WFL10", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL10Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716628565638*^9, 3.7317166989613523`*^9}, {
   3.7317167328682547`*^9, 3.731716759335639*^9}, {3.731716824858485*^9, 
   3.731716909662402*^9}},ExpressionUUID->"e03a5097-05b8-461e-ba6c-\
b6eabccf7c3b"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","maxit2",
   "\"Warning: maximum number of iterations, \
\\!\\(\\*RowBox[{\\\"100000\\\"}]\\), has been reached by the Arnoldi \
algorithm without convergence to the specified tolerance, but the current \
best computed value has been returned. You can use method options with Method \
-> {Arnoldi, opts} to increase the size of basis vectors, the maximum number \
of iterations, reduce the tolerance, or use an estimate as a shift, any of \
which may help.\"",2,73,14,20286738235345639849,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.731717490736271*^9},ExpressionUUID->"423f3f92-944d-4dfa-aae4-\
b01c7b05681a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8lt8bLnvvvTJeI6SQTecmGgjJLFmhUEahqGwSKqTIahFRQhHFe3xT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       "]]},
     Annotation[#, "Charting`Private`Tag$11605#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.731717491092936*^9},ExpressionUUID->"7d6caecc-c415-469d-ba0a-\
4234ede588e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL12List", ",", "WFL12List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"12", 
               RowBox[{"(", 
                RowBox[{"12", "+", "1"}], ")"}], 
               SuperscriptBox["\[HBar]c", "2"]}], 
              RowBox[{"2", "\[Mu]", " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", " ", 
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"V2PA", "[", 
                RowBox[{"Tan", "[", "\[Xi]", "]"}], "]"}], "+", "VShift"}], 
              ")"}]}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "15", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL12", ",", "WFL12"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL12List", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL12List", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL12Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL12", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL12Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL12Normalization"]], 
    RowBox[{"WFL12", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL12Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716628565638*^9, 3.7317166989613523`*^9}, {
   3.7317167328682547`*^9, 3.731716759335639*^9}, {3.731716824858485*^9, 
   3.731716909662402*^9}, {3.7317171023902683`*^9, 3.7317171426587677`*^9}, {
   3.731717738885798*^9, 
   3.731717748907148*^9}},ExpressionUUID->"fa535da3-1f67-4d1a-8466-\
1b3e6ee3bca8"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","maxit2",
   "\"Warning: maximum number of iterations, \
\\!\\(\\*RowBox[{\\\"100000\\\"}]\\), has been reached by the Arnoldi \
algorithm without convergence to the specified tolerance, but the current \
best computed value has been returned. You can use method options with Method \
-> {Arnoldi, opts} to increase the size of basis vectors, the maximum number \
of iterations, reduce the tolerance, or use an estimate as a shift, any of \
which may help.\"",2,83,16,20286738235345639849,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7317180031704903`*^9},ExpressionUUID->"ed7b2976-38ec-4917-901b-\
6cf68341c36e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c81t8XtzJL9njs9djKioRzEWWEkFEqyUgkhFDfyAgZIUWyKrMiaQnP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       "]]},
     Annotation[#, "Charting`Private`Tag$13675#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7317180034358177`*^9},ExpressionUUID->"7cf326b0-0315-4fe7-8f2c-\
7ec22b5bd12f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL14List", ",", "WFL14List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"14", 
               RowBox[{"(", 
                RowBox[{"14", "+", "1"}], ")"}], 
               SuperscriptBox["\[HBar]c", "2"]}], 
              RowBox[{"2", "\[Mu]", " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", " ", 
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"V2PA", "[", 
                RowBox[{"Tan", "[", "\[Xi]", "]"}], "]"}], "+", "VShift"}], 
              ")"}]}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL14", ",", "WFL14"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL14List", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL14List", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL14Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL14", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL14Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL14Normalization"]], 
    RowBox[{"WFL14", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL14Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716628565638*^9, 3.7317166989613523`*^9}, {
   3.7317167328682547`*^9, 3.731716759335639*^9}, {3.731716824858485*^9, 
   3.731716909662402*^9}, {3.7317171023902683`*^9, 3.7317171426587677`*^9}, {
   3.7317177454456778`*^9, 
   3.731717800306065*^9}},ExpressionUUID->"60fdf3c0-ffc5-4282-88fc-\
2595ccc9ee0d"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","maxit2",
   "\"Warning: maximum number of iterations, \
\\!\\(\\*RowBox[{\\\"100000\\\"}]\\), has been reached by the Arnoldi \
algorithm without convergence to the specified tolerance, but the current \
best computed value has been returned. You can use method options with Method \
-> {Arnoldi, opts} to increase the size of basis vectors, the maximum number \
of iterations, reduce the tolerance, or use an estimate as a shift, any of \
which may help.\"",2,88,17,20286738235345639849,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7317182737673807`*^9},ExpressionUUID->"a9dc3160-87f8-4eb3-9289-\
87f574e95209"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUWHVYlU8Tpbsv3d0GJSH3nSVExSBESkoURBEERUQMQqRFSmlEWlEUVBov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       "]]},
     Annotation[#, "Charting`Private`Tag$13913#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.731718275095214*^9},ExpressionUUID->"e09ace11-642d-43a8-adbe-\
759d6e69b708"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL16List", ",", "WFL16List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"16", 
               RowBox[{"(", 
                RowBox[{"16", "+", "1"}], ")"}], 
               SuperscriptBox["\[HBar]c", "2"]}], 
              RowBox[{"2", "\[Mu]", " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", " ", 
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"V2PA", "[", 
                RowBox[{"Tan", "[", "\[Xi]", "]"}], "]"}], "+", "VShift"}], 
              ")"}]}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL16", ",", "WFL16"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL16List", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL16List", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL16Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL16", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL16Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL16Normalization"]], 
    RowBox[{"WFL16", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL16Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716628565638*^9, 3.7317166989613523`*^9}, {
   3.7317167328682547`*^9, 3.731716759335639*^9}, {3.731716824858485*^9, 
   3.731716909662402*^9}, {3.7317171023902683`*^9, 3.7317171426587677`*^9}, {
   3.7317177454456778`*^9, 
   3.731717851705351*^9}},ExpressionUUID->"899bc6ea-5dfb-4e6a-9d54-\
1c6496481b44"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","maxit2",
   "\"Warning: maximum number of iterations, \
\\!\\(\\*RowBox[{\\\"100000\\\"}]\\), has been reached by the Arnoldi \
algorithm without convergence to the specified tolerance, but the current \
best computed value has been returned. You can use method options with Method \
-> {Arnoldi, opts} to increase the size of basis vectors, the maximum number \
of iterations, reduce the tolerance, or use an estimate as a shift, any of \
which may help.\"",2,93,18,20286738235345639849,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.73171857711068*^9},ExpressionUUID->"6c21825f-ed81-4b3f-ac18-4729d49b01e3"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8l98Xt7LJx957U0Ih8dxrZpMVvpKUCAmZSUaIkojskMxERtmfz6OI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       "]]},
     Annotation[#, "Charting`Private`Tag$14151#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.731718578334219*^9},ExpressionUUID->"c9330beb-1341-4b7b-b5d6-\
a8aedfbe45c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL18List", ",", "WFL18List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"18", 
               RowBox[{"(", 
                RowBox[{"18", "+", "1"}], ")"}], 
               SuperscriptBox["\[HBar]c", "2"]}], 
              RowBox[{"2", "\[Mu]", " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", " ", 
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"V2PA", "[", 
                RowBox[{"Tan", "[", "\[Xi]", "]"}], "]"}], "+", "VShift"}], 
              ")"}]}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL18", ",", "WFL18"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL18List", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL18List", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL18Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL18", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL18Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL18Normalization"]], 
    RowBox[{"WFL18", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL18Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716628565638*^9, 3.7317166989613523`*^9}, {
   3.7317167328682547`*^9, 3.731716759335639*^9}, {3.731716824858485*^9, 
   3.731716909662402*^9}, {3.7317171023902683`*^9, 3.7317171426587677`*^9}, {
   3.7317177454456778`*^9, 
   3.7317179033052263`*^9}},ExpressionUUID->"e8bff6db-cbc5-46b3-b00c-\
96c43fb0e7fd"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","maxit2",
   "\"Warning: maximum number of iterations, \
\\!\\(\\*RowBox[{\\\"100000\\\"}]\\), has been reached by the Arnoldi \
algorithm without convergence to the specified tolerance, but the current \
best computed value has been returned. You can use method options with Method \
-> {Arnoldi, opts} to increase the size of basis vectors, the maximum number \
of iterations, reduce the tolerance, or use an estimate as a shift, any of \
which may help.\"",2,98,19,20286738235345639849,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.731718837070046*^9},ExpressionUUID->"152d52b0-adc4-4872-a91a-\
66cc2fd87f44"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8198XtldW9t57FCpK9D5UKnyt7GRlq4ykpBARUiFlJKSslNAwP/fK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       "]]},
     Annotation[#, "Charting`Private`Tag$14389#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.731718837372908*^9},ExpressionUUID->"628af82c-f99f-49ae-b1d1-\
9ed6fecf3968"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Reduced Quadrupole Transition Strength", "Chapter",
 CellChangeTimes->{{3.731724391945187*^9, 
  3.731724411225209*^9}},ExpressionUUID->"8c9ea22d-6264-4eb8-869b-\
5aa73c8eddc4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "2"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WFL0Normalized", "[", "r", "]"}], 
          SuperscriptBox["r", "2"], 
          RowBox[{"WFL2Normalized", "[", "r", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["0.746", 
        RowBox[{"4", "\[Pi]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], 
        RowBox[{"4", "/", "3"}]]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731726136494699*^9, 3.7317261605853243`*^9}, {
  3.73172780207882*^9, 3.731727956902561*^9}, {3.731728580559164*^9, 
  3.731728584893188*^9}},ExpressionUUID->"00026c44-1698-40ea-8458-\
f4dec75c3c88"],

Cell[BoxData["4.41771522207886`"], "Output",
 CellChangeTimes->{
  3.731726161161067*^9, 3.731727902990432*^9, 3.731727959828122*^9, {
   3.731728582311535*^9, 
   3.731728585553895*^9}},ExpressionUUID->"85d4eac8-1d4e-4467-b76c-\
88f8bdb3ece3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "4"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WFL2Normalized", "[", "r", "]"}], 
          SuperscriptBox["r", "2"], 
          RowBox[{"WFL4Normalized", "[", "r", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["0.746", 
        RowBox[{"4", "\[Pi]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], 
        RowBox[{"4", "/", "3"}]]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731726203535136*^9, 3.7317262254105053`*^9}, {
  3.731727981378559*^9, 3.731727986510652*^9}, {3.731728655661736*^9, 
  3.7317286581399803`*^9}},ExpressionUUID->"c38b2b70-a4bb-46b3-a62c-\
9cfb382482b3"],

Cell[BoxData["6.0910424610731395`"], "Output",
 CellChangeTimes->{3.731726225866542*^9, 3.7317279888574677`*^9, 
  3.7317286648763647`*^9},ExpressionUUID->"d53d149c-e059-4d3d-b773-\
7ae70eae7714"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "6"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WFL4Normalized", "[", "r", "]"}], 
          SuperscriptBox["r", "2"], 
          RowBox[{"WFL6Normalized", "[", "r", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["0.746", 
        RowBox[{"4", "\[Pi]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], 
        RowBox[{"4", "/", "3"}]]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7317262331395493`*^9, 3.73172623591433*^9}, {
  3.73172799605811*^9, 3.731728013343223*^9}, {3.731728668484518*^9, 
  3.7317286704436073`*^9}},ExpressionUUID->"b002daa7-f211-47d6-99c2-\
1eb4dedd825d"],

Cell[BoxData["6.26437809583606`"], "Output",
 CellChangeTimes->{{3.731726236313664*^9, 3.731726242860238*^9}, 
   3.7317280141483183`*^9, 
   3.7317286710889797`*^9},ExpressionUUID->"b165c2ea-cdc9-4157-aa19-\
110f772ed910"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "8"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WFL6Normalized", "[", "r", "]"}], 
          SuperscriptBox["r", "2"], 
          RowBox[{"WFL8Normalized", "[", "r", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["0.746", 
        RowBox[{"4", "\[Pi]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], 
        RowBox[{"4", "/", "3"}]]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731726248107581*^9, 3.731726250818171*^9}, {
  3.7317280367439137`*^9, 3.731728050539856*^9}, {3.731728674436455*^9, 
  3.731728675475772*^9}},ExpressionUUID->"e9959bb0-3f31-4337-940b-\
b6eec404c148"],

Cell[BoxData["5.903458712130353`"], "Output",
 CellChangeTimes->{3.7317262514791307`*^9, 3.731728058510077*^9, 
  3.7317286786956377`*^9},ExpressionUUID->"8f1421c1-c6a8-4542-9d37-\
292fd11ade4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "10"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WFL8Normalized", "[", "r", "]"}], 
          SuperscriptBox["r", "2"], 
          RowBox[{"WFL10Normalized", "[", "r", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["0.746", 
        RowBox[{"4", "\[Pi]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], 
        RowBox[{"4", "/", "3"}]]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731726259555414*^9, 3.73172626370728*^9}, {
  3.7317280674231*^9, 3.731728075541054*^9}, {3.7317286820762577`*^9, 
  3.731728682875807*^9}},ExpressionUUID->"2c302508-d60c-49a1-8cf8-\
201015820211"],

Cell[BoxData["5.2345045838091675`"], "Output",
 CellChangeTimes->{3.731726264324266*^9, 3.731728076255145*^9, 
  3.731728685496924*^9},ExpressionUUID->"e8c9bc9f-e0cf-4812-9548-\
fce3d4d36109"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "12"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WFL10Normalized", "[", "r", "]"}], 
          SuperscriptBox["r", "2"], 
          RowBox[{"WFL12Normalized", "[", "r", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["0.746", 
        RowBox[{"4", "\[Pi]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], 
        RowBox[{"4", "/", "3"}]]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731726270307083*^9, 3.73172627778548*^9}, {
   3.731728082462812*^9, 3.731728089683454*^9}, 
   3.731728687692319*^9},ExpressionUUID->"fee9789a-ba65-4a5a-a676-\
78444d53c520"],

Cell[BoxData["4.3655682101293785`"], "Output",
 CellChangeTimes->{3.731726278418219*^9, 3.731728090325481*^9, 
  3.7317286882059393`*^9},ExpressionUUID->"aad64f70-c380-4763-a26b-\
3f92f6e7d65b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "14"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WFL12Normalized", "[", "r", "]"}], 
          SuperscriptBox["r", "2"], 
          RowBox[{"WFL14Normalized", "[", "r", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["0.746", 
        RowBox[{"4", "\[Pi]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], 
        RowBox[{"4", "/", "3"}]]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731726285370904*^9, 3.731726291185275*^9}, {
  3.731728098759067*^9, 3.73172810814823*^9}, {3.731728690492223*^9, 
  3.7317286914275217`*^9}},ExpressionUUID->"d56ae49b-7c7e-4941-adcc-\
2c0e503406ad"],

Cell[BoxData["3.366310257608137`"], "Output",
 CellChangeTimes->{3.731726291487352*^9, 3.7317281086392727`*^9, 
  3.731728693736706*^9},ExpressionUUID->"272485db-19fe-4e41-9d4b-\
1ce47f656395"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "16"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WFL14Normalized", "[", "r", "]"}], 
          SuperscriptBox["r", "2"], 
          RowBox[{"WFL16Normalized", "[", "r", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["0.746", 
        RowBox[{"4", "\[Pi]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], 
        RowBox[{"4", "/", "3"}]]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731726296570489*^9, 3.7317263035933123`*^9}, {
  3.731728114134872*^9, 3.7317281198205013`*^9}, {3.7317286971240263`*^9, 
  3.7317286980196342`*^9}},ExpressionUUID->"3832287a-a162-4f2c-8db0-\
da50ad5c84a4"],

Cell[BoxData["2.2850103052036834`"], "Output",
 CellChangeTimes->{3.73172630402565*^9, 3.7317281206533117`*^9, 
  3.731728698562415*^9},ExpressionUUID->"e5e9e153-1bff-4a54-a2ad-\
3f7ca3e909da"]
}, Open  ]]
}, Closed]]
},
WindowSize->{808, 671},
WindowMargins->{{96, Automatic}, {Automatic, 42}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 195, 5, 30, "Input",ExpressionUUID->"eb559b11-5d94-448a-ad63-10d600e58011"],
Cell[CellGroupData[{
Cell[778, 29, 158, 3, 69, "Chapter",ExpressionUUID->"bf31cd16-6807-471b-b18b-9e505b8481c9"],
Cell[939, 34, 139, 3, 30, "Input",ExpressionUUID->"07eb52c4-eaa6-4e35-a43b-70f49ae43e48"],
Cell[1081, 39, 893, 26, 175, "Input",ExpressionUUID->"252ef626-f4c1-4f5f-b880-c40a99e4e1a1"],
Cell[1977, 67, 235, 6, 48, "Input",ExpressionUUID->"0fb12eb7-cad4-4bdf-ba1b-27662c4df670"],
Cell[2215, 75, 4107, 131, 225, "Input",ExpressionUUID->"e4779ddf-fd7b-4c27-bd03-c1ef2fc191cd"],
Cell[CellGroupData[{
Cell[6347, 210, 353, 9, 30, "Input",ExpressionUUID->"bfbaf3c4-7ccc-4942-b6d8-df5f3fc1f0e9"],
Cell[6703, 221, 5979, 118, 234, "Output",ExpressionUUID->"077f8a7d-572e-4706-a31a-5e8e40d7ca7b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[12731, 345, 161, 3, 58, "Chapter",ExpressionUUID->"05c0b949-bae0-43dd-9b83-b342db3934a5"],
Cell[CellGroupData[{
Cell[12917, 352, 4933, 135, 391, "Input",ExpressionUUID->"34c49bf5-2837-46e7-a400-b3155f173eac"],
Cell[17853, 489, 782, 14, 78, "Message",ExpressionUUID->"aac75bc0-26c2-44a4-8781-dedacb113a66"],
Cell[18638, 505, 821, 15, 42, "Message",ExpressionUUID->"51f647ac-c6bb-44ff-ac0f-4836d1ec5fe5"],
Cell[19462, 522, 25714, 441, 231, "Output",ExpressionUUID->"b3fb07fa-0c21-412c-84de-ab929db68763"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45213, 968, 5028, 136, 391, "Input",ExpressionUUID->"ef2e9c53-6aca-4dff-8760-fa926e83508e"],
Cell[50244, 1106, 685, 13, 78, "Message",ExpressionUUID->"061daf94-c431-4201-b8fe-0957d8251e80"],
Cell[50932, 1121, 727, 14, 42, "Message",ExpressionUUID->"3824fadc-c046-4595-a3e3-b8d92c2a7b02"],
Cell[51662, 1137, 25553, 438, 231, "Output",ExpressionUUID->"06a09962-3536-4960-adae-8f750c5fffa8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77252, 1580, 5081, 137, 391, "Input",ExpressionUUID->"bce28cf0-b57d-4b1d-88ea-91d5136a310f"],
Cell[82336, 1719, 688, 13, 78, "Message",ExpressionUUID->"3302b63b-2170-48d9-a8a5-41c6b525f263"],
Cell[83027, 1734, 25875, 443, 231, "Output",ExpressionUUID->"3719a5f4-6db5-44a6-b1ad-5ba8692175b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108939, 2182, 5083, 137, 391, "Input",ExpressionUUID->"f47efb8d-8015-4329-889b-81f3adecaacf"],
Cell[114025, 2321, 686, 13, 78, "Message",ExpressionUUID->"313f8867-2256-44e4-939d-1300c4516dac"],
Cell[114714, 2336, 727, 14, 42, "Message",ExpressionUUID->"578ed996-6774-4cd7-8a8d-66b6c2b25699"],
Cell[115444, 2352, 25772, 442, 231, "Output",ExpressionUUID->"b3fe881c-b30c-43c1-b783-013f7584af88"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141253, 2799, 5181, 138, 391, "Input",ExpressionUUID->"22efc2af-06e4-4f4c-8a6e-eaf066e5bf7f"],
Cell[146437, 2939, 686, 13, 78, "Message",ExpressionUUID->"75f31486-f94a-47b1-9b44-09800eed1ac7"],
Cell[147126, 2954, 25969, 445, 231, "Output",ExpressionUUID->"e3bb3dd2-d613-4365-85f8-6813c95cc81c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173132, 3404, 5195, 138, 391, "Input",ExpressionUUID->"e03a5097-05b8-461e-ba6c-b6eabccf7c3b"],
Cell[178330, 3544, 686, 13, 78, "Message",ExpressionUUID->"423f3f92-944d-4dfa-aae4-b01c7b05681a"],
Cell[179019, 3559, 26095, 447, 231, "Output",ExpressionUUID->"7d6caecc-c415-469d-ba0a-4234ede588e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205151, 4011, 5299, 140, 391, "Input",ExpressionUUID->"fa535da3-1f67-4d1a-8466-1b3e6ee3bca8"],
Cell[210453, 4153, 688, 13, 78, "Message",ExpressionUUID->"ed7b2976-38ec-4917-901b-6cf68341c36e"],
Cell[211144, 4168, 25325, 435, 231, "Output",ExpressionUUID->"7cf326b0-0315-4fe7-8f2c-7ec22b5bd12f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236506, 4608, 5301, 140, 391, "Input",ExpressionUUID->"60fdf3c0-ffc5-4282-88fc-2595ccc9ee0d"],
Cell[241810, 4750, 688, 13, 78, "Message",ExpressionUUID->"a9dc3160-87f8-4eb3-9289-87f574e95209"],
Cell[242501, 4765, 24989, 429, 231, "Output",ExpressionUUID->"e09ace11-642d-43a8-adbe-759d6e69b708"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267527, 5199, 5301, 140, 391, "Input",ExpressionUUID->"899bc6ea-5dfb-4e6a-9d54-1c6496481b44"],
Cell[272831, 5341, 683, 12, 78, "Message",ExpressionUUID->"6c21825f-ed81-4b3f-ac18-4729d49b01e3"],
Cell[273517, 5355, 24513, 421, 231, "Output",ExpressionUUID->"c9330beb-1341-4b7b-b5d6-a8aedfbe45c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298067, 5781, 5303, 140, 391, "Input",ExpressionUUID->"e8bff6db-cbc5-46b3-b00c-96c43fb0e7fd"],
Cell[303373, 5923, 686, 13, 78, "Message",ExpressionUUID->"152d52b0-adc4-4872-a91a-66cc2fd87f44"],
Cell[304062, 5938, 23989, 413, 231, "Output",ExpressionUUID->"628af82c-f99f-49ae-b1d1-9ed6fecf3968"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[328100, 6357, 183, 3, 58, "Chapter",ExpressionUUID->"8c9ea22d-6264-4eb8-869b-5aa73c8eddc4"],
Cell[CellGroupData[{
Cell[328308, 6364, 1707, 54, 137, "Input",ExpressionUUID->"00026c44-1698-40ea-8458-f4dec75c3c88"],
Cell[330018, 6420, 244, 5, 34, "Output",ExpressionUUID->"85d4eac8-1d4e-4467-b76c-88f8bdb3ece3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[330299, 6430, 1710, 54, 137, "Input",ExpressionUUID->"c38b2b70-a4bb-46b3-a62c-9cfb382482b3"],
Cell[332012, 6486, 196, 3, 34, "Output",ExpressionUUID->"d53d149c-e059-4d3d-b773-7ae70eae7714"]
}, Open  ]],
Cell[CellGroupData[{
Cell[332245, 6494, 1708, 54, 137, "Input",ExpressionUUID->"b002daa7-f211-47d6-99c2-1eb4dedd825d"],
Cell[333956, 6550, 223, 4, 34, "Output",ExpressionUUID->"b165c2ea-cdc9-4157-aa19-110f772ed910"]
}, Open  ]],
Cell[CellGroupData[{
Cell[334216, 6559, 1708, 54, 137, "Input",ExpressionUUID->"e9959bb0-3f31-4337-940b-b6eec404c148"],
Cell[335927, 6615, 195, 3, 34, "Output",ExpressionUUID->"8f1421c1-c6a8-4542-9d37-292fd11ade4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[336159, 6623, 1707, 54, 137, "Input",ExpressionUUID->"2c302508-d60c-49a1-8cf8-201015820211"],
Cell[337869, 6679, 192, 3, 34, "Output",ExpressionUUID->"e8c9bc9f-e0cf-4812-9548-fce3d4d36109"]
}, Open  ]],
Cell[CellGroupData[{
Cell[338098, 6687, 1686, 54, 172, "Input",ExpressionUUID->"fee9789a-ba65-4a5a-a676-78444d53c520"],
Cell[339787, 6743, 194, 3, 34, "Output",ExpressionUUID->"aad64f70-c380-4763-a26b-3f92f6e7d65b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[340018, 6751, 1710, 54, 172, "Input",ExpressionUUID->"d56ae49b-7c7e-4941-adcc-2c0e503406ad"],
Cell[341731, 6807, 193, 3, 34, "Output",ExpressionUUID->"272485db-19fe-4e41-9d4b-1ce47f656395"]
}, Open  ]],
Cell[CellGroupData[{
Cell[341961, 6815, 1717, 54, 172, "Input",ExpressionUUID->"3832287a-a162-4f2c-8db0-da50ad5c84a4"],
Cell[343681, 6871, 193, 3, 34, "Output",ExpressionUUID->"e5e9e153-1bff-4a54-a2ad-3f7ca3e909da"]
}, Open  ]]
}, Closed]]
}
]
*)



==> Quadrupole_Transition_Strength_for_44Ti.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    240214,       5000]
NotebookOptionsPosition[    231365,       4847]
NotebookOutlinePosition[    231724,       4863]
CellTagsIndexPosition[    231681,       4860]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.73166406029284*^9, 
  3.731664061893384*^9}},ExpressionUUID->"eb559b11-5d94-448a-ad63-\
10d600e58011"],

Cell[CellGroupData[{

Cell["Preparation", "Chapter",
 CellChangeTimes->{{3.7317143574049397`*^9, 
  3.731714369528728*^9}},ExpressionUUID->"bf31cd16-6807-471b-b18b-\
9e505b8481c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",ExpressionUUID->\
"07eb52c4-eaa6-4e35-a43b-70f49ae43e48"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "20"}], ";", 
  RowBox[{"Ac", "=", "40"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMCa40", "=", 
   RowBox[{"-", "34.846384"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MCa40", "=", 
   RowBox[{
    RowBox[{"Ac", "*", "Mu"}], "+", "DeltaMCa40"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MCa40"}], 
    RowBox[{"MHe4", "+", "MCa40"}]]}], ";"}]}], "Input",
 CellChangeTimes->{3.7330219440334263`*^9, 
  3.733038405111018*^9},ExpressionUUID->"252ef626-f4c1-4f5f-b880-\
c40a99e4e1a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",ExpressionUUID\
->"0fb12eb7-cad4-4bdf-ba1b-27662c4df670"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VWSG", "[", 
    RowBox[{"r_", ",", 
     RowBox[{"{", 
      RowBox[{
      "V0_", ",", "a_", ",", "R_", ",", "\[Alpha]_", ",", "\[Beta]_"}], 
      "}"}]}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "V0"}], 
     RowBox[{"1", "+", 
      RowBox[{"Exp", "[", 
       FractionBox[
        RowBox[{"r", "-", "R"}], "a"], "]"}]}]], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[Beta]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "R"}], ")"}], "2"]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VC", "[", 
    RowBox[{"r_", ",", "R_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"Zc", " ", "Z\[Alpha]", " ", "e2"}], "r"], ",", 
        RowBox[{"r", ">=", "R"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"Zc", " ", "Z\[Alpha]", " ", "e2"}], 
          RowBox[{"2", "R"}]], 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["r", "R"], ")"}], "2"]}], ")"}]}], ",", 
        RowBox[{"r", "<", " ", "R"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"r_", ",", 
     RowBox[{"{", 
      RowBox[{
      "V0_", ",", "a_", ",", "R_", ",", "\[Alpha]_", ",", "\[Beta]_"}], "}"}],
      ",", "L_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "+", "1"}], ")"}], 
      SuperscriptBox["\[HBar]c", "2"]}], 
     RowBox[{"2", "\[Mu]", " ", 
      SuperscriptBox["r", "2"]}]], "+", 
    RowBox[{"VWSG", "[", 
     RowBox[{"r", ",", 
      RowBox[{"{", 
       RowBox[{"V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
       "}"}]}], "]"}], "+", 
    RowBox[{"VC", "[", 
     RowBox[{"r", ",", "R"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RMax", "[", "L_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"V0", "=", "203.3"}], ",", 
       RowBox[{"a", "=", "0.73"}], ",", 
       RowBox[{"R", "=", "4.61"}], ",", 
       RowBox[{"\[Alpha]", "=", 
        RowBox[{"-", "0.478"}]}], ",", 
       RowBox[{"\[Beta]", "=", "0.054"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"FindMaximum", "[", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"r", ",", 
          RowBox[{"{", 
           RowBox[{
           "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], "}"}],
           ",", "L"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "6"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V2PA", "[", 
    RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"V0", "=", "203.3"}], ",", 
       RowBox[{"a", "=", "0.73"}], ",", 
       RowBox[{"R", "=", "4.61"}], ",", 
       RowBox[{"\[Alpha]", "=", 
        RowBox[{"-", "0.478"}]}], ",", 
       RowBox[{"\[Beta]", "=", "0.054"}]}], "}"}], ",", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"V", "[", 
           RowBox[{"r", ",", 
            RowBox[{"{", 
             RowBox[{
             "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
             "}"}], ",", "L"}], "]"}], ",", 
          RowBox[{"0", "<", "r", "<=", 
           RowBox[{"RMax", "[", "L", "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"V", "[", 
           RowBox[{
            RowBox[{"RMax", "[", "L", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
             "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
             "}"}], ",", "L"}], "]"}], ",", 
          RowBox[{"r", ">", 
           RowBox[{"RMax", "[", "L", "]"}]}]}], "}"}]}], "}"}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7316649435499887`*^9, 3.731664974420353*^9}, 
   3.731665044022848*^9, {3.731665262872491*^9, 3.731665280786191*^9}, 
   3.731668286189041*^9, {3.733021957975381*^9, 3.733021972757498*^9}, 
   3.73302211129156*^9, {3.733024261507599*^9, 3.733024332830267*^9}, {
   3.73302457212396*^9, 3.733024575506694*^9}, {3.733038418028915*^9, 
   3.733038423635295*^9}},ExpressionUUID->"e4779ddf-fd7b-4c27-bd03-\
c1ef2fc191cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"V2PA", "[", 
    RowBox[{"r", ",", "0"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "3", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7316675504906693`*^9, 3.7316675596200933`*^9}, {
   3.731667918987924*^9, 3.731667919674821*^9}, {3.733021996974887*^9, 
   3.733021999558794*^9}, {3.733022077422307*^9, 3.733022087237549*^9}, 
   3.7330238873383007`*^9, {3.733024185385704*^9, 3.733024219515911*^9}, {
   3.733024355853792*^9, 3.733024359733301*^9}, {3.733024420972527*^9, 
   3.7330244215963793`*^9}, {3.733024529707171*^9, 3.7330245356508904`*^9}, {
   3.733024584914935*^9, 3.733024592337348*^9}, {3.733038485664938*^9, 
   3.7330384860067167`*^9}},ExpressionUUID->"bfbaf3c4-7ccc-4942-b6d8-\
df5f3fc1f0e9"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], 
       LineBox[{{3.0000003469387755`, -90.92212574070858}, {
        3.005214204649514, -90.78638219836367}, {
        3.0104280623602517`, -90.65047826598155}, {
        3.020855777781728, -90.37818624890471}, {
        3.0417112086246805`, -89.83164473581678}, {
        3.083422070310586, -88.7305651634946}, {
        3.1668437936823963`, -86.49509998744044}, {
        3.3336872404260167`, -81.88088321591593}, {
        3.6954420704527973`, -71.14776097659161}, {
        4.033224020692586, -60.22353967344715}, {
        4.364380029920893, -48.94337315346668}, {
        4.604579081632654, -40.746151752955925`}}], LineBox[CompressedData["
1:eJwV1Xk0ldsbB/AyVWQ6nXPe13CO91WJkk6i4opvcpGhicRVEnJLlJShjLcM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        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQB2IQLTjfUlkiXdGB8fvr5xUiEg5xUyf/uZ+N4B+Y/CGr
PQ/Bf1F5IODfDARfMGGCWelhBN9zLWvFJHklOL/xV9XO9dUI/mkrDoEl6spw
/uMah6DvDxH8izdOSD2boQLnz7r1eVufsyqcb3DvpN20Pwj+wnanWeEr1RDu
8+Ku2RKkDuf/5a/3LODSgPPfVE199XQrgr/yeVj5rnxNON8mL6NLS00LIT9L
pjDkAoL/5ES1890ObTj/15zal/KmOnD+s67zov/uIvgLqs7oWk/VhfNNBHIk
jRz04Pxpy7d9aP+J4F96snj29GX6cP6nuQVpihoGcH7SqSclai0I/n5PrVyO
Wwg+s5frbUlzQzjfKLyDp3ISgu+3fY761ucIfuCMth0KLkZwvtMZR+PMWQi+
HK9q4f93CP7Dc3dVjnoZw/kTH6cfSl+A4Os887pnfAHBP/FC99f//wg+ALwH
HCY=
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$7388#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3.0000003469387755`, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.731667560644281*^9, 3.731667581025085*^9}, 
   3.731667642816774*^9, 3.7316676955016747`*^9, 3.7316677428894463`*^9, 
   3.7316678824851093`*^9, {3.731667920374939*^9, 3.7316679503017893`*^9}, 
   3.7316681800513763`*^9, 3.7317143758123903`*^9, {3.733021991847004*^9, 
   3.7330220000693207`*^9}, {3.733022078684121*^9, 3.733022113532404*^9}, 
   3.733023887783784*^9, {3.733024194237029*^9, 3.733024219797935*^9}, 
   3.733024381312935*^9, 3.7330244228940268`*^9, 3.73302453230777*^9, {
   3.733024587426626*^9, 3.73302459470537*^9}, {3.733038462375204*^9, 
   3.73303848830369*^9}},ExpressionUUID->"81e7b775-a53a-4aa8-990c-\
6c7ddfc4a7fc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wave Functions", "Chapter",
 CellChangeTimes->{{3.731713866686789*^9, 
  3.7317138748804913`*^9}},ExpressionUUID->"05c0b949-bae0-43dd-9b83-\
b342db3934a5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0List", ",", "WFL0List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"V2PA", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "0"}], "]"}], "+", 
              "VShift"}], ")"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL0", ",", "WFL0"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL0List", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL0List", "[", 
        RowBox[{"[", 
         RowBox[{"7", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL0Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL0", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL0Normalization"]], 
    RowBox[{"WFL0", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL0Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, 
   3.733022219591092*^9, 3.733022640517434*^9, 3.733022684819254*^9, {
   3.733024603051434*^9, 3.7330246274828367`*^9}, {3.733039545382372*^9, 
   3.7330395494379997`*^9}},ExpressionUUID->"34c49bf5-2837-46e7-a400-\
b3155f173eac"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","maxit2",
   "\"Warning: maximum number of iterations, \
\\!\\(\\*RowBox[{\\\"100000\\\"}]\\), has been reached by the Arnoldi \
algorithm without convergence to the specified tolerance, but the current \
best computed value has been returned. You can use method options with Method \
-> {Arnoldi, opts} to increase the size of basis vectors, the maximum number \
of iterations, reduce the tolerance, or use an estimate as a shift, any of \
which may help.\"",2,47,14,20295420280880116211,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.733024620354188*^9, 3.733024876369584*^9, 
  3.733041121259327*^9},ExpressionUUID->"8ef86b74-eb1f-4e85-92a9-\
1e0a93a7e57a"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","chnpdef",
   "\"Warning: there is a possibility that the second matrix \
\\!\\(\\*RowBox[{\\\"SparseArray\\\", \\\"[\\\", RowBox[{\\\"Automatic\\\", \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"31415\\\", \\\",\\\", \
\\\"31415\\\"}], \\\"}\\\"}], \\\",\\\", \\\"0.`\\\", \\\",\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"]\\\"}]\\) \
in the first argument is not positive definite, which is necessary for the \
Arnoldi method to give accurate results.\"",2,47,15,20295420280880116211,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.733024620354188*^9, 3.733024876369584*^9, 
  3.733041122575625*^9},ExpressionUUID->"459505eb-e09a-4277-b131-\
39f34417317d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVV3c81t8Xt1fZe2ZviWxyD6KMUMkqEpFREr5Eg6yIhBShQkalFIms55YV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       "]]},
     Annotation[#, "Charting`Private`Tag$16378#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.733022660989914*^9, 3.733024623460167*^9, 
  3.733024877799221*^9, 
  3.7330411233969*^9},ExpressionUUID->"aca83994-b3a8-4e75-ae59-2e43be13f29b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["EL0"], "Input",
 CellChangeTimes->{{3.733041865205626*^9, 
  3.733041866314753*^9}},ExpressionUUID->"ddf3c6c0-d302-4c7e-9c90-\
9b79cd45008a"],

Cell[BoxData[
 RowBox[{"-", "4.359775251397821`"}]], "Output",
 CellChangeTimes->{
  3.73304186690266*^9},ExpressionUUID->"25d61791-cea3-4515-b390-af6b41ae4e79"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL2List", ",", "WFL2List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"V2PA", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "2"}], "]"}], "+", 
              "VShift"}], ")"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL2", ",", "WFL2"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL2List", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL2List", "[", 
        RowBox[{"[", 
         RowBox[{"6", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL2Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL2", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL2Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL2Normalization"]], 
    RowBox[{"WFL2", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL2Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.73171630976579*^9}, {3.7330226958810053`*^9, 3.7330226983993607`*^9}, {
   3.733024637538288*^9, 3.733024641018553*^9}, {3.733039535141911*^9, 
   3.733039537374155*^9}},ExpressionUUID->"ef2e9c53-6aca-4dff-8760-\
fa926e83508e"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","maxit2",
   "\"Warning: maximum number of iterations, \
\\!\\(\\*RowBox[{\\\"100000\\\"}]\\), has been reached by the Arnoldi \
algorithm without convergence to the specified tolerance, but the current \
best computed value has been returned. You can use method options with Method \
-> {Arnoldi, opts} to increase the size of basis vectors, the maximum number \
of iterations, reduce the tolerance, or use an estimate as a shift, any of \
which may help.\"",2,42,12,20295420280880116211,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.731716571955412*^9, 3.733022950289493*^9, 
  3.733025124328124*^9, 
  3.733040871217112*^9},ExpressionUUID->"c4c6788b-c73a-4cd9-9607-\
39f432e790b8"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","chnpdef",
   "\"Warning: there is a possibility that the second matrix \
\\!\\(\\*RowBox[{\\\"SparseArray\\\", \\\"[\\\", RowBox[{\\\"Automatic\\\", \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"31415\\\", \\\",\\\", \
\\\"31415\\\"}], \\\"}\\\"}], \\\",\\\", \\\"0.`\\\", \\\",\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"]\\\"}]\\) \
in the first argument is not positive definite, which is necessary for the \
Arnoldi method to give accurate results.\"",2,42,13,20295420280880116211,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.731716571955412*^9, 3.733022950289493*^9, 
  3.733025124328124*^9, 
  3.73304087256809*^9},ExpressionUUID->"1c0af742-125d-4dd3-9d86-ac6e37041ea4"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVV3c41u8XNsree+89EokonkMlSahvZJaUUsoMWZEoSkKFtJBVolAy30f2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       "]]},
     Annotation[#, "Charting`Private`Tag$16091#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.731716259806653*^9, 3.731716307512171*^9, 
  3.731716574128585*^9, 3.733022950583209*^9, 3.733025124626871*^9, 
  3.73304087342107*^9},ExpressionUUID->"039fa60a-1e08-49fe-9680-4675305a50d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL4List", ",", "WFL4List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"V2PA", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "4"}], "]"}], "+", 
              "VShift"}], ")"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL4", ",", "WFL4"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL4List", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL4List", "[", 
        RowBox[{"[", 
         RowBox[{"5", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL4Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL4", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL4Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL4Normalization"]], 
    RowBox[{"WFL4", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL4Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716674274419*^9, 3.731716677369637*^9}, {
   3.733022714991097*^9, 3.733022717198365*^9}, {3.73302464933048*^9, 
   3.733024652145925*^9}, {3.733039530526146*^9, 
   3.733039532717746*^9}},ExpressionUUID->"bce28cf0-b57d-4b1d-88ea-\
91d5136a310f"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","maxit2",
   "\"Warning: maximum number of iterations, \
\\!\\(\\*RowBox[{\\\"100000\\\"}]\\), has been reached by the Arnoldi \
algorithm without convergence to the specified tolerance, but the current \
best computed value has been returned. You can use method options with Method \
-> {Arnoldi, opts} to increase the size of basis vectors, the maximum number \
of iterations, reduce the tolerance, or use an estimate as a shift, any of \
which may help.\"",2,37,11,20295420280880116211,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7330406024728603`*^9},ExpressionUUID->"93d5a25a-0a3b-4af6-b1a4-\
63e3fc9425af"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVV3c41u8XNrL3zM7es2SUek4qZWRUhJAolMhKKaJCyohUJKlkRcn62t7H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       "]]},
     Annotation[#, "Charting`Private`Tag$15802#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7317166673548613`*^9, 3.731716951010747*^9, 
  3.733023191065818*^9, 3.7330253585079193`*^9, 
  3.73304060361703*^9},ExpressionUUID->"d5638263-2c56-480f-ada5-b5948fd51015"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL6List", ",", "WFL6List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"V2PA", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "6"}], "]"}], "+", 
              "VShift"}], ")"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL6", ",", "WFL6"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL6List", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL6List", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL6Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL6", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL6Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL6Normalization"]], 
    RowBox[{"WFL6", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL6Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716628565638*^9, 3.7317166989613523`*^9}, {
   3.7330227246626797`*^9, 3.733022727022654*^9}, {3.733024656401997*^9, 
   3.733024659297804*^9}, {3.733039525126027*^9, 
   3.733039527782505*^9}},ExpressionUUID->"f47efb8d-8015-4329-889b-\
81f3adecaacf"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","maxit2",
   "\"Warning: maximum number of iterations, \
\\!\\(\\*RowBox[{\\\"100000\\\"}]\\), has been reached by the Arnoldi \
algorithm without convergence to the specified tolerance, but the current \
best computed value has been returned. You can use method options with Method \
-> {Arnoldi, opts} to increase the size of basis vectors, the maximum number \
of iterations, reduce the tolerance, or use an estimate as a shift, any of \
which may help.\"",2,32,10,20295420280880116211,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.733040286101685*^9},ExpressionUUID->"3f8d5cfb-2d18-4c8c-bedf-\
4076a4b0d8f1"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVV3dcz98Xbg/ae2vvNFBUPvdoSYhQlCg0lKQl2kNT6VtkFCppKaJB+3Mb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       "]]},
     Annotation[#, "Charting`Private`Tag$15520#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7317172256275682`*^9, 3.733023444670422*^9, 
  3.733025593012046*^9, 
  3.733040286367424*^9},ExpressionUUID->"797a364e-6524-4792-be70-\
b7a494ecf83f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["EL6"], "Input",ExpressionUUID->"fddfcef2-970e-43fc-b888-0417f1b3f652"],

Cell[BoxData["0.25639336198764795`"], "Output",
 CellChangeTimes->{
  3.733024022558744*^9},ExpressionUUID->"cbd83714-e98e-4483-bde0-\
87e1785c8688"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL8List", ",", "WFL8List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"V2PA", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "8"}], "]"}], "+", 
              "VShift"}], ")"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL8", ",", "WFL8"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL8List", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL8List", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL8Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL8", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL8Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL8Normalization"]], 
    RowBox[{"WFL8", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL8Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716628565638*^9, 3.7317166989613523`*^9}, {
   3.7317167328682547`*^9, 3.731716759335639*^9}, {3.731716824858485*^9, 
   3.731716827407872*^9}, {3.7330227316063843`*^9, 3.733022733590012*^9}, {
   3.733024667546356*^9, 3.733024671473804*^9}, {3.733039518055031*^9, 
   3.733039521006875*^9}},ExpressionUUID->"22efc2af-06e4-4f4c-8a6e-\
eaf066e5bf7f"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,25,5,20295420280880116211,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7330396721862288`*^9},ExpressionUUID->"dc84c30f-3777-41b1-b68d-\
8d81d057622f"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,25,6,20295420280880116211,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7330396722065153`*^9},ExpressionUUID->"32f62472-5889-496c-b6b1-\
a9241de986f4"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,25,7,20295420280880116211,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7330396722261477`*^9},ExpressionUUID->"5c74c300-8e57-4cc7-935f-\
ad0fde5e0323"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindMaximum\\\", \\\"::\
\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,25,8,20295420280880116211,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7330396722463007`*^9},ExpressionUUID->"e104dcc2-057b-45ab-b0aa-\
78c9b04b9c3c"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","maxit2",
   "\"Warning: maximum number of iterations, \
\\!\\(\\*RowBox[{\\\"100000\\\"}]\\), has been reached by the Arnoldi \
algorithm without convergence to the specified tolerance, but the current \
best computed value has been returned. You can use method options with Method \
-> {Arnoldi, opts} to increase the size of basis vectors, the maximum number \
of iterations, reduce the tolerance, or use an estimate as a shift, any of \
which may help.\"",2,25,9,20295420280880116211,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.733039914808433*^9},ExpressionUUID->"98cda7e1-7a7a-49a9-ac38-\
bb7e888bc1c9"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVV3c41u8XtrOz996zISnF5xyUiqIUUYpEKlklScoI2VllhIgkvoSSWa8Q
QrKy1/vakpFVIj+/v57rvp7nOuM+5zzXfSRtnE3saKioqHJoqaj+f64MfqmR
CY0lmCp7Hn6+zHOwI0Xgrk73TRDYbZrjv42lAnm/2Qh0+4Hlbe8bjWik5X4y
u4u2OxpOKZcfEWg4r3XpbWP2Zngc8NcYD7nxBWgd5/t5/69eEnB4jD3g807X
StJ6lPXXKxWeCeVWjMZWaXHO8kf/6XoBWmUDPUFcQ1qBz7Puraq9hAjncIPv
+1e01k9q2i2Hv4IjiRzr2zJZtW/SNBgtTr6GCwfZzl2bktCefHtu/4LefzC4
+ZH++AM17Yt2PyTnUvIgfuYP9fI/Xe3rLB8DVrzyQSx6TYLkbaItYxvoeTu7
AI7GKaVv7rmkPVRh5LzUVQjXW4VK1yuctBN5+W1v0b+Dc08/3ff189Q+4zRk
/kutCM5IKt79oxCovb3u1QlX6/dg9HLvxS7aaO0GcRfd+fBiEP56beVQVJJ2
gMf+fc7lJTB8aqlrl2ymNrZSqcxOloJH3bmIotZ87b+KXyQc+crBh3edyZe7
VPu9XxTvjF4FOJiKZMVYV2m79FkwO7h+AJOWD38s/Ru0ldWlNqdSPsJE+cuH
Z/vatMfDphevNpGAI91PMsa9V7vlpsXSolcl9KmxmEudpWjveP7B6S33J6ih
cbJykpzSDm2UnLqZ/Qnc6/YGxTIuaE+uBlxW06mCxQBHmp39K9r6MtMDC11V
MHk8/U6w7T/tjJNG5gVO1ZB89eOzEgY6gvp+YZsLfQ0MX5vlMFVhJi6+5jux
K6kGjq9ek7j0m4Oo+O5ZN6f2GRIPWh3V7OYlBGmGdN58+QymS/uP3JwRJtx3
6FU4WdfCbh1exYYySaLj3CuNHau1QKMYvJ5jJUfsfsRS8DO8Dp7J6toLcaoQ
EW+dlXNl6sE0LS5e33c3MTPU/vJGeT2UXuqv+l68lzjGul9CxeQLfDTHlpzm
A0Tm/qTEH5NfQN36vEKROxJ0dlS8Od4NsK71m7VK4hBxKcr28XW+RqhV47nv
7n2U+PihnkkptxFaJXYk3sg/QYhMq/hP6TVBogWTY/r0KcKTL+pfVm8THJW7
GsARYkp06S57XHX9CpUlcxfpmywIdWeLRXnGZqifONjwuf4iEf3sg+NESjME
Bvk9ajphQ8zXSU5m7v0G7ap3b4QW2BEnlgJsrjR9g+K78msVqdcIU47bs9G7
W2BnjMcTrx1OhL/cq5xfXi1w7J1hGlOJK1Go1XPVpL4FDg3mGT/56EaQTVjk
CrlbQYS7v4B6vwfBcU17hNOqFRYr/tR2qXkRhLdzqmt2KzwZZRGMtfIhHJ+k
XWhdboUir++iZqt+RFJOu9BunTY4Tem85TYdQDR8ou+ODGuDKQ9XkWy9YOJP
174n811tQMV74txH9nCiRI3R+pViO9gyKLE8GYgk3MO7lS7eawc/TaPLZo9i
CPXJrGWer+3wJ/mHZWzEU+KX7t3KRrEOyNq8aXXwXwKRn3ws1M+lA8q5vb7q
U5IJp9+CZppVHfBNtOTXtHQaoXJ6WmKe+zt4KmyfTE1JJ6Zzy35k2n0HU+Ue
N6FrmUQWY+j7C8XfgaCaziSHviauXD7vy8PUCWcEjS10OXIJmY/KxxvPdcKY
RuK4sk8+MSKwzuf3Xyco/+W4F/62kHhxq4m8/18nTHYc+LBfoYiwbk76b864
C9LtTpWmjBYTYoqOdzLTumBxb9Di+7kyov+htu6FxS6Iqq5kZjz1kUgcZGPj
OdwN48Fa1uaMnwhzzcGuhqfd4F3+4l2JcDXBF5v3wneyGx73UY2es/9MfJ99
4Lj/QA+sBDpmG8/XEbHHjPfPhfbAp6epa9sqGgiTDHHazIEe0LsaEH2u5SvB
sTn31XJnLwSsto/WJLQQzRaV8dy+vRDfHvhVxr2NCHsXebmhrReuVNYvU3w6
CIPtl3b4yvTBa1qhwI4PnQTj9d1/9rn3QYTHfwTn7h6iroa6ZrauDxqcDFZX
BvuIQPG2iJeC/eCtZoCqTYPEIc8XFpYO/VCQvxrV8W+YqNypN/eFfQBu5qic
c0kbJR6EcJf5WA8Al3NdKV/BOKE1NuK/r3AAEoWWd96enSTW4J3xLO0gvHMM
sRu3/EGUJvoLvTQdBI1T8ld+b/4kPJbPjJ1/NQjTdIRXseM8oXFSNp/rzyBY
mf6iTf+zQBTS1x72SRoCivtJ76duy4Sr9VOOfbNDcJxhjkft6ioRf+HtzxXx
YWisoO2Uf/iHWA0RPt12dBgMm3Ze463/S5iVPCzJdR0Gmf0n/Co0/xFFYz9E
gxOH4c86u7KfIxXwcJ95aFs9DLpUgmH3u6ihzVHGSJiXDMeIDNWNDTrY/Szs
7Yo2Gcp6Ajh+f2CAyPolgbYrZLgaIHlcM4UR5pYtH+Q+JkMTuzcUpTKDkfTn
kaASMvwau/fco44Vck+qHrMlk2FCyPDMa57twPrgSR4wU6A/92+u3mcOaOi2
u7tyngJrkJU45cUNigzNg63+FIg5ZNciu84DQXs0DuXmUuDIp5wDNbF8MGGd
8jqokwJRyRlrKkcFQD+CYbvtJgU+tT/c3s0vBC/LndxAYQRAgq3zBL0I0E11
9gidGgFBZYEQeS4xqNZ7ldH6YgRcY0+GXzoqCbsi3kyt1m9hKcnIeEcpSOku
3iE2NwL1n2gYg9KlwcOxvuT6wVHYMCWLfj4kB+PFLRuRl0YhbZB0vLJAHk7T
9OgWPxqFrOM773xTU4QdcVNNtB2jcOrJ4cABNxVIIi9wKq2Ngn1B2t3GfTuA
SWXN7KTEGLDfZV41ZdoFo5XM5KQbY0Dxm6DWZVYDExZuueroMXheI2bRI7YH
SKbCDlMlY1D522dPmo46JE4rL++lHwdbOd6uHe80gHGv+gFL5XGovbF+bx/9
frjtreXtd2ocqF/FRa1c0YSTPCeYviWPQ4H20OezVlrw4aKp0XL1OHgfkbhr
v6oNSq8vxAhPj0P4Z+YNxnQAesJJ9KrGBAzL3M5iS9KBm0HuNhGWE6DxWWQm
JkoXhtsevHrnNwHvKPXTD6L1oMz+8W7qbxPwreS6D5YcBoXCOHf55QlYWG8q
3hjQhyfrz8tPCE/CNuZh+p8cR8ElKv9wov0ksAdFyZ1ONYDBvpKQyvBJEPkj
w9K4YQiGcp++jb+dBO9F20N3rp8AufJWiz1UU/DiRWxYg+ZJiKHvTbGQm4Jz
1FEzUYyngOokZcT7+BRUvaO84hg+BX2jvxyb4qcgr3gh2C77NBzd+bfw18cp
OJ/4g7sn+Qy8v0v7W2BsCr4k+zQSz0whkp3Hz273NDiCc82uorOgv3/v039f
pmHGq2GHkbMlvPPT7pOZn4YGSFkfLb8Akl8PSxjy/YATv8t0dXmtYP2SWXac
zQ+IXf38ZX7VGq79d3HuQ9APWNS4+O13ySXoXLmiPpr3A0QGG3nVfG2gIPTO
x11/fwC77eMjXAq2INbpTXtWcgaywqXICtvsIEwi6Oj9IzMQb+YmfHLWDq4U
xbd9iZkB//+4Nsu/24PIUOm4jcpPkOQ21irdfgOoFl3jv5z6CWfrLXLEdjnC
KIOSwa47P+HEQKO2zDknyN2RmLvx6Sf8pNs1vu2KC0TrmljZTvwEbT79fVrM
ruBuxszZyDoLnIcMsPqtKxAPPN3iz86CuJnwyin+WyAVrSa36TULCc4O6s9b
bwFD5nSX3YtZ8Jy6fKIhyg2av547uOfnLDgesKUzlHEHK9GDNM1+c1BsyZPH
/PQuHNq9+FY9aw7OqHvsOvvQExQO59g9+zoHXoE0vAV37oHH+3BbddZ5sPwo
nbTD/T7g4EYd9dl5UKZf2HSY8AG1yR6JomvzkD7o8jrYyxdkfhXdveo1D5PZ
DfydvH7AyOCk/C1tHt7oh0yfNn0IraqDEUkz8xB9NHnGkjkQavaVTRhvzgNT
RVHk1epAeK/zFGm5FsBL9ejOc76PINHU6Ne1fQtQ3XOV15g1GGzufzTd57cA
Sa7cVQqXwuDMo8S86dgFSFunWmU5FA76Ue7bUl4tgMW+wy8SVCJA6eWOUrqv
C7C4k50mfFsk/GpKEWnj/wUWFT8ygT0aRjs9bwco/YK2TZfsqrho6Bw2a96v
/QsK7Xt8/GRioGyJ3ee5zS8I5pQr+HkkFh6KeI/cyP0Fvsw7D00WPwV3ufNa
EpW/AGzuxNRZxsHVXfuetLf9grWht5tG9PFw/NCc/oHfv6CvgMc37FIC8Nyw
yt6mtwjhdx/awdEkUNqWXnvy7CIshdhPpIokA74YpyQ4LMLu0O3+rcvJcKPb
UVgldhFoslaejL1/DjWHvMJOji3CrPYc11BZGvQOkbIS/izCfGPtF0LzBcx7
0n6msC0B+4tcbsOyFyBSELLhprEEFRu3jENr0sFNNMEp4dESPKX21Xmy9hJC
SvpDKM+WgBFuvz70OBNST0u8Us5fgs/e+lIjcq+gKfjV0IfuJfgVvHmMzSoL
ZFaKTlIUl+GV3pnuhcVsaG9uU1NuWoagAI0FnfP5MHmNz9hteBnCDtNx9XzM
h3905xw+LC3DUt98u6RMASgdJKcbi65Aw88h347FAvB7Ncfj5rQCe5oHJrZn
vQU1H9bVCo5VqFTP/yZ2pRiOCp/kZpBdheNPzBY4x4vh4vuYncaaq+CQSasz
YF8CITNCV8mXVgFyP9nRuJYCxVyxh/7tKtTtTO56nVAO0bv1y41Mf0NVRPKX
MKlK2NlncUT76m+YtGoL3nOjEpr8HduV7/2G8qLfNTnvK4GhO/YHY9pvmHnw
IGq70Se492BEuHrmN0gc5bydEFgFto0+Xvv8/4Aqj9A+JbHPoGFXri3xdg0u
nArpcRlqgHb2b1/Ya9cg6kK1c6hOI7iUUEw3utfgxDMNBuOMRshmYXbq/bcG
tbmT7nUOTSBeaJ4Sa/AXzu2jktxL0wyMm8v/GCl/QdAm8ovOyxboid9VucCx
AdN5JSMhAh2Q2J6z3V12A0x+W0r0mHbAOXZ5qzXNDZDeX/7lSEwH9D8U/Udz
eQPMY2rPe7J/h2EnZi2eog1gc3HuHKDf0o2HRos1LP5BEVXI48/LXfB7Pu7N
vbRNaCx3eHj2Ux+UKnNvbhZtwkLpyLz4eh94Xokw8m/YBLXPnzWfavTDep//
z7DFTZDdFSDhld0PPiMlvN+kqHDH3zOvy8IHwL/55elhNyostOfUukwMwajD
5XtS3lS4MO1ALXxzCA4zSabbBlPh/mzT48TLIWA4lPRrMpkKPUx7zfrohiGo
NDpqoXbrfmPwvZfdMIRmeH+jEaRGL0ibjdrSPQbq17h4palxSVQ/96YiGRhr
TEzlVanRiNmMfUaLDP4jsn2GOtRYpTesmGZDBi+ppvHYa9Q4dlglYjiLDAcK
ixRf3aJGJ8k5XpNSMvzWeX6j9D41Osg73TnxhQy3L938NRBFjer6i696J8jg
lCrwT66MGrH+e5uoOAVUdtHoaNZQo6mTmGSuMgWmST8eGjZTo9jx8w9K9lHA
fugjkwuFGjkyHQe0jCgg55x13G+GGi0667IKzSkw+i/qcewKNRrwX+ZLsaGA
tZgdbykzDdIbPMv+5kYBsTwj80YeGux/F/CF6/6WDtPe/2xAjAZ5x6Pvfd7S
XYlfJQfnFGhwUq78+HgoBcwvsEjS7KHB9OCIb7eiKcD3c+kyjzYNZk1YJN+I
p0CH12Cm3BEaDDlvaPYtmQLRrPVT+0/RoJf607TEFxQ4lVSgYnieBnvNn6p+
zaQAh8oz5wt2NFidvPTGLpsCzeX+hc7ONOik0Tpms6Xzwgydln3v0mCGd3dM
9RsKGPSd3R/7kAb1hOwDAwsowOigcy8znAYvledEZRdSoHZN6WNJHA0+COiP
2vGWAv4hPNSNaTQoq6vrwLmFdYX+6Q3k0OCHsmPMJlvvqbInAueKaNCP/O3y
XD4FPmq2fqGupEGRBonbk3kU8PpSxsrTQIPMNxgPaf1HgYMWGcZyHTTY2q06
NJW1pVMnw6P3D27dE50X5jMoUOJx57vBJA3+WbQbNkqlgDvjJYELv2hQ4SRf
JN0zCqjHG5x3XqdBgyX35xxPKPBLXj3Fl4EWtSfkDG5GUCC/WJQcw0GLMyfx
u8IjCjgd2SaTKUSLu28eebzHmwKqXfNXSmRokXddoyXKnQIzV3pfN+ygRWf+
xj+6jhTIXqme6d9Pixbgckf/8lY/8MXdpD5Bi3EdSSd0T2z1w0ufIu6ztKh/
zjVPU4cCL/Ze/y17iRa5cujcfNW3+sFU+4HBbVq88nbuPyrBrX4Ylftk6U2L
PGnv7u7b0umJbhx0zsG0qOa/5+KHNTLwx44ExyTT4ntv75iiHjIIKBf5/86k
Rfftgsrnt/pbqCrQ+0I+Le5vGjt8ZWsPEJtXvC1fTYthFnQ9/8WSQfa4i3X5
JC1eV9/OuH6YDHIjOuclftFiln8Xd/MuMih4cpsF/N3CVkLiDMJkUMl6b2jM
TodTciPsr38Owx66DY2RPXR4w1FFqip0GNSfNe8+qk2HQQqXPjZu7Tkaaqkq
ufp0mElDntQ+OwwHrPWk7ljQYcmowbcLEsOgUxHMxuJNh7Ept1k0zg6BsRvf
qFoDHQpK61tviSY4yTI5GNdOh+p7D/H/YRgAkxelPev9dHizubIgkdQPZi2W
32rn6PDH+csByar9cEElvewcLz3ybpvr71/vBYfRnVF+1vR4qPU018nr3XDj
HnXYxDV6TGjZSIrj7gYnrvbA47fo0eslhW62vAtuorsXXyA9alqcx3amLrib
VGGfnUOPZpMPzn5P/A6Pzhwj2lboMWvQb++T2DYQetcsREPNgCVlE5ON8m2Q
x31mdTcLA9b9iXKUK2uFzraL+VHiDMhm+/Xwuf4WkDnlJnXqKAOGHpS2itzR
DFUnnjO0JDDgeXMQCuuqhQ395eavWtvQ4aLlQG1BLkRmeuZs6G/D+Lclxj5V
r0GGgSpI9dQ2VF94IbTU+hKOf2bWCbfbho1VI9ov+p5Bop7E2+MR27DIxr43
l8uJtB8N4xqHtqHaCc5y+uJ80i3NNKsvfoyYK5DF2FFSRzJIZV8yDGNEhk/S
AV+f1pOktnkFNT9hxKXhwwfe3vpCaukwK2jPYsTUz3BZRKmRtMOFlXawmRF3
3DmvbR7UTJrMvJP5S4gJvf7EZIr6tpFIbGMHbsswYfSaSqjeWBvpqZvJt1VV
JqwA/x1PjraTDuuq/l5HJvSXHDLNZu0gvRigHNtmz4RS27QXZEK+kyx5jH4K
v2XCkohQuTqzbtKee+W+KRVMeMJP1Kw4p5vETFHgk6xlQt6FRaaYzW5S6Rta
kOthwmt7rbP/pfeQ+AxLI3dtMuHe2bbHh4d6ST8L5GTfMjKj4UOhw7uU+0g1
ArGle7mY0Ya3T//H7T7SrXEnygFZZnTZyHn9eVs/qcVXRv2wITNuOkgnFIsM
kF5NRtXXnWFGdu+elW8XB0gPjDctDS4yo7iOjFza8wGSqmhvgLHrln03mauX
RQdJISWPuyzimHGEWOaSZBoiXRLfcOhPZcaA815ypThE2h94ncoqmxlL9wTE
rrgPkSZOH1a0/cCMZc/zqS2GhkiH5tY8nUaYEedLNKqMh0l3j8YqfZphxvuG
fYoJdsOkvDTVXu4VZgR2Wa0qz2GSwBlrzVJGFrws4F65LX2YdCL3zyQLFwsK
tnjXS70fJvkxxMRfFGbBzDtqwuH1w6SZks+rtDtYMP6LreyJH8MkSS6rV2b7
WHCFWehd2t9hkpnDb7PXyIIdVmcO6rGQSZWiyu+NTrOgh9h+LQcFMmnZvcYu
zZIFB/wuN8/vJZOUWi7wLtmxoDjD9ZBPumRSjF+kW4IHC7IR/ix658ik+j5F
mRlfFvzSXa20aEsmratXtxOhLDj1qELhpxOZtDvC8mFULAsmdD2u3eVBJl2Z
WFYbTWbBvy9jmz/4kEnP8DFF4xUL/rx0hSs2iExqSVCIDs5nwYCjCTfePiaT
6Bc/6fSXsqDSxb0k4adk0oHj5xd2VLPgjC3zctMzMsn55VKqbxMLWhtdp6pL
JZMy/oWf7PjOghkXLvczvSSTes7KU8kPsSA13fXQJ1lkEntB5Zu7kyw4mlIt
cD2HTNJjPmfVtMCCVAxTTx/lkkkelxfZxf+yYP3F/ZKzeWRSbkXYR1c6Vsxw
ku1NfkMmUXjlnGrYWLHWeHLm6RbmdyaJ8vOzogkbbVjP1vvj9eZfr0mwohq9
yi+7LXu+kr+8KhRZcegNs43Wlr/3nqEq2/ewYnpckuyFrXh+tMv0X9JixecB
Jx7XZ5BJEqofQ98dZkXLbTm/H2zlYxp49uA2Y1YUlj1U7bOVb8jQ/LSFOSvO
mTuZNz8hk0j7QxL/u7Rlzz9F4eoWX0tR0gab11lxVOnkf0ZbfCr+qPhzyo0V
dRNsL/tt8X3xkNnrjPusWJIy3kG7VY+Y5Dnz1UBWZJL+73H7Vr3qV4IYDSJZ
8VrCF8VfW/VUe11uP/eCFct6xDzEjMkkexpTft3/WFFBv8dLVY9MSjo/Wxtb
xIpjy8eoIzTIJAZ2SbkD9Vv8LGl56AuTSQfty76HtbJisGDm4nNWMsml8nTA
UC8r/ls3pjLaGCb13gwc9f/Jiv1TqUo5/cOk7U3isV0rrMg2+3ybZeMw6ZBs
qZ4SFRteJGyWbEu35qPrx4tvXGx49vnxGr+YYZKv1qlLQvvZ8EJ9BQ8zDpOO
Xkz5tU+XDSmie3e9kh8msfv8eGh6nA35Vw6cC2IfJiVVB2RGWrPhyQlbS813
Q6QSg7IfDMFs6ChzqNq5dZDkfWPbfZkYNqy90BYATwZJ+hFn2HWT2fCItcqJ
/LODpI7W2V33C9gw6V/mXb/uAdK8ubT7Ys9WfH9P6Bg29JOKPV22cY6yoUpy
Zqn/w37Sg6QP8Ttm2TCB+vT7ewf7SazDZ8uv0bAj71CJS8GrPpK8fRjVsBI7
0u0a7Mly7SVdvL0c0nSPHW/rMGmZfOsiycbpikwHsGOLqmKarnvX1nw/zt0W
yY4a6aaiaiJdJM91xRbdDHbMow38I27XSXry8CJvaRM7zswLSLz70UFqiqp7
/lJ0O0qdsiwv+dZKOpCX8O4BaTsajgtL1snXkg51NW/M1m/H0lWaakOzzyQj
KrojVm3bUab4sDCPfw3psolTD4xtR5XGsJKIgSqS/j1Jbx96DgwelVOm5yKR
XMRX0nWUOdDVcaRAJKqAVGP//Ge1OwdCv5Kl6qN0OLauyeV1jwMzDv5NklnI
hObIDg11Hw788oYmyeZcNvSUMvlkBHOgjNBGm/STfJhlceMKSOJArtaa7KsX
i0Eg/+g+/SoO/Bk4iEl2VXDj94JPPRsnqmZs2Atc+AYHXK/wjXNx4rYAm/On
hVuAcbo3h1aAEwNODkHUoxZ42VfdSUhxYrjNdj67i60w+PGJSpEGJ1rKHC8S
om8H4wDN7jQrTuxJYVM/o94JYv9yHUm2nHhw3jxMPa4TZtylaAeucWLpeGqR
9Z9OCLrKskPAjRNHVv+7HbOlJyoNBx5GBHHiBeXPjnL7ekCNy3fnvQJOVB6j
HjjG1A9Uocs18e858Z/CEbNFq35opr1+7n05J5ou7TVvKOoHh2WTgIXPnFh2
K1Ls78UByOiW6bPv5cRPu/646LwaBL7n9YFnaLnQwUwpVPnRMIzya4vcZOTC
jgWrm2k5w1AYWVDwmI0LH3w6rfjy2zAY+yX2N/Bz4UpncMIZPjIE2d1Q01Hh
wkCRy28NUsjwR5ljUNWUCwuapG5Ybe0TK8lCvnvOcaHo+zBpliIKLG2XldG0
4sIhsVfZh1spMLuoef3QNS6U1N9gs2ccAUr55ZVz97mwmiTsft51BIZUnRKs
/bhwKWO8437ICPQ/99C68ogLt138eGhn+gh0Pgz3c43iQq0Pyo3QPgINhsXs
QS+5kNns3UPhHaNQ9+FTQXg2F/IQfhfL9EahZmfTmZg3XPjsjmzSlPkofOQm
J6aUcuGOFSb1Nd9RKOxjli/6yoX+nOpmP5pH4c0J3oayNi5UexyRw0Mehf9I
4o6VXVwY8rYqp+XXKGSmq79tJHNh8LYObhreMUh0uAiUZS7szChnNT0zBnED
VykTa1xIEmhWErs8BrHGtwJ+bnKh++Nh3vuuYxCxJ6jxNxM3fuAPE/sXNgah
L6Od/rFz4+50aUXJxDEI4k/mpOPhRsIjvrcvcwz8/hac3S7GjeSMp0pCpDHw
dqxY45HmRv00mqaUhjHwGqpNFlLgRs+qJcEP38fAvbpvRFaNG41O7huonx6D
W3vHA5X3cWOotP+14qUxcHk1r7hbixsT8va06PwbA4dQehctfW78Gn7cTYVj
HK5ubOfWNeTGmWjGvnCBcbjiLPT+yElu5G3OdwqXGAfr0zvXTc5xY5pRcuC1
neNw4bPmc3Mrbrzl3nToiMY4nNt3SPeiLTeWKr1I/6w1DmeELYKuOXHjg6Ef
jZlHx+FU+GVl51vcGL5DZZDZaByMNh2b3Ty48WFDpBTX6XEwdPVw9by/5S+4
TOfD2XE4OuLH4+PHjW+dRsZYLcfhsGl4ccAjbqwPaS2jth4H3bq4c6FhW/z9
+OKYdHkcQPPFRmQUN9589TB34Mo4aOX8l/r0KTe60Akr1V4bhz6JnOeHn3Hj
Sr+moOqNcfB8+jpl6Tk3rv7c2DziNA4CrFnJ6RncqPPYwoXfZRyKfTOTTF5z
I9MxhY1nruNgtprxjDqPG5PM1zQ7b47D0o30xPxCbmyMNCmvvTUOMZS0BKti
bpzeiOVzchsHNfPUePYKbhxnnyc3beHWrylxHyq58bz1mXcjW9hFL/npjc/c
GM+zX/btFt5e+uyJcAM3HhOubDq4hfN2JMY2NHOjusqo3oMt+ycy4mPutnOj
/aC2zL0t/zOCcdEK3dz4Zujftj1b8YU8fhLV1c+NfaFxwZnO46BIHxsZSOZG
pQWxQ52O41DvGf147zg3Hg89217lsFXf+ciI0emt+ut7t9/Y4of+yuPwmDlu
rLsvS+7Y4i+jLzxMd4kb+79Oxv/d4lfvVFjowm9uvGqyK568xT+lNiQkdYMb
teYbvB5dGAeJwkdB/xh4cPK6sBOv2TiQ5AMf5bLwIK3bnuJ/p8bhYrJ/oCUH
D7LvobPKPjEOz4J8/csEeVAltFbf8NA4HPjn/fCaGA/+bk6v0YFx6L71wE9A
mgd/besT3dAcBz6rez7uKjx4zE5huGbHOBR13PWW3c2DGR4/H7UpbPWbgceD
jr08+MHpQPArqXGI3nvbSw14MPEoPV827ziwsTp7zJ7iwbhU+3qpP2Pwn6/j
nWQzHgQv+RyvhTEwWHVwP36eB8uYU8gvprbmkXLVLduWB/W+NleZ9YwBXamN
y5U7PLhmWJrh+H4M0ndccub14sED3ynOB3PHQDfDyqnGhwe1jqFXb/rWvD62
vCEVwoMXJ7IbIiLHYM3O7OpgEg+2XRs9QLYfgwUuA2uzqi2+7oXNvWUfg+4b
Ui3X63iQRieMt596DCpr18C7iQd7MTeke2kUIj1zxLM6efDSOzhzqncUdlFY
h/5M8+DIkYZus/RRcCr4diGZmxcF1X35TLb+w2lj0/OjtrwY52xO/V1lBNpe
qzb+vsaLLc4Lz8nCI1BGy3CQzZkXtfL3ynYzj0Bw8Xshjbu8WP/pxOGASQoo
iAv0PgrnxdJnesfnX1DAfrbXXPk9L6IW6WkQDwVGw6zNbm7jQ74zd4xuzw7D
sbk7x8Y0+LHWfg+OH+wBkd1igYxa/NhX2CdFCPTA7M2aKmUdfowIOnErb6kb
Ylc4tG4a8uMuq+KintxuGNx4vWPTih83OqQHLkt2w03Wfm7BYH58FD4XFMzW
BYmKOHi8jx9LZ0zyuv52wA2HcSGXYX68P2fnWtPXAZAbdjZmjB8//YuG1vIO
GN3V09Izx4+UWP1gQ68O2LH/ZvUVOgFMe0dyrf3XDtX6GVk+qgJoN8ZgM8vU
DjOXGW+98xbA+y4Fe6M0W2E25dAHkr8APlybu7lTrBXmeny2NQYLoETnmcpZ
mlb4ZfznGTlGAGHKKqalqQVWD07XsGcJYFWBi4CkTQvQ8DTxXWsRQB/uR8/H
Zb+BYM3jMlFJQbwRpGFzUqgJhDYb6RTlBPFK0c+zH340gsgBRmN1ZUGk51oz
v/6hEcTyfUYM9gqiK+2uxYeXGkEmyZXV45gghlTJxxT81wC73E5fbHMVxHv9
lw53GH0BfRl+mkdVgng/OUKZ5lMtTNkcyTpYJ4gTFe+oypJqISztjtF8oyA+
eaVamOFRC+1i3YkW3wVR/1/pX87dtWAtmLBHZVIQDXGX6ZGMz3CXXdiulU0I
pz5N5S7H1MB/v8XqhS2EMIl686lQXBUY7zN2arkghFXfavZ896iCX7e9eQJs
hPD432MdFeeqQHNxyHrWQQiJHfaWXOJVUPsz9U/lAyF0Ob1XofX1JxiiSClf
yRBCW+UZn5t1lcD1VS4if04Il9ak8tv1PsK/uV0vG5aEMMTujl8c20eY5jpY
MfpHCK3u3E553/UBqsyNpwXohHFcAirpHD/ArdE7+r4CwthKsmRvf1YBHX/r
/53SEcb89eXsRqZyiFNycF6MFkb5Y4+UeqRLwP/E7UC2eGHMnOAbEPhdDC4u
3snyycJYzWpSkdFUDEffxzSefyWMESZdas/di+G3ToV8TbkwRu/ldONqfg/n
LNiGY0eFUeW67t7HIUUgEvTmpIaGCB6tiucZ0ngL2Xm51X8OiKD9QMRfUb63
sP97jsYHEMHdqeTrMcuFcEYqS+TQMRE0sueJkygqhLCK1MlTliLI805CsVyj
EP7OR/k4+ongPdTxzdYrgF4Lt/yMZhGkeOj0JNO9gas+N6Wvtm/5a1kSCPmW
ByuZLk+Vu0VwCe6wtSTmAdfSDa9Csgg2Aan3iloeGETYHa1cEsG5gV1R+Xa5
UFplNtwnJIpBBicnD/TnQLyyJge3vSh6PWP19Kd/DaaGXyM/OoiiUzbWu/dl
AZfDJc7rLqJoJdbs/KYgC0Kzg7k+3RVF+e9L1L8uZsEDxV4e5zBR7LI6SHlT
8Qps5e8JNhaIYua5Mrk8/0zYLf1B6uG6KAoGF5u06GXArO6p9B3UYvgj3aaw
QjIDsm3GpHvpxfCliJ8ZZTMdZF6wye7eLoa8LnUzXRXpICB5UX5IUgwtDyts
t9FMh39im8oHj4ghuXKsMk3rBTQI6exdjBJD8bXnLvbXUqFF7I0cXZwYLr4V
+u1hmAqdUqICvEliKBa3wPdJNRXISn/WNDLF8FjRHN/E2HP4faCg0rNMDKUo
o4q5mykgd17yOM2IGLKrM/g81E8Gv2fUlznVxbGVv/jRFZFECHrufEZKUxxl
+g/H180kQET6wOE9hDg6vk709/6QAAk5pQqmR8Ux54jyrQWrBMgvd52NtxTH
RTqOqKaseBjsI9+VCBDHXWMF/H3H4uCASFXkzk5x3LGpT3X9cyxQpGUGp3rF
Men3ZA/bi1gIVg5UzhgSx+Un1pM/H8RC9wGDWoEpcSw+RUd9STMW7li0/aVe
F0c25WEBxoIYOGfoumeaQwLzjgl8ps2JhqdBvikVGhIo9veVtGRdJFwPU/ss
qCmBSt+Mj0dlRwIROfLD/aAEPnUu5FKLiISxuMOau1ECJTTX1OjMIkH9FVPH
y2MS+GYfT371t8fQ9jmK6bGlBE5rcyp4KkQAO+0Lt0t+EnjMwwyrhUKB4Q/p
9IK/BGZc0AyumQyBf7MDar6PJJD/8AqdVHEIzPUKLqSGSWB5/V6GuTMh0FIY
5Tj8VAK5dFILP8YGQ7SN7xWrHAkc+BpPZMoEAV+VtfmFDgncNqCRfcE3ANhL
Huz72SmBO5f3DhZaBABDXhLf/R4JPHztps4ptQBYTejuSBqUwLMFj67bj/pD
t+vJU/2TEnimOaJp2tAfEiXR4PyGBN64dbqiX/4hiPmKa1nISWJXWHwXN4cv
5N1ilBpQkMQYvGqluuADxJWFbZeUJbG2y578oM0HLhhWt1/dJYk1MmZK9U98
IInX3sHjgCT63M9gmRLzAcHsvMQ4I0lk9insFHV/ADzt2n++u0tiVvxqctOu
e5DxWW7I4q4k6pTLd0RsesKeku2fB+5J4u8zJmrZzZ5gkkyOHPORxAbHoF9T
jp4QZR+gsBwiiafshNi98u8C+3rTWZ7nkpgzEeB0+bAHMMlavjepk8Tq6yHz
B7Jvw3VBMMj5IolVcs+vpgbchgY2qUHaJkncOCeTr3fpNoStTNAXtUgi5aTG
Ll3B28Bef8uUv1cSDx295ccd5rY176FLfTOSyCPtkfTG6xaIFJSp2XFJ4YX6
oLhdj1zB62Vy7QceKXyqoGEec80VBhJ8zvHxS2HUvt1CCsddIcVP369OWArd
GaqdxzldQeJMW6uirBSWu1RL5D53AdnVKZfZfVIo6/B7UyPIGXZoC765c0EK
b7UUjX6wvAFvpa/9pbGWQpZt84YNCjdgP3PpkQgbKdyXzTS9d9kBdLvMhzPs
pZDjFW2v/GMHMHON52xzlcLQTyPbbOuug/dLfjeVQClc3XnvZs7Ra9DCxqdJ
zpNCG/OJU1IhV8B0yS7gRoEUjhhOS/ZYX4He3qLW1bdSGBRgG9i37wqMvjK9
zl4qhY/vsHN9Grfb+v+fPDtYLYXOI7vEqY7agaQ7z78nXVKY+TWquYffFm4O
clUbUEmj/qCFYujUJaivtfyQTSON4/2fH082XAKxN5nFzPTSyK721N7zv0vQ
4H3gvwYmaRw5z9mh6XIJpCRtnhhwS6N/uLWS2Jo1tF4usDeQk8Yezy6P3fzW
sGvKmNXguDTuOS/+KmTSEgJbExiyjaSxL/l9nGCxJfSXjlAxn5LGHeFXVTcC
LCEo5M7yF1NpFGi5m0eSsYRh5eeDx6ykcaAxsEHqynmIdJrNP3ZTGlXr5rom
Vi1gbjHM9Fj81vsDIqwtp89Cf3eaWXKiNBYG2/G8VTkLDR/en11IksZ0yYyU
LvqzkPFo2CIhbStemtvNIyVmcE5Y/eJUtjQ2idxwW5c0g8+6fVeCP0jjcp6x
SdvmGXgWpejxhSKNZ7le+RhPmECQO3FXdEwauWvzriTXmYD7+dOerhPSyMYS
Zi+RZQInZe97Cc5I47/Y5Qc110yAobTF59qyNDKKqcK9uVPgOnwnmIlRBvOK
c+jM6U7BkZ21icdUZTDnjHepfLoRmDMcPdOyUwaLAu4NOzoYwfWBL2xn1WTw
4T/qC4LqRhAR+tXHdp8MPvUxjUquPQGdEx1XvHVk0NBEZUl//jjYpo6oFZnK
4BHHe6wPTQ3Bj5O6UeKBDB56dv4ly+WjEDvp5//KRwYLuJN25GschUwSHbHj
oQyurzG7v2Q+Cg2OjAUHg2TQSo3rnffbI8DZsD3OLFoGb3buvTHCeARS/cQu
h2XKoDf35aqZT4fh4+LBv6vNMrgRN6V06ZoepDUV25xulUEXe/Uxx6N64P9y
T0Neuwx2Nvq7F8rrwbGzygl23TL4xHU3HWVcFzrKhPa1k2WQ3jpVqsVeF6Z9
/9zMW5LB4Su8ifG3dICPo3jaVkgW+63syMvWAH8m1UwqRWTRQ91kf6EyQP+n
vFJhcVmcfpP+p36FgLRbmUFt0rK4+YPWhjaCAJWuJ3KoKouNVg9lnlVqg26K
m40wyqLCn9H2jr1a4KSi1ttqJ4sdY5+0nllqwu1VoTWrq7Ko1RJILKpqglcV
rdDsdVnk8dBmSdvcD6Hm3y2YXWRRMU3u49/0/ZDl79Gj6ymLlQ1Kp5Lm9wGl
/2P32whZfLV97D59ggaYhRt2PSmWRYHvT3eGS6nDBXP1VekyWZSgPlTjt7EH
bKVF+QsrZNHCjepGRfceuFU6a9b8SRZPvIw+tPZ4D0SORXUyNMnipT1qh6Op
90CDdvf3O8Oy2Owr1t0wvxu0Z207LJjkMPuve6rf753AV37kRQWLHK43vGKJ
/bQTZh8puYizy6H35KOXtKE7IUVynmWMSw5JVnof/4rthH9n7um5iMjhJh/V
Zy3DHUAqjyoM3CmHS8tcdZ7vVEAn+GPkW1M5PPDl4b/uz4ogZJZ2kc9cDjMz
ap9FJijCLyl/lbvn5LCyfVg61lERXlQcqyes5PDeT6vs+3yKQDPfsfnlqhzG
ZF0yaXRQgGqzH07D9+RQlOGx5Ki0PByWETjB9kIOG2OXVOpqZeDdz8+Sthly
+GpZcL02XQZkim+tlGXK4ZN5py/UvjJAZ/Dt+dUcOWzyMk+R05KBKufAX9Xv
5DB9/+G/UkXSQJQvxXnWySGN9v3O6AIp0DBppUzMyGGOUYtLW6sEZAp7FxNz
cij9RrTWq0gCeMdUwp4syOG4fkapWYIELN0J2qu3Iod9XJfz4y9JQGEyBKVs
yqHUkSeacZPisHMqV9WUSx5p5/l/nTkkBgo+IR5V++Qx79poTuRBYag4+JL+
+AF5ZP7LxdjKJAwnV0nR37XkcTxAUeZGtxB4OC3/N6kjjy3HMv3y3YWg3tKa
zH5cHslzj+ytigXhqqaGwXlrebwwy/yu8agAvP5FFl4KkseO7N7nH17xApG3
nnU/VB6nIiLld/jwQts1fo1tEfK4+9Ev5glzXlgbPn5SKEYe/f+mhu9k4QWD
b8X+mCyPdMsj7my3eGA6J/xnWIE8WkT23A835gYlO02SbK88prY+5DHfzwmP
pYzWHvbLoy2NFv+aECcsDdnspQxu5TO9frZ5gwM+ngvLSRmRx/1+9++x1HCA
ycmhOP6f8vjGlte9xYQD7h4McGGiUsBchpv3PX6xQz1nq+RPWQW0t3j74lcz
C6h+G7M0VFDAy8sqMoHPWSA6bC3utZICulxjjrnuwgKW22TYr+xUwItz2VHS
3Cwwt+6+NrhfAceCG5mOWTID36RIe4uhAoYKffz0Y50R7D5e9X/nqoDr9R59
4m4MMOs4feewmwKGj8T9TDdgAA/RGw6d7gq4Z8q0zE2SAUK8nE1+31NAiZut
FX++0UP+AXcJrUAFpNRHlz3cRQ/r7x9WVCcqYFXD4/Pim7QQ/SZlqa16K58v
KbcWm6lBxEpi8nKtAsJYnQ9rHjW8ZH/Rt1S/Fc/9GBObcGoocXxZxdesgKPB
oa1Vx6lhQPm/yHPdCujs2Tx1rJkKFLJKVSgzCqjH6eQpX7JJkFI7bBd4FfHc
8JjJU1gnho9LWrkLKGJuvjivOes6QfXH0eKvkCI6DBeJ3un5S+ie2mZEL6GI
tzMF1urd/hK11Af2CSop4usL70pz3qwRTTbPmXQIRXxHf1pwaO8folfmel7k
FUUMWzrp1Oi9QvxteZ/Fe00R7wc9Z/9rtkKI3KdNT3RQxIDEDzVuO1aIC9+T
4jJcFFHZOPTeocFlYjjgm0+JpyK6ir2WPayzTEyMq58ejtiy1ycTZsmzRCxl
ba7uLFZEIpHeLvTHAjFupp8aXKqIlEud3RpfF4huuvCjI+WK6Eli8OB9s0CU
WwslPK1URBGOhCMOtxYIP4G9Bza+KGL8Sqmby795giPouldDvyJan7+e91R0
nlCx/05lR6OEX2zmMo6vzxBivCKvP9Ip4epaxT7txhmCo9rmlMA2JbyVYaPu
mzhDLIrNpzWyKKHj73WLTc0ZoqyTWU+NVwk521Qe13v9II7qY8CmvBIek363
wsc5TVyWzWFKPKG0ta1a5Yu7ThCeny9elzuphJrf7dVF9SeISDuuxkITJbR9
ne1+TXiCqHh5N6zxrBKSRdw4ftaOEzxyR7dvXFLCyGG17RGS40St3BiPtbsS
xlpl/iCNjhJKCuIScs+VkLnoWJ7hcwqB9W0+hWlKOHxMfkLiPoUwuxpIJjKU
8GromRL18xTiYdbPF2dfK+EbTgspfgEK0a9QIRv8VgmzfrjtKoklExGKFsoz
dUoofOVNKmvCMLGgFKNROK+ERnPW144+HSC6m/Aw96ISdscdjI67PEBUOs2e
dltWwt1fFOW0dw8QEYXHXDXWlLBOM7Y/5Gs/oXSA6r8yWmX8EMh/VJy5n7A5
5ihZzaeMRaQbcXnRvUSH/RHWDi1lrFgyM3gz0EWUMy0L7QVlZOiyTmp810W8
yHmh+FRHGZXSxgpVw7oIl7kNfXN9Zdz7riG16mAXwXbnnW+/sTI28s/FSKR0
EvqBkqujNsqY3CCectT5O1GS8Ze8HKSM9XOnHh7DdkJDz23VIFQZU+KO+C+K
txNF5BnW1HBl5EihDmrfbCMKxQb3GUQrI+Eat21vZRvxX3xleMozZVS7PpLv
ptdGpIYFaB7JU0bKwpJz/OlWIthte1R8uzJWCxr1ndr1jWDkDsr8+V0ZbVPl
mGb/NhOBBVQVut3KqPB0/3NKXTPhP7swPtOvjJnp+Zat1s3Eg6sdWjrjyvi5
7j/boqdfiZuWCZNTv5WxhqHhqghXE3HukDQeFFPB1FKR5kK9L8RGByN7tYQK
/nVxepzD+4VItZvtM5BWwRuvtr9dnagnxgNL75xTUMEDDn3iweH1xM0vxm/u
qqngR10g+/TXESFGXmIl+ip40NLzs05wLVFm/n1d3VkFK9ZvndYWqiEuTJU1
VLiqoLxcV3DycjVB5Zkaf8hNBZ/m37XC1mpC/5mD+pm7KvjqREOBYXA10TZA
fePWQxX8amMn57xeRUzb7OgriFPBnN6pqz6znwhhx0elOypV0Cx/n1LEBomI
2LyyN7RKBXUy7ifJ15EImmj9gokaFez5Q6yJRpGI6ff0r1O/bOX7QnpDVI5E
lFH5x3O1qyBVU/0z8zMfiXOxPndWxlQwPWL+tManCiK+/O7ejyyqOHQ9gO1V
dynBamRRIMSuigqGE/pv/yslfIb3q97hUMWWZ64vmH1Liav0v2V28aritbS7
EXFKpcQ+Y3eeF2KqOGs/qibiW0J0Um4uBuxWxRfsemz2B4sJXuYbBSfOquKd
Adbr3eR3RIbefc95C1WMXpMz2F/2jlC7H6EXY6mKh9Ubk0ai3xFG8/nfuy+p
Ygm/8T/Bw++IwM7lP5dvqGLv23zBpf/eEr9feOt6+qoimfr82GRwIRHYH8ki
6q+KqeJjBuVXCgkevhcdpEBVbIuDsy16hcSu4Jor9GGqePer/ZNP/wqIa85M
oZFPt/KTOlKRd6eA6D0Y056Zo4pVZY7tx2/nE1dvZyQdy1PF/JdnjLjM8omV
vCK7mXxVTN/+4QXXvnyCS6p7dfd7VUx4+Dc8cPENYcgoKvKhUhV/63SKFdK+
ISo6Mm3bv6viH6FB/Lk/lzBgL1F171bFbIXrNJ7UuUT3kS8rAn2qmHnUJd2l
4T9iqexH0MVhVfyQ8K069sJ/hGrartypaVW0OiZUnh2UQ1T06riH/VRFaw4b
O4czOYQBz2nYOa+Kn9pulzyWyCGuPLrd6rasih7l73r/lWYTS5WBify/VXHf
J8f0I4+yCb+1uMtla6poKnR4Zf5MNsGh/lrlwoYqPlx/7bYmlU2kOJYtb26q
omEfB2Gz8Jr4H5cnc1s=
       "]]},
     Annotation[#, "Charting`Private`Tag$13235#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.731717758190014*^9, 3.7330236888846416`*^9, 
  3.7330258178014*^9, 
  3.733039915083412*^9},ExpressionUUID->"865c5c77-707c-436c-b30b-\
ebd3a56a685f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["EL8"], "Input",
 CellChangeTimes->{{3.733039937180819*^9, 
  3.7330399446693773`*^9}},ExpressionUUID->"5afb7352-408a-4ae4-80dd-\
668716dd4bb1"],

Cell[BoxData["0.3986438000650878`"], "Output",
 CellChangeTimes->{{3.733039939391282*^9, 
  3.7330399455483217`*^9}},ExpressionUUID->"790fa556-fc4d-4ccc-b354-\
6fe28a239a18"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL10List", ",", "WFL10List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"V2PA", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "10"}], "]"}], "+", 
              "VShift"}], ")"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "20", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL10", ",", "WFL10"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL10List", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL10List", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL10Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL10", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL10Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL10Normalization"]], 
    RowBox[{"WFL10", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL10Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716628565638*^9, 3.7317166989613523`*^9}, {
   3.7317167328682547`*^9, 3.731716759335639*^9}, {3.731716824858485*^9, 
   3.731716909662402*^9}, {3.733039159600317*^9, 3.7330391673694897`*^9}, {
   3.733039416898201*^9, 
   3.733039419160742*^9}},ExpressionUUID->"ea5f2a2d-b619-4d80-baf5-\
7e7c5c63072b"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","maxit2",
   "\"Warning: maximum number of iterations, \
\\!\\(\\*RowBox[{\\\"100000\\\"}]\\), has been reached by the Arnoldi \
algorithm without convergence to the specified tolerance, but the current \
best computed value has been returned. You can use method options with Method \
-> {Arnoldi, opts} to increase the size of basis vectors, the maximum number \
of iterations, reduce the tolerance, or use an estimate as a shift, any of \
which may help.\"",2,20,4,20295420280880116211,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.733039664662067*^9},ExpressionUUID->"15c149a2-8bd4-42b8-9047-\
974c1f627941"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVV3c8V98bt/f82HvvFcnunpOMUFb2V2VHRpEIDZuskJBkRqRkJPtzhZIR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       "]]},
     Annotation[#, "Charting`Private`Tag$12940#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7330396649340363`*^9},ExpressionUUID->"e4b18454-165a-4032-b848-\
929b78062e35"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL12List", ",", "WFL12List"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox["\[HBar]c", "2"], 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"V2PA", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "12"}], "]"}], "+", 
              "VShift"}], ")"}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "15", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EL12", ",", "WFL12"}], "}"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"VShift", "=", "500"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"EL12List", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", "VShift"}], ",", 
       RowBox[{"WFL12List", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "0"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WFL12Normalization", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"WFL12", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFL12Normalized", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["WFL12Normalization"]], 
    RowBox[{"WFL12", "[", 
     RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"WFL12Normalized", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7316651929033947`*^9, 3.731665222958088*^9}, {
   3.7316652907791033`*^9, 3.731665411305386*^9}, {3.7316655511061277`*^9, 
   3.731665551289361*^9}, {3.7316681904177427`*^9, 3.731668232454914*^9}, 
   3.731669071447289*^9, {3.731714312209909*^9, 3.7317143447835217`*^9}, {
   3.7317147640422087`*^9, 3.731714766497758*^9}, 3.731715425825528*^9, {
   3.731715458510322*^9, 3.731715543147053*^9}, 3.731715594997183*^9, {
   3.731715949837822*^9, 3.7317159853141623`*^9}, {3.731716292752376*^9, 
   3.7317163693888607`*^9}, {3.731716628565638*^9, 3.7317166989613523`*^9}, {
   3.7317167328682547`*^9, 3.731716759335639*^9}, {3.731716824858485*^9, 
   3.731716909662402*^9}, {3.7317171023902683`*^9, 3.7317171426587677`*^9}, {
   3.731717738885798*^9, 3.731717748907148*^9}, {3.733039076336885*^9, 
   3.733039096316786*^9}},ExpressionUUID->"137a0dda-cad3-499b-bf08-\
d9295f0ee54d"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","maxit2",
   "\"Warning: maximum number of iterations, \
\\!\\(\\*RowBox[{\\\"100000\\\"}]\\), has been reached by the Arnoldi \
algorithm without convergence to the specified tolerance, but the current \
best computed value has been returned. You can use method options with Method \
-> {Arnoldi, opts} to increase the size of basis vectors, the maximum number \
of iterations, reduce the tolerance, or use an estimate as a shift, any of \
which may help.\"",2,15,2,20295420280880116211,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.73303937146796*^9},ExpressionUUID->"a63f094b-57cc-4dd1-aa02-22d6b8c26548"],

Cell[BoxData[
 TemplateBox[{
  "Eigensystem","chnpdef",
   "\"Warning: there is a possibility that the second matrix \
\\!\\(\\*RowBox[{\\\"SparseArray\\\", \\\"[\\\", RowBox[{\\\"Automatic\\\", \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"31415\\\", \\\",\\\", \
\\\"31415\\\"}], \\\"}\\\"}], \\\",\\\", \\\"0.`\\\", \\\",\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"]\\\"}]\\) \
in the first argument is not positive definite, which is necessary for the \
Arnoldi method to give accurate results.\"",2,15,3,20295420280880116211,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.733039372590564*^9},ExpressionUUID->"d25c8b10-0454-430b-8cb1-\
1183337d6e94"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVV3c4198Xtyl7771nlMrK+xLKSHZmJFtZGRVZSUKyQoqQVb7J3p97hYwI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       "]]},
     Annotation[#, "Charting`Private`Tag$12651#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.733039372854847*^9},ExpressionUUID->"0f2eb4cf-c591-446d-b74b-\
947303238266"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["EL12"], "Input",
 CellChangeTimes->{{3.733042948305173*^9, 
  3.733042949615889*^9}},ExpressionUUID->"7c9e18a5-e686-4f29-bfd4-\
fb54e4956923"],

Cell[BoxData["3.4006068010734225`"], "Output",
 CellChangeTimes->{
  3.7330429502815866`*^9},ExpressionUUID->"d4de5778-e1ca-4608-8db5-\
926dda688541"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reduced Quadrupole Transition Strength", "Chapter",
 CellChangeTimes->{{3.731724391945187*^9, 
  3.731724411225209*^9}},ExpressionUUID->"8c9ea22d-6264-4eb8-869b-\
5aa73c8eddc4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "2"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WFL0Normalized", "[", "r", "]"}], 
          SuperscriptBox["r", "2"], 
          RowBox[{"WFL2Normalized", "[", "r", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["0.746", 
        RowBox[{"4", "\[Pi]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], 
        RowBox[{"4", "/", "3"}]]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731726136494699*^9, 3.7317261605853243`*^9}, {
  3.73172780207882*^9, 3.731727956902561*^9}, {3.731728580559164*^9, 
  3.731728584893188*^9}},ExpressionUUID->"00026c44-1698-40ea-8458-\
f4dec75c3c88"],

Cell[BoxData["13.152311363728549`"], "Output",
 CellChangeTimes->{
  3.731726161161067*^9, 3.731727902990432*^9, 3.731727959828122*^9, {
   3.731728582311535*^9, 3.731728585553895*^9}, 3.733025928704213*^9, 
   3.733041146141124*^9},ExpressionUUID->"707e775c-8b20-4b0a-90c1-\
21a78fa683c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "4"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WFL2Normalized", "[", "r", "]"}], 
          SuperscriptBox["r", "2"], 
          RowBox[{"WFL4Normalized", "[", "r", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["0.746", 
        RowBox[{"4", "\[Pi]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], 
        RowBox[{"4", "/", "3"}]]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731726203535136*^9, 3.7317262254105053`*^9}, {
  3.731727981378559*^9, 3.731727986510652*^9}, {3.731728655661736*^9, 
  3.7317286581399803`*^9}},ExpressionUUID->"c38b2b70-a4bb-46b3-a62c-\
9cfb382482b3"],

Cell[BoxData["17.651395608162655`"], "Output",
 CellChangeTimes->{3.731726225866542*^9, 3.7317279888574677`*^9, 
  3.7317286648763647`*^9, 3.733025930419174*^9, 
  3.7330411534268837`*^9},ExpressionUUID->"7a9bb5b5-dabc-401d-a0c1-\
3b4a0b46fa2e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "6"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WFL4Normalized", "[", "r", "]"}], 
          SuperscriptBox["r", "2"], 
          RowBox[{"WFL6Normalized", "[", "r", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["0.746", 
        RowBox[{"4", "\[Pi]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], 
        RowBox[{"4", "/", "3"}]]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7317262331395493`*^9, 3.73172623591433*^9}, {
  3.73172799605811*^9, 3.731728013343223*^9}, {3.731728668484518*^9, 
  3.7317286704436073`*^9}},ExpressionUUID->"b002daa7-f211-47d6-99c2-\
1eb4dedd825d"],

Cell[BoxData["16.880548288173635`"], "Output",
 CellChangeTimes->{{3.731726236313664*^9, 3.731726242860238*^9}, 
   3.7317280141483183`*^9, 3.7317286710889797`*^9, 3.733025962085765*^9, 
   3.733041156611206*^9},ExpressionUUID->"388c07c8-c1b0-4f13-8ed0-\
75d5ea49956b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "8"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WFL6Normalized", "[", "r", "]"}], 
          SuperscriptBox["r", "2"], 
          RowBox[{"WFL8Normalized", "[", "r", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["0.746", 
        RowBox[{"4", "\[Pi]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], 
        RowBox[{"4", "/", "3"}]]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731726248107581*^9, 3.731726250818171*^9}, {
  3.7317280367439137`*^9, 3.731728050539856*^9}, {3.731728674436455*^9, 
  3.731728675475772*^9}},ExpressionUUID->"e9959bb0-3f31-4337-940b-\
b6eec404c148"],

Cell[BoxData["13.751682341323349`"], "Output",
 CellChangeTimes->{3.7317262514791307`*^9, 3.731728058510077*^9, 
  3.7317286786956377`*^9, 3.733025964091507*^9, 
  3.733041158720874*^9},ExpressionUUID->"6dcf53b3-774b-47a8-9702-\
9694f14c20b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "10"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WFL8Normalized", "[", "r", "]"}], 
          SuperscriptBox["r", "2"], 
          RowBox[{"WFL10Normalized", "[", "r", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["0.746", 
        RowBox[{"4", "\[Pi]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], 
        RowBox[{"4", "/", "3"}]]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731726259555414*^9, 3.73172626370728*^9}, {
  3.7317280674231*^9, 3.731728075541054*^9}, {3.7317286820762577`*^9, 
  3.731728682875807*^9}},ExpressionUUID->"5d006347-1890-4aff-a955-\
48cfc25465a7"],

Cell[BoxData["9.306594096179934`"], "Output",
 CellChangeTimes->{
  3.733041166489287*^9},ExpressionUUID->"ce97aba4-3b8b-4313-9e6a-\
d4a5587310a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", "12"}], ",", 
     RowBox[{"\[Beta]2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"Zc", " ", 
         SuperscriptBox["A\[Alpha]", "2"]}], "+", 
        RowBox[{"Z\[Alpha]", " ", 
         SuperscriptBox["Ac", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{
    FractionBox["15", 
     RowBox[{"8", "\[Pi]"}]], 
    SuperscriptBox["\[Beta]2", "2"], 
    FractionBox[
     RowBox[{"L", 
      RowBox[{"(", 
       RowBox[{"L", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "-", "1"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"WFL10Normalized", "[", "r", "]"}], 
          SuperscriptBox["r", "2"], 
          RowBox[{"WFL12Normalized", "[", "r", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}], ")"}], "2"], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["0.746", 
        RowBox[{"4", "\[Pi]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ac", "+", "A\[Alpha]"}], ")"}], 
        RowBox[{"4", "/", "3"}]]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731726270307083*^9, 3.73172627778548*^9}, {
   3.731728082462812*^9, 3.731728089683454*^9}, 
   3.731728687692319*^9},ExpressionUUID->"ed140aec-5136-467f-96b8-\
a581f64d167b"],

Cell[BoxData["4.4592787277162`"], "Output",
 CellChangeTimes->{
  3.7330411685474377`*^9},ExpressionUUID->"b547df76-6cc6-4dc9-9396-\
e8369d798626"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"120", "/", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["0.746", 
     RowBox[{"4", "\[Pi]"}]], 
    SuperscriptBox["44", 
     RowBox[{"4", "/", "3"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.733025987706485*^9, 3.733026018518426*^9}, {
  3.733041189302403*^9, 3.733041189797327*^9}, {3.73304310309275*^9, 
  3.7330431063420973`*^9}},ExpressionUUID->"9a3da958-4361-4ccb-b694-\
06687751bd16"],

Cell[BoxData["13.013138357260175`"], "Output",
 CellChangeTimes->{3.733026019287691*^9, 3.733041191351633*^9, 
  3.733043110077529*^9},ExpressionUUID->"7ae2d766-db3c-44db-8738-\
458d908f77f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"37", "/", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["0.746", 
     RowBox[{"4", "\[Pi]"}]], 
    SuperscriptBox["44", 
     RowBox[{"4", "/", "3"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.733029246225418*^9, 3.733029247008367*^9}, {
  3.733041219700603*^9, 3.733041220244974*^9}, {3.733043111735779*^9, 
  3.733043112694312*^9}},ExpressionUUID->"c812d157-43e9-413f-9abe-\
bad254da10e8"],

Cell[BoxData["4.012384326821887`"], "Output",
 CellChangeTimes->{3.733029247559442*^9, 3.733041220841813*^9, 
  3.733043112954466*^9},ExpressionUUID->"c80e5912-cc81-4e28-8217-\
8605cb456afa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"277", "/", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["0.746", 
     RowBox[{"4", "\[Pi]"}]], 
    SuperscriptBox["44", 
     RowBox[{"4", "/", "3"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.733026040103277*^9, 3.733026041046167*^9}, {
  3.73304122702184*^9, 3.733041227796637*^9}, {3.733043114598634*^9, 
  3.733043115246066*^9}},ExpressionUUID->"c9a31716-25bf-45e7-ac91-\
ef130981b84a"],

Cell[BoxData["30.038661041342237`"], "Output",
 CellChangeTimes->{3.733026041550333*^9, 3.733041229147303*^9, 
  3.733043115516057*^9},ExpressionUUID->"09bce7f3-9260-4c6b-a097-\
4d00f89e46a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"55", "/", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["0.746", 
     RowBox[{"4", "\[Pi]"}]], 
    SuperscriptBox["44", 
     RowBox[{"4", "/", "3"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.7330292731640882`*^9, 3.733029282700829*^9}, {
  3.733041232100546*^9, 3.733041232252595*^9}, {3.733043117086454*^9, 
  3.733043117710256*^9}},ExpressionUUID->"f8566acd-e25a-4bc5-b25b-\
ec8c5c0dd927"],

Cell[BoxData["5.964355080410913`"], "Output",
 CellChangeTimes->{{3.7330292791930923`*^9, 3.733029283180293*^9}, 
   3.733041232657082*^9, 
   3.733043117996071*^9},ExpressionUUID->"37ef8b00-df40-4f85-b644-\
c94bb371af8d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"157", "/", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["0.746", 
     RowBox[{"4", "\[Pi]"}]], 
    SuperscriptBox["44", 
     RowBox[{"4", "/", "3"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.733026046591402*^9, 3.733026048581736*^9}, {
  3.733041254820174*^9, 3.733041256380445*^9}, {3.733043120062202*^9, 
  3.7330431207662888`*^9}},ExpressionUUID->"9111aca0-4b97-4552-b0f5-\
fedba6ed16b0"],

Cell[BoxData["17.025522684082063`"], "Output",
 CellChangeTimes->{3.733026049902319*^9, 3.73304126023158*^9, 
  3.73304312106896*^9},ExpressionUUID->"a0b3d758-1f98-44ff-bc50-be089bff5d1b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"28", "/", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["0.746", 
     RowBox[{"4", "\[Pi]"}]], 
    SuperscriptBox["44", 
     RowBox[{"4", "/", "3"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.7330293090469017`*^9, 3.733029310404442*^9}, {
  3.733041264164022*^9, 3.7330412644122963`*^9}, {3.73304312268614*^9, 
  3.7330431231419077`*^9}},ExpressionUUID->"f030d2e0-e1a2-4597-8206-\
e9fe1d6983fb"],

Cell[BoxData["3.0363989500273743`"], "Output",
 CellChangeTimes->{3.733029310987855*^9, 3.733041264972888*^9, 
  3.733043123444536*^9},ExpressionUUID->"1ef5bbf8-b970-4873-94d4-\
8c3c91171435"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"14", "/", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["0.746", 
     RowBox[{"4", "\[Pi]"}]], 
    SuperscriptBox["44", 
     RowBox[{"4", "/", "3"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.733026054255095*^9, 3.733026054965954*^9}, {
  3.733041268083901*^9, 3.7330412684522457`*^9}, {3.733043125214274*^9, 
  3.733043125645916*^9}},ExpressionUUID->"b7eb2945-fadb-4b6f-b3ad-\
095f2901b8e6"],

Cell[BoxData["1.5181994750136871`"], "Output",
 CellChangeTimes->{3.733026055296833*^9, 3.733041268880867*^9, 
  3.733043125948921*^9},ExpressionUUID->"b4563582-1434-49a7-97d0-\
7faf713e3c8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"138", "/", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["0.746", 
     RowBox[{"4", "\[Pi]"}]], 
    SuperscriptBox["44", 
     RowBox[{"4", "/", "3"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.733029327820956*^9, 3.733029329764058*^9}, {
  3.733041332115054*^9, 3.733041332619095*^9}, {3.733043127526309*^9, 
  3.7330431280458393`*^9}},ExpressionUUID->"c4ada5d5-b6d1-46ab-8394-\
0c07daa18393"],

Cell[BoxData["14.9651091108492`"], "Output",
 CellChangeTimes->{3.733029330349454*^9, 3.733041335680982*^9, 
  3.7330431283133583`*^9},ExpressionUUID->"566faa84-1442-46d7-8cab-\
fc570a49ddae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"28", "/", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["0.746", 
     RowBox[{"4", "\[Pi]"}]], 
    SuperscriptBox["44", 
     RowBox[{"4", "/", "3"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.733041342820019*^9, 3.7330413432351*^9}, {
  3.733043130534363*^9, 
  3.7330431309739847`*^9}},ExpressionUUID->"4795b6a6-97b6-4e4f-94da-\
6e8501c0357a"],

Cell[BoxData["3.0363989500273743`"], "Output",
 CellChangeTimes->{3.733041343819434*^9, 
  3.733043131308159*^9},ExpressionUUID->"80b96453-b47c-4804-853d-\
74a035b131f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"60", "/", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["0.746", 
     RowBox[{"4", "\[Pi]"}]], 
    SuperscriptBox["44", 
     RowBox[{"4", "/", "3"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.7330413501481028`*^9, 3.733041350290813*^9}, {
  3.7330431329016867`*^9, 
  3.733043134085989*^9}},ExpressionUUID->"b04040a2-2daf-4941-bcbd-\
fdc1404ab5d3"],

Cell[BoxData["6.506569178630087`"], "Output",
 CellChangeTimes->{3.733041351151133*^9, 
  3.733043134438942*^9},ExpressionUUID->"6eab8ebe-34b7-4e58-abb4-\
80304a351dbe"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 671},
WindowMargins->{{-21, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 195, 5, 30, "Input",ExpressionUUID->"eb559b11-5d94-448a-ad63-10d600e58011"],
Cell[CellGroupData[{
Cell[778, 29, 158, 3, 69, "Chapter",ExpressionUUID->"bf31cd16-6807-471b-b18b-9e505b8481c9"],
Cell[939, 34, 139, 3, 30, "Input",ExpressionUUID->"07eb52c4-eaa6-4e35-a43b-70f49ae43e48"],
Cell[1081, 39, 951, 28, 132, "Input",ExpressionUUID->"252ef626-f4c1-4f5f-b880-c40a99e4e1a1"],
Cell[2035, 69, 235, 6, 48, "Input",ExpressionUUID->"0fb12eb7-cad4-4bdf-ba1b-27662c4df670"],
Cell[2273, 77, 4744, 146, 251, "Input",ExpressionUUID->"e4779ddf-fd7b-4c27-bd03-c1ef2fc191cd"],
Cell[CellGroupData[{
Cell[7042, 227, 846, 16, 30, "Input",ExpressionUUID->"bfbaf3c4-7ccc-4942-b6d8-df5f3fc1f0e9"],
Cell[7891, 245, 7046, 136, 232, "Output",ExpressionUUID->"81e7b775-a53a-4aa8-990c-6c7ddfc4a7fc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14986, 387, 161, 3, 69, "Chapter",ExpressionUUID->"05c0b949-bae0-43dd-9b83-b342db3934a5"],
Cell[CellGroupData[{
Cell[15172, 394, 4788, 129, 371, "Input",ExpressionUUID->"34c49bf5-2837-46e7-a400-b3155f173eac"],
Cell[19963, 525, 730, 13, 78, "Message",ExpressionUUID->"8ef86b74-eb1f-4e85-92a9-1e0a93a7e57a"],
Cell[20696, 540, 771, 14, 42, "Message",ExpressionUUID->"459505eb-e09a-4277-b131-39f34417317d"],
Cell[21470, 556, 21581, 372, 231, "Output",ExpressionUUID->"aca83994-b3a8-4e75-ae59-2e43be13f29b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43088, 933, 155, 3, 30, "Input",ExpressionUUID->"ddf3c6c0-d302-4c7e-9c90-9b79cd45008a"],
Cell[43246, 938, 161, 3, 34, "Output",ExpressionUUID->"25d61791-cea3-4515-b390-af6b41ae4e79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43444, 946, 4865, 130, 371, "Input",ExpressionUUID->"ef2e9c53-6aca-4dff-8760-fa926e83508e"],
Cell[48312, 1078, 755, 14, 78, "Message",ExpressionUUID->"c4c6788b-c73a-4cd9-9607-39f432e790b8"],
Cell[49070, 1094, 793, 14, 42, "Message",ExpressionUUID->"1c0af742-125d-4dd3-9d86-ac6e37041ea4"],
Cell[49866, 1110, 21781, 375, 231, "Output",ExpressionUUID->"039fa60a-1e08-49fe-9680-4675305a50d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71684, 1490, 4913, 131, 371, "Input",ExpressionUUID->"bce28cf0-b57d-4b1d-88ea-91d5136a310f"],
Cell[76600, 1623, 688, 13, 78, "Message",ExpressionUUID->"93d5a25a-0a3b-4af6-b1a4-63e3fc9425af"],
Cell[77291, 1638, 21824, 376, 231, "Output",ExpressionUUID->"d5638263-2c56-480f-ada5-b5948fd51015"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99152, 2019, 4918, 131, 371, "Input",ExpressionUUID->"f47efb8d-8015-4329-889b-81f3adecaacf"],
Cell[104073, 2152, 686, 13, 78, "Message",ExpressionUUID->"3f8d5cfb-2d18-4c8c-bedf-4076a4b0d8f1"],
Cell[104762, 2167, 21522, 372, 237, "Output",ExpressionUUID->"797a364e-6524-4792-be70-b7a494ecf83f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126321, 2544, 84, 0, 30, "Input",ExpressionUUID->"fddfcef2-970e-43fc-b888-0417f1b3f652"],
Cell[126408, 2546, 149, 3, 34, "Output",ExpressionUUID->"cbd83714-e98e-4483-bde0-87e1785c8688"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126594, 2554, 5016, 132, 371, "Input",ExpressionUUID->"22efc2af-06e4-4f4c-8a6e-eaf066e5bf7f"],
Cell[131613, 2688, 547, 11, 59, "Message",ExpressionUUID->"dc84c30f-3777-41b1-b68d-8d81d057622f"],
Cell[132163, 2701, 547, 11, 59, "Message",ExpressionUUID->"32f62472-5889-496c-b6b1-a9241de986f4"],
Cell[132713, 2714, 547, 11, 59, "Message",ExpressionUUID->"5c74c300-8e57-4cc7-935f-ad0fde5e0323"],
Cell[133263, 2727, 406, 9, 24, "Message",ExpressionUUID->"e104dcc2-057b-45ab-b0aa-78c9b04b9c3c"],
Cell[133672, 2738, 685, 13, 78, "Message",ExpressionUUID->"98cda7e1-7a7a-49a9-ac38-bb7e888bc1c9"],
Cell[134360, 2753, 21260, 368, 233, "Output",ExpressionUUID->"865c5c77-707c-436c-b30b-ebd3a56a685f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155657, 3126, 157, 3, 30, "Input",ExpressionUUID->"5afb7352-408a-4ae4-80dd-668716dd4bb1"],
Cell[155817, 3131, 174, 3, 34, "Output",ExpressionUUID->"790fa556-fc4d-4ccc-b354-6fe28a239a18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156028, 3139, 4983, 132, 371, "Input",ExpressionUUID->"ea5f2a2d-b619-4d80-baf5-7e7c5c63072b"],
Cell[161014, 3273, 685, 13, 78, "Message",ExpressionUUID->"15c149a2-8bd4-42b8-9047-974c1f627941"],
Cell[161702, 3288, 21738, 376, 235, "Output",ExpressionUUID->"e4b18454-165a-4032-b848-929b78062e35"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183477, 3669, 5031, 132, 371, "Input",ExpressionUUID->"137a0dda-cad3-499b-bf08-d9295f0ee54d"],
Cell[188511, 3803, 682, 12, 78, "Message",ExpressionUUID->"a63f094b-57cc-4dd1-aa02-22d6b8c26548"],
Cell[189196, 3817, 726, 14, 42, "Message",ExpressionUUID->"d25c8b10-0454-430b-8cb1-1183337d6e94"],
Cell[189925, 3833, 22630, 390, 231, "Output",ExpressionUUID->"0f2eb4cf-c591-446d-b74b-947303238266"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212592, 4228, 156, 3, 30, "Input",ExpressionUUID->"7c9e18a5-e686-4f29-bfd4-fb54e4956923"],
Cell[212751, 4233, 150, 3, 34, "Output",ExpressionUUID->"d4de5778-e1ca-4608-8db5-926dda688541"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[212950, 4242, 183, 3, 69, "Chapter",ExpressionUUID->"8c9ea22d-6264-4eb8-869b-5aa73c8eddc4"],
Cell[CellGroupData[{
Cell[213158, 4249, 1707, 54, 137, "Input",ExpressionUUID->"00026c44-1698-40ea-8458-f4dec75c3c88"],
Cell[214868, 4305, 290, 5, 34, "Output",ExpressionUUID->"707e775c-8b20-4b0a-90c1-21a78fa683c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215195, 4315, 1710, 54, 137, "Input",ExpressionUUID->"c38b2b70-a4bb-46b3-a62c-9cfb382482b3"],
Cell[216908, 4371, 245, 4, 34, "Output",ExpressionUUID->"7a9bb5b5-dabc-401d-a0c1-3b4a0b46fa2e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217190, 4380, 1708, 54, 137, "Input",ExpressionUUID->"b002daa7-f211-47d6-99c2-1eb4dedd825d"],
Cell[218901, 4436, 269, 4, 34, "Output",ExpressionUUID->"388c07c8-c1b0-4f13-8ed0-75d5ea49956b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219207, 4445, 1708, 54, 137, "Input",ExpressionUUID->"e9959bb0-3f31-4337-940b-b6eec404c148"],
Cell[220918, 4501, 243, 4, 34, "Output",ExpressionUUID->"6dcf53b3-774b-47a8-9702-9694f14c20b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221198, 4510, 1707, 54, 137, "Input",ExpressionUUID->"5d006347-1890-4aff-a955-48cfc25465a7"],
Cell[222908, 4566, 147, 3, 34, "Output",ExpressionUUID->"ce97aba4-3b8b-4313-9e6a-d4a5587310a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223092, 4574, 1686, 54, 137, "Input",ExpressionUUID->"ed140aec-5136-467f-96b8-a581f64d167b"],
Cell[224781, 4630, 147, 3, 34, "Output",ExpressionUUID->"b547df76-6cc6-4dc9-9396-e8369d798626"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224965, 4638, 420, 11, 48, "Input",ExpressionUUID->"9a3da958-4361-4ccb-b694-06687751bd16"],
Cell[225388, 4651, 192, 3, 34, "Output",ExpressionUUID->"7ae2d766-db3c-44db-8738-458d908f77f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225617, 4659, 418, 11, 48, "Input",ExpressionUUID->"c812d157-43e9-413f-9abe-bad254da10e8"],
Cell[226038, 4672, 191, 3, 34, "Output",ExpressionUUID->"c80e5912-cc81-4e28-8217-8605cb456afa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226266, 4680, 418, 11, 48, "Input",ExpressionUUID->"c9a31716-25bf-45e7-ac91-ef130981b84a"],
Cell[226687, 4693, 192, 3, 34, "Output",ExpressionUUID->"09bce7f3-9260-4c6b-a097-4d00f89e46a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226916, 4701, 420, 11, 48, "Input",ExpressionUUID->"f8566acd-e25a-4bc5-b25b-ec8c5c0dd927"],
Cell[227339, 4714, 222, 4, 34, "Output",ExpressionUUID->"37ef8b00-df40-4f85-b644-c94bb371af8d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227598, 4723, 421, 11, 48, "Input",ExpressionUUID->"9111aca0-4b97-4552-b0f5-fedba6ed16b0"],
Cell[228022, 4736, 188, 2, 34, "Output",ExpressionUUID->"a0b3d758-1f98-44ff-bc50-be089bff5d1b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228247, 4743, 423, 11, 48, "Input",ExpressionUUID->"f030d2e0-e1a2-4597-8206-e9fe1d6983fb"],
Cell[228673, 4756, 192, 3, 34, "Output",ExpressionUUID->"1ef5bbf8-b970-4873-94d4-8c3c91171435"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228902, 4764, 420, 11, 48, "Input",ExpressionUUID->"b7eb2945-fadb-4b6f-b3ad-095f2901b8e6"],
Cell[229325, 4777, 192, 3, 34, "Output",ExpressionUUID->"b4563582-1434-49a7-97d0-7faf713e3c8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[229554, 4785, 421, 11, 48, "Input",ExpressionUUID->"c4ada5d5-b6d1-46ab-8394-0c07daa18393"],
Cell[229978, 4798, 192, 3, 34, "Output",ExpressionUUID->"566faa84-1442-46d7-8cab-fc570a49ddae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230207, 4806, 372, 11, 48, "Input",ExpressionUUID->"4795b6a6-97b6-4e4f-94da-6e8501c0357a"],
Cell[230582, 4819, 170, 3, 34, "Output",ExpressionUUID->"80b96453-b47c-4804-853d-74a035b131f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230789, 4827, 376, 11, 48, "Input",ExpressionUUID->"b04040a2-2daf-4941-bcbd-fdc1404ab5d3"],
Cell[231168, 4840, 169, 3, 34, "Output",ExpressionUUID->"6eab8ebe-34b7-4e58-abb4-80304a351dbe"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> WS+WS_3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     31431,        645]
NotebookOptionsPosition[     30484,        621]
NotebookOutlinePosition[     30844,        637]
CellTagsIndexPosition[     30801,        634]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.731237845473887*^9, 
  3.731237846964161*^9}},ExpressionUUID->"50257770-961f-43ea-b79e-\
3141468afb35"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DataWSWS3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"#", ",", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"V0", "=", "211"}], ",", 
           RowBox[{"R", "=", "6.810"}], ",", 
           RowBox[{"a", "=", "0.72"}], ",", 
           RowBox[{"x", "=", "0.31"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"-", "V0"}], 
          RowBox[{"(", 
           RowBox[{
            FractionBox["x", 
             RowBox[{"1", "+", 
              RowBox[{"Exp", "[", 
               FractionBox[
                RowBox[{"#", "-", "R"}], "a"], "]"}]}]], "+", 
            FractionBox[
             RowBox[{"1", "-", "x"}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"Exp", "[", 
                 FractionBox[
                  RowBox[{"#", "-", "R"}], 
                  RowBox[{"3", "a"}]], "]"}]}], ")"}], "3"]]}], ")"}]}]}], 
        "]"}]}], "}"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"0", ",", "20", ",", "0.1"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VWSG", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "V0"}], 
     RowBox[{"1", "+", 
      RowBox[{"Exp", "[", 
       FractionBox[
        RowBox[{"r", "-", "R"}], "a"], "]"}]}]], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[Beta]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "R"}], ")"}], "2"]}], "]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.731237361705144*^9, 3.731237403312273*^9}, {
  3.731237444760754*^9, 3.73123749632166*^9}, {3.731237568255431*^9, 
  3.7312376402920237`*^9}, {3.731237676301577*^9, 
  3.731237713164124*^9}},ExpressionUUID->"a4ec1c8b-9998-42fe-b5b7-\
adb249d6315b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindFit", "[", 
  RowBox[{"DataWSWS3", ",", "VWSG", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0.72"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"V0", ",", "250"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"R", ",", "6.5"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", "r", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731237746668644*^9, 3.7312378404682493`*^9}, {
   3.731237889681712*^9, 3.7312378898797894`*^9}, {3.731237933386766*^9, 
   3.731237948028327*^9}, {3.731237979329298*^9, 3.731238020752706*^9}, {
   3.731238156004095*^9, 3.7312381563783216`*^9}, 
   3.731238299002467*^9},ExpressionUUID->"bb487f4b-30e9-44a2-b266-\
84073fbcfa80"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Alpha]", "\[Rule]", 
    RowBox[{"-", "0.47017784080012354`"}]}], ",", 
   RowBox[{"\[Beta]", "\[Rule]", "0.05307182915150767`"}], ",", 
   RowBox[{"a", "\[Rule]", "0.7439988167083983`"}], ",", 
   RowBox[{"V0", "\[Rule]", "201.815128860271`"}], ",", 
   RowBox[{"R", "\[Rule]", "6.7334058195226`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.731237820276196*^9, 3.7312378906572437`*^9}, {
   3.731237934361381*^9, 3.731237948465331*^9}, {3.731237980732719*^9, 
   3.731238023886876*^9}, 3.731238156824656*^9, {3.731238299514372*^9, 
   3.731238304499076*^9}},ExpressionUUID->"f2714ad5-5cb0-43d1-a4cf-\
00c5c6a823ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V0", "=", "211"}], ",", 
        RowBox[{"R", "=", "6.810"}], ",", 
        RowBox[{"a", "=", "0.72"}], ",", 
        RowBox[{"x", "=", "0.31"}]}], "}"}], ",", 
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "V0"}], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["x", 
            RowBox[{"1", "+", 
             RowBox[{"Exp", "[", 
              FractionBox[
               RowBox[{"r", "-", "R"}], "a"], "]"}]}]], "+", 
           FractionBox[
            RowBox[{"1", "-", "x"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"Exp", "[", 
                FractionBox[
                 RowBox[{"r", "-", "R"}], 
                 RowBox[{"3", "a"}]], "]"}]}], ")"}], "3"]]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "20"}], "}"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Alpha]", "=", 
         RowBox[{"-", "0.47017784080012354`"}]}], ",", 
        RowBox[{"\[Beta]", "=", "0.05307182915150767`"}], ",", 
        RowBox[{"a", "=", "0.7439988167083983`"}], ",", 
        RowBox[{"V0", "=", "201.815128860271`"}], ",", 
        RowBox[{"R", "=", "6.7334058195226`"}]}], "}"}], ",", 
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"-", "V0"}], 
          RowBox[{"1", "+", 
           RowBox[{"Exp", "[", 
            FractionBox[
             RowBox[{"r", "-", "R"}], "a"], "]"}]}]], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "\[Beta]"}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"r", "-", "R"}], ")"}], "2"]}], "]"}]}]}], ")"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}]}], "]"}]}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.731238031838972*^9, 3.731238037333021*^9}, {
  3.7312381650181637`*^9, 3.73123822266574*^9}, {3.731238314688632*^9, 
  3.731238408597883*^9}},ExpressionUUID->"1a6baac7-c1b9-41bb-8551-\
5d65066bbc24"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVVnc81e8XN6KMvigte1zXxXXdISHlUCgjRaSMrJCRESUJySh7ZSUiIkol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        "]]},
      Annotation[#, "Charting`Private`Tag$4010#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVVXc81f8XNkpllIwkm+te3Is7SjTcQ3ZKFBWSbFlRxhdFEtkzqyKh7CQR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        "]]},
      Annotation[#, "Charting`Private`Tag$4051#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{761.28515625, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 20}, {-193.8187436267749, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.731238038036618*^9, 3.7312382232214212`*^9, 3.73123832556983*^9, {
   3.731238389172058*^9, 
   3.731238409209353*^9}},ExpressionUUID->"2a6140cc-f392-4aea-b964-\
3ab8ccf12004"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.731237511878182*^9, 
  3.731237518880267*^9}},ExpressionUUID->"17b48b81-82f1-4156-aa36-\
96cd49b27ca8"]
},
WindowSize->{808, 852},
WindowMargins->{{Automatic, 183}, {Automatic, 95}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 5, 30, "Input",ExpressionUUID->"50257770-961f-43ea-b79e-3141468afb35"],
Cell[757, 27, 1957, 60, 160, "Input",ExpressionUUID->"a4ec1c8b-9998-42fe-b5b7-adb249d6315b"],
Cell[CellGroupData[{
Cell[2739, 91, 877, 22, 30, "Input",ExpressionUUID->"bb487f4b-30e9-44a2-b266-84073fbcfa80"],
Cell[3619, 115, 671, 13, 34, "Output",ExpressionUUID->"f2714ad5-5cb0-43d1-a4cf-00c5c6a823ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4327, 133, 2464, 70, 223, "Input",ExpressionUUID->"1a6baac7-c1b9-41bb-8551-5d65066bbc24"],
Cell[6794, 205, 23519, 408, 482, "Output",ExpressionUUID->"2a6140cc-f392-4aea-b964-3ab8ccf12004"]
}, Open  ]],
Cell[30328, 616, 152, 3, 30, "Input",ExpressionUUID->"17b48b81-82f1-4156-aa36-96cd49b27ca8"]
}
]
*)



==> WSG-Automatic_Calculations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    138423,       4218]
NotebookOptionsPosition[    125736,       4048]
NotebookOutlinePosition[    126094,       4064]
CellTagsIndexPosition[    126051,       4061]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.731281277475615*^9, 
  3.731281279820587*^9}},ExpressionUUID->"5058ffe0-cd06-4e78-b2f3-\
9dba9c07ac58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",
 CellChangeTimes->{{3.7312805856377563`*^9, 3.731280600747592*^9}, 
   3.731281232436138*^9, 3.731281274546324*^9, {3.7313294809666433`*^9, 
   3.7313294815807343`*^9}},ExpressionUUID->"4297bf07-1514-46aa-92da-\
251cda15822b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "82"}], ";", 
  RowBox[{"Ac", "=", "208"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMPb208", "=", 
   RowBox[{"-", "21.74859765625"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPb208", "=", 
   RowBox[{
    RowBox[{"Ac", "*", "Mu"}], "+", "DeltaMPb208"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MPb208"}], 
    RowBox[{"MHe4", "+", "MPb208"}]]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.7312812105781918`*^9, {3.731281253034863*^9, 3.73128126327345*^9}, {
   3.73128140265838*^9, 
   3.731281419098069*^9}},ExpressionUUID->"0e36f0fa-74ae-4775-8db2-\
ddf53f694710"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.731298952512124*^9},ExpressionUUID->"1dfe1f2e-16a5-403a-bddc-\
9dbc711f804a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"a", "=", "0.743999"}], ";", 
    RowBox[{"R", "=", "6.73341"}], ";", 
    RowBox[{"\[Alpha]", "=", 
     RowBox[{"-", "0.470178"}]}], ";", 
    RowBox[{"\[Beta]", "=", "0.0530718"}], ";"}], "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"a", "=", "0.74"}], ";", 
    RowBox[{"R", "=", "6.73"}], ";", 
    RowBox[{"\[Alpha]", "=", 
     RowBox[{"-", "0.476"}]}], ";", 
    RowBox[{"\[Beta]", "=", "0.053"}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"VWSG", "[", 
      RowBox[{"r_", ",", 
       RowBox[{"{", 
        RowBox[{
        "V0_", ",", "a_", ",", "R_", ",", "\[Alpha]_", ",", "\[Beta]_"}], 
        "}"}]}], "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "V0"}], 
       RowBox[{"1", "+", 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"r", "-", "R"}], "a"], "]"}]}]], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "\[Beta]"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "R"}], ")"}], "2"]}], "]"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VC", "[", 
      RowBox[{"r_", ",", "R_"}], "]"}], ":=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{"Zc", " ", "Z\[Alpha]", " ", "e2"}], "r"], ",", 
          RowBox[{"r", ">=", "R"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"Zc", " ", "Z\[Alpha]", " ", "e2"}], 
            RowBox[{"2", "R"}]], 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["r", "R"], ")"}], "2"]}], ")"}]}], ",", 
          RowBox[{"r", "<", " ", "R"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VL", "[", 
      RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "+", 
          FractionBox["1", "2"]}], ")"}], "2"], 
       SuperscriptBox["\[HBar]c", "2"]}], 
      RowBox[{"2", "\[Mu]", " ", 
       SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{"r_", ",", 
       RowBox[{"{", 
        RowBox[{
        "V0_", ",", "a_", ",", "R_", ",", "\[Alpha]_", ",", "\[Beta]_"}], 
        "}"}], ",", "L_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"VWSG", "[", 
       RowBox[{"r", ",", 
        RowBox[{"{", 
         RowBox[{"V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
         "}"}]}], "]"}], "+", 
      RowBox[{"VC", "[", 
       RowBox[{"r", ",", "R"}], "]"}], "+", 
      RowBox[{"VL", "[", 
       RowBox[{"r", ",", "L"}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.731280202416349*^9, 3.731280261730331*^9}, {
   3.7312803033697853`*^9, 3.731280309813418*^9}, {3.73128038119353*^9, 
   3.731280389671981*^9}, {3.731280520799958*^9, 3.731280578597102*^9}, {
   3.731281342548388*^9, 3.7312813927630777`*^9}, {3.731281429755334*^9, 
   3.731281468137602*^9}, 3.7312990204806957`*^9, {3.731299087121148*^9, 
   3.7312991130645247`*^9}, 3.731299219306621*^9, {3.731299575514179*^9, 
   3.731299577425828*^9}, {3.7313002258446407`*^9, 3.731300240555902*^9}, {
   3.7313024628127413`*^9, 3.7313024662429857`*^9}, {3.731312920610591*^9, 
   3.731312949294425*^9}, {3.731313074777279*^9, 3.731313088404558*^9}, {
   3.731313167183682*^9, 3.731313206313984*^9}, {3.731313259116753*^9, 
   3.731313305510316*^9}, {3.7313133417272997`*^9, 3.731313345141487*^9}, {
   3.7313135143503942`*^9, 3.731313538501491*^9}, {3.731313569976427*^9, 
   3.73131357061758*^9}, {3.731313757655813*^9, 3.731313758254314*^9}, {
   3.731323831096623*^9, 3.731323915319106*^9}, {3.7313244871688547`*^9, 
   3.7313244958788357`*^9}},ExpressionUUID->"6faba4b2-f0b4-4fe5-a671-\
49f3407ffe49"],

Cell[CellGroupData[{

Cell["Energy Spectrum", "Chapter",
 CellChangeTimes->{{3.731301840922678*^9, 3.731301852173493*^9}, {
  3.731302447744185*^9, 
  3.731302451146184*^9}},ExpressionUUID->"d6388dd2-6881-46d9-8b25-\
d4c518161b94"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CheckBohrSommerfeldCondition", "[", 
    RowBox[{"EL_", ",", 
     RowBox[{"{", 
      RowBox[{
      "V0_", ",", "a_", ",", "R_", ",", "\[Alpha]_", ",", "\[Beta]_"}], "}"}],
      ",", "L_"}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "=", "18"}], ",", 
       RowBox[{"r1", "=", 
        RowBox[{
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"r", ",", 
              RowBox[{"{", 
               RowBox[{
               "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
               "}"}], ",", "L"}], "]"}], "\[Equal]", "EL"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0.1"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ",", 
       RowBox[{"r2", "=", 
        RowBox[{
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"r", ",", 
              RowBox[{"{", 
               RowBox[{
               "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
               "}"}], ",", "L"}], "]"}], "\[Equal]", "EL"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "6"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r1", ",", "r2", ",", 
       RowBox[{
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"2", "\[Mu]"}], 
             SuperscriptBox["\[HBar]c", "2"]], 
            RowBox[{"(", 
             RowBox[{"EL", "-", 
              RowBox[{"V", "[", 
               RowBox[{"r", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
                 "}"}], ",", "L"}], "]"}]}], ")"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "r1", ",", "r2"}], "}"}]}], "]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"G", "-", "L", "+", "1"}], ")"}], 
         FractionBox["\[Pi]", "2"]}]}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ELEvaluator", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "V0_", ",", "a_", ",", "R_", ",", "\[Alpha]_", ",", "\[Beta]_"}], "}"}],
      ",", "L_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ELL", ",", "ELR", ",", "i", ",", "Q\[Alpha]"}], "}"}], ",", 
     RowBox[{
      RowBox[{"ELL", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           SuperscriptBox["10", "3"]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"ELR", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           SuperscriptBox["10", "3"]}], "}"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"ELL", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "=", 
       RowBox[{"-", "5."}]}], ";", 
      RowBox[{
       RowBox[{"ELR", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "=", "10."}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Q\[Alpha]", "=", "8.954"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"CheckBohrSommerfeldCondition", "[", 
            RowBox[{
             RowBox[{"Q\[Alpha]", "+", 
              RowBox[{"ELL", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
              "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
              "}"}], ",", "L"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}], ">", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CheckBohrSommerfeldCondition", "[", 
               RowBox[{
                RowBox[{"Q\[Alpha]", "+", 
                 RowBox[{"ELL", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{
                 "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
                 "}"}], ",", "L"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"CheckBohrSommerfeldCondition", "[", 
               RowBox[{
                RowBox[{"Q\[Alpha]", "+", 
                 RowBox[{"ELR", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{
                 "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
                 "}"}], ",", "L"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "<", "0"}], "&&", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CheckBohrSommerfeldCondition", "[", 
               RowBox[{
                RowBox[{"Q\[Alpha]", "+", 
                 RowBox[{"ELL", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{
                 "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
                 "}"}], ",", "L"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"CheckBohrSommerfeldCondition", "[", 
               RowBox[{
                RowBox[{"Q\[Alpha]", "+", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"ELL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                   RowBox[{"ELR", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "2"]}], ",", 
                RowBox[{"{", 
                 RowBox[{
                 "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
                 "}"}], ",", "L"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "<", "0"}]}], ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ELL", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "=", 
             RowBox[{"ELL", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ";", 
            RowBox[{
             RowBox[{"ELR", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "=", 
             FractionBox[
              RowBox[{
               RowBox[{"ELL", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "+", 
               RowBox[{"ELR", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "2"]}]}], ")"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"CheckBohrSommerfeldCondition", "[", 
                 RowBox[{
                  RowBox[{"Q\[Alpha]", "+", 
                   RowBox[{"ELL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", 
                    "\[Beta]"}], "}"}], ",", "L"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "*", 
               RowBox[{
                RowBox[{"CheckBohrSommerfeldCondition", "[", 
                 RowBox[{
                  RowBox[{"Q\[Alpha]", "+", 
                   RowBox[{"ELR", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", 
                    "\[Beta]"}], "}"}], ",", "L"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], "<", "0"}], "&&", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"CheckBohrSommerfeldCondition", "[", 
                 RowBox[{
                  RowBox[{"Q\[Alpha]", "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"ELL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                    RowBox[{"ELR", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "2"]}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", 
                    "\[Beta]"}], "}"}], ",", "L"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "*", 
               RowBox[{
                RowBox[{"CheckBohrSommerfeldCondition", "[", 
                 RowBox[{
                  RowBox[{"Q\[Alpha]", "+", 
                   RowBox[{"ELR", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", 
                    "\[Beta]"}], "}"}], ",", "L"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], "<", "0"}]}], ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"ELL", "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "=", 
               FractionBox[
                RowBox[{
                 RowBox[{"ELL", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "+", 
                 RowBox[{"ELR", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "2"]}], ";", 
              RowBox[{
               RowBox[{"ELR", "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "=", 
               RowBox[{"ELR", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}]}], "]"}]}], "]"}]}],
        "]"}], ";", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ELL", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"CheckBohrSommerfeldCondition", "[", 
         RowBox[{
          RowBox[{"Q\[Alpha]", "+", 
           RowBox[{"ELL", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
           "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], "}"}],
           ",", "L"}], "]"}]}], "}"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.731301858965604*^9, {3.731323980636529*^9, 3.731324012084507*^9}, 
   3.731324127705948*^9, {3.731326478608841*^9, 3.731326482046935*^9}, {
   3.731327077777055*^9, 3.731327079407683*^9}, 3.731327149701515*^9, {
   3.7313278801757927`*^9, 3.7313278830168037`*^9}, {3.731328052879785*^9, 
   3.731328057755378*^9}, {3.7313285973832083`*^9, 3.731328600100275*^9}, {
   3.731329836082355*^9, 
   3.731329838111039*^9}},ExpressionUUID->"e21e8ae4-bbcf-43ca-8f69-\
7e8e60c518a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]2WSGBenchmark", "[", 
    RowBox[{"{", 
     RowBox[{"V0_", ",", "a_", ",", "R_", ",", "\[Alpha]_", ",", "\[Beta]_"}],
      "}"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"0", "-", 
       RowBox[{
        RowBox[{"ELEvaluator", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], "}"}],
           ",", "0"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"0.727", "-", 
       RowBox[{
        RowBox[{"ELEvaluator", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], "}"}],
           ",", "2"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1.132", "-", 
       RowBox[{
        RowBox[{"ELEvaluator", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], "}"}],
           ",", "4"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1.355", "-", 
       RowBox[{
        RowBox[{"ELEvaluator", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], "}"}],
           ",", "6"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1.476", "-", 
       RowBox[{
        RowBox[{"ELEvaluator", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], "}"}],
           ",", "8"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1.834", "-", 
       RowBox[{
        RowBox[{"ELEvaluator", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], "}"}],
           ",", "10"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2.702", "-", 
       RowBox[{
        RowBox[{"ELEvaluator", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], "}"}],
           ",", "12"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2.885", "-", 
       RowBox[{
        RowBox[{"ELEvaluator", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], "}"}],
           ",", "14"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2.921", "-", 
       RowBox[{
        RowBox[{"ELEvaluator", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], "}"}],
           ",", "18"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.731314295856865*^9, 3.7313143530948067`*^9}, {
  3.731314406064744*^9, 3.7313144071461782`*^9}, {3.731315247953835*^9, 
  3.7313153055197763`*^9}, {3.731324701200822*^9, 3.731324827114349*^9}, {
  3.73132808689301*^9, 
  3.731328108273519*^9}},ExpressionUUID->"a34ca713-fc9a-4f7e-9138-\
a04d2f257d05"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]2WSGBenchmark", "[", 
  RowBox[{"{", 
   RowBox[{"203.8", ",", "0.74", ",", "6.73", ",", 
    RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.73132483998285*^9, 
  3.731324880349506*^9}},ExpressionUUID->"f80197fc-af78-4f69-ab5d-\
1b832e3565de"],

Cell[BoxData["1.2604568795013427`"], "Output",
 CellChangeTimes->{3.731325230838127*^9, 3.731327549167387*^9, 
  3.7313285952347813`*^9, 
  3.7313289858646317`*^9},ExpressionUUID->"5b59105c-551d-48f6-afca-\
ecad0b345d28"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Optimization", "Chapter",
 CellChangeTimes->{{3.731325244004796*^9, 
  3.7313252540877733`*^9}},ExpressionUUID->"23357645-e584-44e3-a73d-\
1296625edb0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ELSystematics", "[", 
    RowBox[{"{", 
     RowBox[{"V0_", ",", "a_", ",", "R_", ",", "\[Alpha]_", ",", "\[Beta]_"}],
      "}"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "E0", ",", "E2", ",", "E4", ",", "E6", ",", "E8", ",", "E10", ",", 
       "E12", ",", "E14", ",", "E16", ",", "E18"}], "}"}], ",", 
     RowBox[{
      RowBox[{"E0", "=", 
       RowBox[{"ELEvaluator", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}],
           "}"}], ",", "0"}], "]"}]}], ";", 
      RowBox[{"E2", "=", 
       RowBox[{"ELEvaluator", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}],
           "}"}], ",", "2"}], "]"}]}], ";", 
      RowBox[{"E4", "=", 
       RowBox[{"ELEvaluator", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}],
           "}"}], ",", "4"}], "]"}]}], ";", 
      RowBox[{"E6", "=", 
       RowBox[{"ELEvaluator", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}],
           "}"}], ",", "6"}], "]"}]}], ";", 
      RowBox[{"E8", "=", 
       RowBox[{"ELEvaluator", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}],
           "}"}], ",", "8"}], "]"}]}], ";", 
      RowBox[{"E10", "=", 
       RowBox[{"ELEvaluator", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}],
           "}"}], ",", "10"}], "]"}]}], ";", 
      RowBox[{"E12", "=", 
       RowBox[{"ELEvaluator", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}],
           "}"}], ",", "12"}], "]"}]}], ";", 
      RowBox[{"E14", "=", 
       RowBox[{"ELEvaluator", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}],
           "}"}], ",", "14"}], "]"}]}], ";", 
      RowBox[{"E16", "=", 
       RowBox[{"ELEvaluator", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}],
           "}"}], ",", "16"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"E18", "=", 
       RowBox[{"ELEvaluator", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}],
           "}"}], ",", "18"}], "]"}]}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "E0", ",", "E2", ",", "E4", ",", "E6", ",", "E8", ",", "E10", ",", 
           "E12", ",", "E14", ",", "E16", ",", "E18"}], "}"}], ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"0", "-", 
             RowBox[{"E0", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"0.727", "-", 
             RowBox[{"E2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1.132", "-", 
             RowBox[{"E4", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1.355", "-", 
             RowBox[{"E6", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1.476", "-", 
             RowBox[{"E8", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1.834", "-", 
             RowBox[{"E10", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2.702", "-", 
             RowBox[{"E12", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2.885", "-", 
             RowBox[{"E14", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2.921", "-", 
             RowBox[{"E18", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "2"]}], ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"E0", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "<", 
           RowBox[{"E2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "<", 
           RowBox[{"E4", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "<", 
           RowBox[{"E6", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "<", 
           RowBox[{"E8", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "<", 
           RowBox[{"E10", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "<", 
           RowBox[{"E12", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "<", 
           RowBox[{"E14", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "<", 
           RowBox[{"E18", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "<", 
           RowBox[{"E16", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "}"}], "]"}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7313281932490396`*^9, 3.7313282504977293`*^9}, {
  3.731328381701509*^9, 3.731328383805698*^9}, {3.7313294669361134`*^9, 
  3.731329471015387*^9}},ExpressionUUID->"71303712-0b7d-4f6f-842f-\
466539871aaf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELSystematics", "[", 
  RowBox[{"{", 
   RowBox[{"203.8", ",", "0.74", ",", "6.73", ",", 
    RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{
  3.731328398906106*^9},ExpressionUUID->"6c97e345-c4bc-409e-b3cb-\
b66f2ad0b416"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8`", ",", "0.74`", ",", "6.73`", ",", 
     RowBox[{"-", "0.476`"}], ",", "0.053`"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.13671875`"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0940123897464429`", ",", "7.797572136435036`", ",", 
         RowBox[{"-", "0.0064187149260028775`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.068359375`", ",", 
       RowBox[{"{", 
        RowBox[{"0.4740379013983773`", ",", "7.779426752735141`", ",", 
         RowBox[{"-", "0.0013215153335082164`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.419921875`", ",", 
       RowBox[{"{", 
        RowBox[{"0.861821643568065`", ",", "7.7301761069965185`", ",", 
         RowBox[{"-", "0.00012964099641621374`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.88134765625`", ",", 
       RowBox[{"{", 
        RowBox[{"1.2600772964880478`", ",", "7.648699425027104`", ",", 
         RowBox[{"-", "0.0007356353690006756`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.42333984375`", ",", 
       RowBox[{"{", 
        RowBox[{"1.6728641000824205`", ",", "7.53474434797118`", ",", 
         RowBox[{"-", "0.0006544901617715482`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.97265625`", ",", 
       RowBox[{"{", 
        RowBox[{"2.1066559326564938`", ",", "7.385656118148076`", ",", 
         RowBox[{"-", "0.006452475997150486`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5439453125`", ",", 
       RowBox[{"{", 
        RowBox[{"2.5707631474464314`", ",", "7.201172194963837`", ",", 
         RowBox[{"-", "0.0008976866488463742`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.99072265625`", ",", 
       RowBox[{"{", 
        RowBox[{"3.083125105913315`", ",", "6.968080439897839`", ",", 
         RowBox[{"-", "0.0005924196903874801`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.22509765625`", ",", 
       RowBox[{"{", 
        RowBox[{"3.6793914876027034`", ",", "6.659141366142706`", ",", 
         RowBox[{"-", "0.0004911062837589242`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.056640625`", ",", 
       RowBox[{"{", 
        RowBox[{"4.4755703665558215`", ",", "6.172554993041854`", ",", 
         RowBox[{"-", "0.0010690270920841183`"}]}], "}"}]}], "}"}]}], "}"}], 
   "\[InvisibleSpace]", "1.2604568795013427`", "\[InvisibleSpace]", "True"}],
  SequenceForm[{203.8, 0.74, 6.73, -0.476, 
   0.053}, {{-0.13671875, {0.0940123897464429, 
     7.797572136435036, -0.0064187149260028775`}}, {
    0.068359375, {0.4740379013983773, 
     7.779426752735141, -0.0013215153335082164`}}, {
    0.419921875, {0.861821643568065, 
     7.7301761069965185`, -0.00012964099641621374`}}, {
    0.88134765625, {1.2600772964880478`, 
     7.648699425027104, -0.0007356353690006756}}, {
    1.42333984375, {1.6728641000824205`, 
     7.53474434797118, -0.0006544901617715482}}, {
    1.97265625, {2.1066559326564938`, 
     7.385656118148076, -0.006452475997150486}}, {
    2.5439453125, {2.5707631474464314`, 
     7.201172194963837, -0.0008976866488463742}}, {
    2.99072265625, {3.083125105913315, 
     6.968080439897839, -0.0005924196903874801}}, {
    3.22509765625, {3.6793914876027034`, 
     6.659141366142706, -0.0004911062837589242}}, {
    3.056640625, {4.4755703665558215`, 
     6.172554993041854, -0.0010690270920841183`}}}, 1.2604568795013427`, True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.731329379044023*^9},ExpressionUUID->"308abe4b-576c-4728-9365-\
423fe42fd57b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELSystematics", "[", 
  RowBox[{"{", 
   RowBox[{"203.9", ",", "0.74", ",", "6.73", ",", 
    RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.731329277087391*^9, 
  3.7313292776707172`*^9}},ExpressionUUID->"9ff7f77e-0060-48dd-b914-\
bb4b22fca565"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.9`", ",", "0.74`", ",", "6.73`", ",", 
     RowBox[{"-", "0.476`"}], ",", "0.053`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.15869140625`"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.09398943208263057`", ",", "7.796924838164386`", ",", 
         RowBox[{"-", "0.0005767063730068855`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0244140625`", ",", 
       RowBox[{"{", 
        RowBox[{"0.4739567692418831`", ",", "7.777562681537468`", ",", 
         RowBox[{"-", "0.0010125631288460113`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.361328125`", ",", 
       RowBox[{"{", 
        RowBox[{"0.8617187919550122`", ",", "7.727588292051326`", ",", 
         RowBox[{"-", "0.0034188003965169855`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.83740234375`", ",", 
       RowBox[{"{", 
        RowBox[{"1.2598613191475907`", ",", "7.647034035379521`", ",", 
         RowBox[{"-", "0.00025866158379628246`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.37939453125`", ",", 
       RowBox[{"{", 
        RowBox[{"1.6725766054251652`", ",", "7.533234800898315`", ",", 
         RowBox[{"-", "0.00004500595995793333`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.95068359375`", ",", 
       RowBox[{"{", 
        RowBox[{"2.106094943121572`", ",", "7.385357267275198`", ",", 
         RowBox[{"-", "0.0004892381036860627`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5`", ",", 
       RowBox[{"{", 
        RowBox[{"2.5703155470942503`", ",", "7.200026171056289`", ",", 
         RowBox[{"-", "8.092129530012926`*^-6"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.939453125`", ",", 
       RowBox[{"{", 
        RowBox[{"3.082706163285424`", ",", "6.966798631927727`", ",", 
         RowBox[{"-", "0.0012509844481174426`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.173828125`", ",", 
       RowBox[{"{", 
        RowBox[{"3.6789177084497284`", ",", "6.658030299099616`", ",", 
         RowBox[{"-", "0.0010509432114167438`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.0126953125`", ",", 
       RowBox[{"{", 
        RowBox[{"4.474713328664467`", ",", "6.172050704123534`", ",", 
         RowBox[{"-", "0.000052783318254867595`"}]}], "}"}]}], "}"}]}], "}"}],
    ",", "1.4557772854614255`", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7313299061132812`*^9},ExpressionUUID->"85f1f0cf-6458-4697-83f8-\
2f43fbb98901"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELSystematics", "[", 
  RowBox[{"{", 
   RowBox[{"203.7", ",", "0.74", ",", "6.73", ",", 
    RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.7313292638556433`*^9, 
  3.731329264798791*^9}},ExpressionUUID->"26b44294-059c-4d0e-9001-\
977cf0349783"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.7`", ",", "0.74`", ",", "6.73`", ",", 
     RowBox[{"-", "0.476`"}], ",", "0.053`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.078125`"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.09402389989691776`", ",", "7.800301856665077`", ",", 
         RowBox[{"-", "0.0029962709697706202`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1123046875`", ",", 
       RowBox[{"{", 
        RowBox[{"0.4741190747439304`", ",", "7.781296193313973`", ",", 
         RowBox[{"-", "0.0016242344318655455`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4638671875`", ",", 
       RowBox[{"{", 
        RowBox[{"0.8619692642542087`", ",", "7.731968337777045`", ",", 
         RowBox[{"-", "0.0004962868390556707`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.91796875`", ",", 
       RowBox[{"{", 
        RowBox[{"1.2603276091054008`", ",", "7.64998357216632`", ",", 
         RowBox[{"-", "0.003016089711085357`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4453125`", ",", 
       RowBox[{"{", 
        RowBox[{"1.6732964576117373`", ",", "7.535161165145625`", ",", 
         RowBox[{"-", "0.006586754884661872`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.0458984375`", ",", 
       RowBox[{"{", 
        RowBox[{"2.1067570107765117`", ",", "7.388369393499888`", ",", 
         RowBox[{"-", "0.000256102810508807`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.59521484375`", ",", 
       RowBox[{"{", 
        RowBox[{"2.5711216320276153`", ",", "7.202648801070897`", ",", 
         RowBox[{"-", "0.00008800420387089503`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.02734375`", ",", 
       RowBox[{"{", 
        RowBox[{"3.08379317720946`", ",", "6.968720064079996`", ",", 
         RowBox[{"-", "0.0032381352678996222`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.26171875`", ",", 
       RowBox[{"{", 
        RowBox[{"3.6802400012257555`", ",", "6.659569576740245`", ",", 
         RowBox[{"-", "0.0031473697541652967`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.10791015625`", ",", 
       RowBox[{"{", 
        RowBox[{"4.476053844533368`", ",", "6.173535062867527`", ",", 
         RowBox[{"-", "0.0005241122048205149`"}]}], "}"}]}], "}"}]}], "}"}], 
   ",", "1.1337945011901853`", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.731330285659974*^9},ExpressionUUID->"39c923ef-6972-42fb-8669-\
cbdc3638e833"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELSystematics", "[", 
  RowBox[{"{", 
   RowBox[{"203.6", ",", "0.74", ",", "6.73", ",", 
    RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.731330323751746*^9, 
  3.731330324742649*^9}},ExpressionUUID->"bfd90389-ee01-4fc1-99c7-\
63b4c143f0e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.6`", ",", "0.74`", ",", "6.73`", ",", 
     RowBox[{"-", "0.476`"}], ",", "0.053`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.023193359375`"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.09403656092643915`", ",", "7.802832678234577`", ",", 
         RowBox[{"-", "0.0004885990050595979`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16357421875`", ",", 
       RowBox[{"{", 
        RowBox[{"0.47418840271048457`", ",", "7.783584771169839`", ",", 
         RowBox[{"-", "0.00007073351286024376`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5078125`", ",", 
       RowBox[{"{", 
        RowBox[{"0.8621169588459333`", ",", "7.733765571234784`", ",", 
         RowBox[{"-", "0.0008570488251642416`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.972900390625`", ",", 
       RowBox[{"{", 
        RowBox[{"1.2604924467712804`", ",", "7.652236592111929`", ",", 
         RowBox[{"-", "0.000768698370588794`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.5185546875`", ",", 
       RowBox[{"{", 
        RowBox[{"1.6733912432303375`", ",", "7.538140750950203`", ",", 
         RowBox[{"-", "0.00008262632222511002`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.093505859375`", ",", 
       RowBox[{"{", 
        RowBox[{"2.1070882454218918`", ",", "7.389880668281458`", ",", 
         RowBox[{"-", "0.00013236466744181996`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.63916015625`", ",", 
       RowBox[{"{", 
        RowBox[{"2.5715695690281084`", ",", "7.203799718714092`", ",", 
         RowBox[{"-", "0.0009705668136152923`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.0859375`", ",", 
       RowBox[{"{", 
        RowBox[{"3.08408782152158`", ",", "6.970328436255107`", ",", 
         RowBox[{"-", "0.0009184442274108306`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.3203125`", ",", 
       RowBox[{"{", 
        RowBox[{"3.680526514952438`", ",", "6.6610264150932395`", ",", 
         RowBox[{"-", "0.0009720158139820967`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.155517578125`", ",", 
       RowBox[{"{", 
        RowBox[{"4.476723909489966`", ",", "6.174279115076051`", ",", 
         RowBox[{"-", "0.000756475283375968`"}]}], "}"}]}], "}"}]}], "}"}], 
   ",", "1.022074101333618`", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.731330745168263*^9},ExpressionUUID->"ccaed384-0280-481b-8a67-\
63eacd1b161d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELSystematics", "[", 
  RowBox[{"{", 
   RowBox[{"203.5", ",", "0.74", ",", "6.73", ",", 
    RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.731330787875988*^9, 
  3.731330789170649*^9}},ExpressionUUID->"0d9846d3-1d30-43b3-9ade-\
dfad52d87d0e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.5`", ",", "0.74`", ",", "6.73`", ",", 
     RowBox[{"-", "0.476`"}], ",", "0.053`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.020751953125`", ",", 
       RowBox[{"{", 
        RowBox[{"0.09405266869400859`", ",", "7.80474394743763`", ",", 
         RowBox[{"-", "0.0007548602951708006`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.20751953125`", ",", 
       RowBox[{"{", 
        RowBox[{"0.47426965242140473`", ",", "7.785465993513036`", ",", 
         RowBox[{"-", "0.00035950181845834095`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.555419921875`", ",", 
       RowBox[{"{", 
        RowBox[{"0.8622535316677488`", ",", "7.735769814025371`", ",", 
         RowBox[{"-", "0.00029374060750697595`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.0205078125`", ",", 
       RowBox[{"{", 
        RowBox[{"1.2606916028863897`", ",", "7.654109227324055`", ",", 
         RowBox[{"-", "0.00032348702686135766`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.5625`", ",", 
       RowBox[{"{", 
        RowBox[{"1.673679124641409`", ",", "7.53966197966321`", ",", 
         RowBox[{"-", "0.0006772849143139581`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.14111328125`", ",", 
       RowBox[{"{", 
        RowBox[{"2.1074196140427324`", ",", "7.391395438955371`", ",", 
         RowBox[{"-", "3.822402440789574`*^-6"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.6904296875`", ",", 
       RowBox[{"{", 
        RowBox[{"2.5719283060575786`", ",", "7.205282123305116`", ",", 
         RowBox[{"-", "0.00015218719716081353`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.13720703125`", ",", 
       RowBox[{"{", 
        RowBox[{"3.0845070859693884`", ",", "6.971616911463342`", ",", 
         RowBox[{"-", "0.0002489056322172445`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.37158203125`", ",", 
       RowBox[{"{", 
        RowBox[{"3.68100043051744`", ",", "6.662142760296847`", ",", 
         RowBox[{"-", "0.0004030709171880531`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.203125`", ",", 
       RowBox[{"{", 
        RowBox[{"4.47739384496369`", ",", "6.175024419584688`", ",", 
         RowBox[{"-", "0.0009866325582990054`"}]}], "}"}]}], "}"}]}], "}"}], 
   ",", "0.9597578028488161`", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.731331181514475*^9},ExpressionUUID->"76dd674d-c037-4506-9d61-\
8bca334bbb08"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELSystematics", "[", 
  RowBox[{"{", 
   RowBox[{"203.4", ",", "0.74", ",", "6.73", ",", 
    RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.731331236414342*^9, 
  3.731331236948661*^9}},ExpressionUUID->"6e892c5a-06b6-4dfd-8a95-\
82ba833b83ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.4`", ",", "0.74`", ",", "6.73`", ",", 
     RowBox[{"-", "0.476`"}], ",", "0.053`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.068359375`", ",", 
       RowBox[{"{", 
        RowBox[{"0.09406763688181694`", ",", "7.806870767523926`", ",", 
         RowBox[{"-", "0.00008562331175454574`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.25146484375`", ",", 
       RowBox[{"{", 
        RowBox[{"0.47435094342002654`", ",", "7.787352683982627`", ",", 
         RowBox[{"-", "0.0006419419069310095`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.599365234375`", ",", 
       RowBox[{"{", 
        RowBox[{"0.862401368477406`", ",", "7.737577580467031`", ",", 
         RowBox[{"-", "0.0006419883307025032`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.064453125`", ",", 
       RowBox[{"{", 
        RowBox[{"1.2609079868764124`", ",", "7.655793035519631`", ",", 
         RowBox[{"-", "0.0007780091892470864`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.610107421875`", ",", 
       RowBox[{"{", 
        RowBox[{"1.6739429911265093`", ",", "7.541370780496893`", ",", 
         RowBox[{"-", "0.00037762876268487844`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.18505859375`", ",", 
       RowBox[{"{", 
        RowBox[{"2.1077840340923735`", ",", "7.392740310375402`", ",", 
         RowBox[{"-", "0.0007407065264590784`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.738037109375`", ",", 
       RowBox[{"{", 
        RowBox[{"2.572331864116552`", ",", "7.206602820917597`", ",", 
         RowBox[{"-", "0.0001783484205635233`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.184814453125`", ",", 
       RowBox[{"{", 
        RowBox[{"3.084988775312693`", ",", "6.972746091377016`", ",", 
         RowBox[{"-", "0.0004035379839812947`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.419189453125`", ",", 
       RowBox[{"{", 
        RowBox[{"3.6815681458014113`", ",", "6.663089366462643`", ",", 
         RowBox[{"-", "0.0006365563533128338`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.25439453125`", ",", 
       RowBox[{"{", 
        RowBox[{"4.477876674370705`", ",", "6.176008719334185`", ",", 
         RowBox[{"-", "0.0004343298669324813`"}]}], "}"}]}], "}"}]}], "}"}], 
   ",", "0.9424901989746094`", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.731331663343814*^9},ExpressionUUID->"5b841993-4878-483c-b8e1-\
7274f1b299d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELSystematics", "[", 
  RowBox[{"{", 
   RowBox[{"203.3", ",", "0.74", ",", "6.73", ",", 
    RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.731331742038166*^9, 
  3.7313317423888474`*^9}},ExpressionUUID->"1c2284e4-c9b4-4eab-8f59-\
923296d03644"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.3`", ",", "0.74`", ",", "6.73`", ",", 
     RowBox[{"-", "0.476`"}], ",", "0.053`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.1123046875`", ",", 
       RowBox[{"{", 
        RowBox[{"0.09408376059523273`", ",", "7.808793814549097`", ",", 
         RowBox[{"-", "0.0003381854171280452`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.29541015625`", ",", 
       RowBox[{"{", 
        RowBox[{"0.47443227574103697`", ",", "7.78924487428552`", ",", 
         RowBox[{"-", "0.0009180233801586724`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.64697265625`", ",", 
       RowBox[{"{", 
        RowBox[{"0.8625380725299787`", ",", "7.7395933416136335`", ",", 
         RowBox[{"-", "0.0000647316317454738`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.112060546875`", ",", 
       RowBox[{"{", 
        RowBox[{"1.2611073296139788`", ",", "7.65767579742625`", ",", 
         RowBox[{"-", "0.00032021132528825547`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.65771484375`", ",", 
       RowBox[{"{", 
        RowBox[{"1.674206971135238`", ",", "7.54308400317868`", ",", 
         RowBox[{"-", "0.00007221162343995502`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.232666015625`", ",", 
       RowBox[{"{", 
        RowBox[{"2.1081156864877815`", ",", "7.394261832906903`", ",", 
         RowBox[{"-", "0.0006029971968093406`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.78564453125`", ",", 
       RowBox[{"{", 
        RowBox[{"2.5727355696089442`", ",", "7.2079262240163855`", ",", 
         RowBox[{"-", "0.00020053899992156232`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.232421875`", ",", 
       RowBox[{"{", 
        RowBox[{"3.085470608856757`", ",", "6.973877289365004`", ",", 
         RowBox[{"-", "0.0005549365891122093`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.466796875`", ",", 
       RowBox[{"{", 
        RowBox[{"3.682135958203327`", ",", "6.664037556898463`", ",", 
         RowBox[{"-", "0.0008673513225021523`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.302001953125`", ",", 
       RowBox[{"{", 
        RowBox[{"4.478546270754801`", ",", "6.176756666650788`", ",", 
         RowBox[{"-", "0.0006598721768216187`"}]}], "}"}]}], "}"}]}], "}"}], 
   ",", "0.9579689697074891`", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.731332153748829*^9},ExpressionUUID->"4f1a2486-fda0-4ab6-b530-\
1263acba8c34"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELSystematics", "[", 
  RowBox[{"{", 
   RowBox[{"203.4", ",", " ", "0.73", ",", " ", "6.72", ",", " ", 
    RowBox[{"-", "0.477"}], ",", " ", "0.054"}], "}"}], "]"}]], "Input",Expres\
sionUUID->"8df2b4ff-694a-409e-bea2-b7c6a258a472"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.4`", ",", "0.73`", ",", "6.72`", ",", 
     RowBox[{"-", "0.477`"}], ",", "0.054`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.218505859375`", ",", 
       RowBox[{"{", 
        RowBox[{"0.09394406664508623`", ",", "7.782848145852339`", ",", 
         RowBox[{"-", "0.0005168896520970634`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.401611328125`", ",", 
       RowBox[{"{", 
        RowBox[{"0.4736394756402609`", ",", "7.763392888185007`", ",", 
         RowBox[{"-", "0.00023068575641360667`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7421875`", ",", 
       RowBox[{"{", 
        RowBox[{"0.8609604759353781`", ",", "7.7134404026149745`", ",", 
         RowBox[{"-", "0.00043844795134262426`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.199951171875`", ",", 
       RowBox[{"{", 
        RowBox[{"1.2585799056911045`", ",", "7.631748178612214`", ",", 
         RowBox[{"-", "0.00011330683547683407`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.73095703125`", ",", 
       RowBox[{"{", 
        RowBox[{"1.6706080193910655`", ",", "7.517420326003265`", ",", 
         RowBox[{"-", "0.0004236726285817838`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.294921875`", ",", 
       RowBox[{"{", 
        RowBox[{"2.1032714031885598`", ",", "7.369559446994721`", ",", 
         RowBox[{"-", "0.000015493535325816765`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.825927734375`", ",", 
       RowBox[{"{", 
        RowBox[{"2.5666332683939705`", ",", "7.184272194774683`", ",", 
         RowBox[{"-", "0.0007138946049796147`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.25439453125`", ",", 
       RowBox[{"{", 
        RowBox[{"3.0780331834897865`", ",", "6.952128162270443`", ",", 
         RowBox[{"-", "0.0008248891086175547`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.470458984375`", ",", 
       RowBox[{"{", 
        RowBox[{"3.67342261773999`", ",", "6.645104723778863`", ",", 
         RowBox[{"-", "0.0003974994699271761`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.280029296875`", ",", 
       RowBox[{"{", 
        RowBox[{"4.468885028245284`", ",", "6.16187285539851`", ",", 
         RowBox[{"-", "0.00033135189622135464`"}]}], "}"}]}], "}"}]}], "}"}], 
   ",", "0.8877810243415833`", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7313591598090763`*^9},ExpressionUUID->"c789be6d-7d32-44c1-956d-\
d4e6784668bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELSystematics", "[", 
  RowBox[{"{", 
   RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
    RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.7313857804008512`*^9, 3.731385798471559*^9}, {
  3.7316231831449127`*^9, 
  3.731623183387589*^9}},ExpressionUUID->"7349c80b-567f-4883-a251-\
042a2fb983ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.3`", ",", "0.73`", ",", "6.73`", ",", 
     RowBox[{"-", "0.478`"}], ",", "0.054`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.07568359375`", ",", 
       RowBox[{"{", 
        RowBox[{"0.09397965929415984`", ",", "7.784344652276098`", ",", 
         RowBox[{"-", "0.00018657648814013328`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.255126953125`", ",", 
       RowBox[{"{", 
        RowBox[{"0.4738132482146028`", ",", "7.764797728024637`", ",", 
         RowBox[{"-", "0.0006154263090003553`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.595703125`", ",", 
       RowBox[{"{", 
        RowBox[{"0.8612552180976815`", ",", "7.71512498345134`", ",", 
         RowBox[{"-", "0.00041838853080022886`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.0498046875`", ",", 
       RowBox[{"{", 
        RowBox[{"1.2589984226235051`", ",", "7.633660838118256`", ",", 
         RowBox[{"-", "0.0004831122809960675`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.580810546875`", ",", 
       RowBox[{"{", 
        RowBox[{"1.6711320881489204`", ",", "7.519851741725182`", ",", 
         RowBox[{"-", "0.000288660373712446`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.14111328125`", ",", 
       RowBox[{"{", 
        RowBox[{"2.1039417960959756`", ",", "7.372364422598156`", ",", 
         RowBox[{"-", "0.0004187768766019673`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.67578125`", ",", 
       RowBox[{"{", 
        RowBox[{"2.567426803235389`", ",", "7.187741281953237`", ",", 
         RowBox[{"-", "0.00030797854071451525`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.10791015625`", ",", 
       RowBox[{"{", 
        RowBox[{"3.079043266696852`", ",", "6.956105034281384`", ",", 
         RowBox[{"-", "0.0002695169307029843`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.32763671875`", ",", 
       RowBox[{"{", 
        RowBox[{"3.6749252537669115`", ",", "6.649329089349389`", ",", 
         RowBox[{"-", "0.0006006652081831376`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.15185546875`", ",", 
       RowBox[{"{", 
        RowBox[{"4.471291718980456`", ",", "6.166419947829445`", ",", 
         RowBox[{"-", "0.0002437487411584005`"}]}], "}"}]}], "}"}]}], "}"}], 
   ",", "0.8181251219558716`", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.731386787473937*^9},ExpressionUUID->"ed24052c-0c99-43c7-ad5f-\
e9ba42dfab39"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELSystematics", "[", 
  RowBox[{"{", 
   RowBox[{"203.5", ",", " ", "0.73", ",", " ", "6.72", ",", " ", 
    RowBox[{"-", "0.477"}], ",", " ", "0.054"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.73162317050148*^9, 
  3.73162320473149*^9}},ExpressionUUID->"c27ba415-a1d1-4b2a-a5b8-\
2ee81d3ac955"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.5`", ",", "0.73`", ",", "6.72`", ",", 
     RowBox[{"-", "0.477`"}], ",", "0.054`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.174560546875`", ",", 
       RowBox[{"{", 
        RowBox[{"0.0939279656345021`", ",", "7.780953121205006`", ",", 
         RowBox[{"-", "0.00021081625844487917`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.35400390625`", ",", 
       RowBox[{"{", 
        RowBox[{"0.4735641914426485`", ",", "7.76132396556122`", ",", 
         RowBox[{"-", "0.0008200429495452966`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6982421875`", ",", 
       RowBox[{"{", 
        RowBox[{"0.8608128162244829`", ",", "7.711656127623962`", ",", 
         RowBox[{"-", "0.00004172588611695005`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.15234375`", ",", 
       RowBox[{"{", 
        RowBox[{"1.258380818244971`", ",", "7.629897533669361`", ",", 
         RowBox[{"-", "0.0005081784452087845`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.683349609375`", ",", 
       RowBox[{"{", 
        RowBox[{"1.6703443159514386`", ",", "7.515738874314951`", ",", 
         RowBox[{"-", "0.0006659330045870604`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.24365234375`", ",", 
       RowBox[{"{", 
        RowBox[{"2.1029726293541025`", ",", "7.367897608103293`", ",", 
         RowBox[{"-", "0.0009546045768917821`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.7783203125`", ",", 
       RowBox[{"{", 
        RowBox[{"2.566229470247532`", ",", "7.182976693403525`", ",", 
         RowBox[{"-", "0.0006322525048556571`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.206787109375`", ",", 
       RowBox[{"{", 
        RowBox[{"3.077550560340959`", ",", "6.951021898945038`", ",", 
         RowBox[{"-", "0.0006179766563025879`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.4228515625`", ",", 
       RowBox[{"{", 
        RowBox[{"3.672852506589336`", ",", "6.644179159493582`", ",", 
         RowBox[{"-", "0.00011680382307766024`"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.232421875`", ",", 
       RowBox[{"{", 
        RowBox[{"4.468209069676716`", ",", "6.16114514399788`", ",", 
         RowBox[{"-", "0.00006510352216948512`"}]}], "}"}]}], "}"}]}], "}"}], 
   ",", "0.8159770873832703`", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.731624418524905*^9},ExpressionUUID->"23f744a5-02f8-4072-abc5-\
66e2841a59d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Parallelize", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ELSystematics", "[", "#", "]"}], "&"}], "/@", 
   RowBox[{"Tuples", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"203.3", ",", "203.5", ",", "0.1"}], "]"}], ",", 
      RowBox[{"Range", "[", 
       RowBox[{"0.73", ",", "0.75", ",", "0.01"}], "]"}], ",", 
      RowBox[{"Range", "[", 
       RowBox[{"6.72", ",", "6.74", ",", "0.01"}], "]"}], ",", 
      RowBox[{"Range", "[", 
       RowBox[{
        RowBox[{"-", "0.477"}], ",", 
        RowBox[{"-", "0.475"}], ",", "0.001"}], "]"}], ",", 
      RowBox[{"Range", "[", 
       RowBox[{"0.052", ",", "0.054", ",", "0.001"}], "]"}]}], "}"}], "]"}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.731330197252925*^9, 3.731330254144919*^9}, {
   3.731330444715456*^9, 3.731330506056822*^9}, {3.731332246554679*^9, 
   3.731332288561388*^9}, 
   3.7313323714457417`*^9},ExpressionUUID->"6711de6c-1bb2-4db8-91f8-\
4dc169eff0b1"],

Cell[CellGroupData[{

Cell["\<\
{{203.3, 0.74, 6.72, -0.476, 0.054}, 
 
>   {{0.159912, {0.0939872, 7.80045, -0.000380395}}, 
 
>    {0.343018, {0.473854, 7.78078, -0.000615557}}, 
 
>    {0.690918, {0.861323, 7.73064, -0.000398953}}, 
 
>    {1.15601, {1.25907, 7.64827, -0.000717262}}, 
 
>    {1.70532, {1.67113, 7.53326, -0.000239528}}, 
 
>    {2.2876, {2.10377, 7.38401, -0.000560492}}, 
 
>    {2.85156, {2.56687, 7.19718, -0.000352385}}, 
 
>    {3.32031, {3.07777, 6.96279, -0.000144455}}, 
 
>    {3.58398, {3.67242, 6.65244, -0.00074163}}, 
 
>    {3.4668, {4.46669, 6.16476, -0.0003027}}}, 1.17527, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731332806236195*^9},ExpressionUUID->"4a9a9c4d-e536-45e5-b341-\
83f37780c95e"],

Cell["\<\
{{203.3, 0.74, 6.74, -0.476, 0.052}, 
 
>   {{0.0683594, {0.0941844, 7.81735, -0.000682212}}, 
 
>    {0.255127, {0.475027, 7.79812, -0.000685307}}, 
 
>    {0.606689, {0.863798, 7.74875, -0.000124301}}, 
 
>    {1.07178, {1.26322, 7.66727, -0.000307834}}, 
 
>    {1.61377, {1.67738, 7.55308, -0.000263398}}, 
 
>    {2.18506, {2.11256, 7.40485, -0.0000811767}}, 
 
>    {2.72339, {2.57875, 7.21882, -0.000271905}}, 
 
>    {3.15186, {3.09327, 6.98526, -0.000235733}}, 
 
>    {3.35693, {3.69192, 6.67594, -0.000112561}}, 
 
>    {3.14087, {4.49047, 6.18892, -0.000726927}}}, 0.845738, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7313328494218683`*^9},ExpressionUUID->"1b3c8a2a-c6af-4156-9a45-\
0337a66e96ab"],

Cell["\<\
{{203.3, 0.74, 6.72, -0.475, 0.052}, 
 
>   {{0.526123, {0.0941258, 7.82144, -0.000659882}}, 
 
>    {0.716553, {0.474755, 7.80206, -0.000429956}}, 
 
>    {1.07178, {0.863348, 7.75197, -0.000455852}}, 
 
>    {1.54785, {1.26259, 7.66964, -0.0000488158}}, 
 
>    {2.09717, {1.67661, 7.554, -0.000744716}}, 
 
>    {2.67944, {2.1116, 7.40425, -0.000482736}}, 
 
>    {3.22876, {2.57753, 7.21666, -0.000255963}}, 
 
>    {3.66089, {3.0917, 6.98139, -0.000618744}}, 
 
>    {3.86597, {3.68961, 6.67063, -0.000295449}}, 
 
>    {3.64258, {4.48638, 6.18245, -0.000145467}}}, 2.81851, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731333243167447*^9},ExpressionUUID->"0bfb4411-9532-42ce-af31-\
54fb3b144403"],

Cell["\<\
{{203.3, 0.74, 6.74, -0.476, 0.053}, 
 
>   {{-0.162354, {0.0941247, 7.80533, -0.000804747}}, 
 
>    {0.020752, {0.474621, 7.786, -0.000906784}}, 
 
>    {0.36499, {0.862867, 7.73649, -0.000843276}}, 
 
>    {0.826416, {1.26155, 7.65525, -0.000461455}}, 
 
>    {1.36475, {1.67476, 7.54139, -0.00010093}}, 
 
>    {1.93237, {2.10877, 7.39349, -0.000295083}}, 
 
>    {2.47437, {2.57355, 7.20798, -0.000397033}}, 
 
>    {2.91382, {3.08647, 6.97488, -0.000622499}}, 
 
>    {3.14453, {3.68339, 6.66602, -0.000458011}}, 
 
>    {2.97607, {4.48049, 6.17953, -0.000638251}}}, 1.47059, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731333279043391*^9},ExpressionUUID->"20db3cae-8e1a-45fd-8d55-\
db4044a6ecc4"],

Cell["\<\
{{203.3, 0.73, 6.73, -0.475, 0.053}, 
 
>   {{0.0427246, {0.0940985, 7.78755, -0.000881296}}, 
 
>    {0.22583, {0.474497, 7.76834, -0.000463934}}, 
 
>    {0.562744, {0.862674, 7.71879, -0.000769795}}, 
 
>    {1.01318, {1.26132, 7.63767, -0.000453433}}, 
 
>    {1.5332, {1.67457, 7.5241, -0.000394021}}, 
 
>    {2.0752, {2.1087, 7.37686, -0.00064427}}, 
 
>    {2.58057, {2.57371, 7.19246, -0.000822139}}, 
 
>    {2.97241, {3.08696, 6.96126, -0.000334312}}, 
 
>    {3.12988, {3.68443, 6.65498, -0.000739133}}, 
 
>    {2.86621, {4.48145, 6.17304, -0.0000329692}}}, 0.780724, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7313333949935637`*^9},ExpressionUUID->"eb49368f-9247-4aa8-ae7d-\
55a901e19932"],

Cell["\<\
{{203.3, 0.74, 6.72, -0.475, 0.053}, 
 
>   {{0.299072, {0.0940644, 7.8094, -0.000412031}}, 
 
>    {0.48584, {0.47434, 7.78991, -0.000290783}}, 
 
>    {0.83374, {0.862402, 7.73969, -0.000829073}}, 
 
>    {1.30249, {1.26092, 7.65743, -0.000784889}}, 
 
>    {1.85181, {1.67396, 7.54234, -0.000279111}}, 
 
>    {2.43042, {2.1078, 7.39295, -0.00042728}}, 
 
>    {2.9834, {2.57232, 7.2059, -0.000154096}}, 
 
                                             -7
>    {3.43018, {3.08484, 6.97129, -8.83493 10  }}, 
 
>    {3.65723, {3.68113, 6.66084, -0.000525626}}, 
 
>    {3.47778, {4.4767, 6.17301, -0.000743147}}}, 1.42268, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731333681209043*^9},ExpressionUUID->"0b867dea-7a18-4c05-8bae-\
549aec9f8db6"],

Cell["\<\
{{203.3, 0.74, 6.74, -0.476, 0.054}, 
 
>   {{-0.385742, {0.0940686, 7.79383, -0.0000115878}}, 
 
>    {-0.206299, {0.474234, 7.77439, -0.000210875}}, 
 
>    {0.130615, {0.861974, 7.72474, -0.000633137}}, 
 
>    {0.584717, {1.25995, 7.64351, -0.000570625}}, 
 
>    {1.11572, {1.67226, 7.52978, -0.000724027}}, 
 
>    {1.68335, {2.10511, 7.38236, -0.000316194}}, 
 
>    {2.229, {2.56848, 7.19733, -0.000197061}}, 
 
>    {2.67944, {3.07978, 6.96467, -0.000497514}}, 
 
>    {2.93213, {3.675, 6.6561, -0.000851316}}, 
 
>    {2.81128, {4.4705, 6.17016, -0.000304591}}}, 3.04646, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7313337063317842`*^9},ExpressionUUID->"4a51f69d-3961-44ca-bebc-\
93dabbf5e1d8"],

Cell["\<\
{{203.3, 0.73, 6.72, -0.477, 0.052}, 
 
>   {{0.720215, {0.094077, 7.80874, -0.000443788}}, 
 
>    {0.906982, {0.474525, 7.78924, -0.000919377}}, 
 
>    {1.26221, {0.862952, 7.73944, -0.00023117}}, 
 
>    {1.73096, {1.26209, 7.6573, -0.000285313}}, 
 
>    {2.27295, {1.67605, 7.54226, -0.000558882}}, 
 
>    {2.84058, {2.11111, 7.39331, -0.000521117}}, 
 
>    {3.36792, {2.57731, 7.20691, -0.00077098}}, 
 
>    {3.77441, {3.09198, 6.97359, -0.00053825}}, 
 
>    {3.93921, {3.69087, 6.66543, -0.000249311}}, 
 
>    {3.65723, {4.48907, 6.18117, -0.000136746}}}, 4.13426, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731333827069049*^9},ExpressionUUID->"4ceb01ed-e0d4-425f-aed2-\
dcca2298dd23"],

Cell["\<\
{{203.3, 0.74, 6.74, -0.475, 0.052}, 
 
>   {{-0.0158691, {0.0942044, 7.81461, -0.000212815}}, 
 
>    {0.167236, {0.475128, 7.79525, -0.000890931}}, 
 
>    {0.515137, {0.863976, 7.74587, -0.000656527}}, 
 
>    {0.976563, {1.26346, 7.66452, -0.000808964}}, 
 
>    {1.51489, {1.67768, 7.55059, -0.000377878}}, 
 
>    {2.07886, {2.11292, 7.40255, -0.0003298}}, 
 
>    {2.60986, {2.57913, 7.21683, -0.000265876}}, 
 
>    {3.02734, {3.09368, 6.98351, -0.000407404}}, 
 
>    {3.21777, {3.69233, 6.6744, -0.000797124}}, 
 
>    {2.99072, {4.49052, 6.18799, -0.00060695}}}, 0.932402, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731334095544327*^9},ExpressionUUID->"527cc43c-6a9f-428b-a693-\
02aabeaf0ea2"],

Cell["\<\
{{203.3, 0.74, 6.72, -0.475, 0.054}, 
 
>   {{0.0756836, {0.0940076, 7.79768, -0.000158026}}, 
 
>    {0.258789, {0.47395, 7.77809, -0.000140982}}, 
 
>    {0.603027, {0.861493, 7.72794, -0.000255272}}, 
 
>    {1.06445, {1.2593, 7.6457, -0.000551277}}, 
 
>    {1.60645, {1.67144, 7.53076, -0.000587888}}, 
 
>    {2.18506, {2.10411, 7.38187, -0.000166599}}, 
 
>    {2.73804, {2.56728, 7.19518, -0.000563798}}, 
 
>    {3.1958, {3.07821, 6.96104, -0.000519054}}, 
 
>    {3.44849, {3.67278, 6.65107, -0.000799851}}, 
 
>    {3.31665, {4.46682, 6.16383, -0.000322459}}}, 0.983872, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7313341029022827`*^9},ExpressionUUID->"48d09102-8ec5-44b2-941a-\
ac66a6858c52"],

Cell["\<\
{{203.3, 0.73, 6.73, -0.475, 0.054}, 
 
>   {{-0.184326, {0.0940433, 7.77597, -0.000903858}}, 
 
>    {-0.00488281, {0.474115, 7.75665, -0.000577766}}, 
 
>    {0.328369, {0.861781, 7.70718, -0.00044196}}, 
 
>    {0.771484, {1.25973, 7.62609, -0.000434931}}, 
 
>    {1.28418, {1.67207, 7.51267, -0.000882325}}, 
 
>    {1.82617, {2.10504, 7.36593, -0.000544386}}, 
 
>    {2.33521, {2.56866, 7.18203, -0.000532287}}, 
 
>    {2.73804, {3.08031, 6.95127, -0.000180281}}, 
 
>    {2.92114, {3.67603, 6.64545, -0.000405661}}, 
 
>    {2.69775, {4.47186, 6.16362, -0.000715357}}}, 1.79877, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731334369477725*^9},ExpressionUUID->"6999f438-5330-4d9a-8cbe-\
293c17dbdc42"],

Cell["\<\
{{203.3, 0.74, 6.74, -0.475, 0.053}, 
 
>   {{-0.246582, {0.094145, 7.80264, -0.000382167}}, 
 
>    {-0.0634766, {0.474717, 7.78338, -0.000234144}}, 
 
>    {0.2771, {0.863036, 7.73387, -0.000504833}}, 
 
>    {0.734863, {1.26178, 7.65274, -0.000108785}}, 
 
>    {1.26587, {1.67507, 7.53895, -0.000271892}}, 
 
>    {1.82617, {2.10914, 7.39124, -0.000604935}}, 
 
>    {2.36084, {2.57395, 7.20602, -0.000458417}}, 
 
>    {2.79297, {3.08683, 6.97332, -0.0000370527}}, 
 
>    {3.00903, {3.68374, 6.66468, -0.000404599}}, 
 
>    {2.82593, {4.4806, 6.17862, -0.000573535}}}, 1.9792, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731334484329712*^9},ExpressionUUID->"8ab10f2c-a6f6-424e-8c92-\
2e1b8b42739e"],

Cell["\<\
{{203.3, 0.74, 6.73, -0.477, 0.052}, 
 
>   {{0.427246, {0.0941239, 7.82379, -0.000327273}}, 
 
>    {0.617676, {0.474741, 7.80448, -0.000129957}}, 
 
>    {0.9729, {0.863318, 7.75455, -0.000294881}}, 
 
>    {1.44897, {1.26255, 7.67245, -0.000219052}}, 
 
>    {2.00195, {1.67656, 7.55725, -0.000666915}}, 
 
>    {2.58789, {2.11158, 7.40789, -0.000674787}}, 
 
>    {3.14453, {2.57759, 7.22072, -0.000598211}}, 
 
>    {3.59131, {3.09192, 6.98593, -0.000490802}}, 
 
>    {3.8147, {3.69031, 6.6754, -0.000299957}}, 
 
>    {3.61694, {4.48836, 6.18715, -0.000531309}}}, 2.25266, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7313345096035633`*^9},ExpressionUUID->"e183438b-c654-48b1-8d68-\
a9bafd4bf4db"],

Cell["\<\
{{203.3, 0.74, 6.74, -0.475, 0.054}, 
 
>   {{-0.473633, {0.0940902, 7.79099, -0.000559762}}, 
 
>    {-0.294189, {0.474337, 7.77163, -0.00050793}}, 
 
>    {0.0427246, {0.862146, 7.72217, -0.000344667}}, 
 
>    {0.493164, {1.26019, 7.64106, -0.000270955}}, 
 
>    {1.02051, {1.67255, 7.52757, -0.0000658243}}, 
 
>    {1.57715, {2.10549, 7.38015, -0.000687202}}, 
 
>    {2.11548, {2.5689, 7.19541, -0.000325874}}, 
 
>    {2.55493, {3.08023, 6.96299, -0.000809488}}, 
 
>    {2.80029, {3.67529, 6.65496, -0.0000621484}}, 
 
>    {2.66113, {4.47066, 6.16928, -0.000297381}}}, 3.99037, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731334882778446*^9},ExpressionUUID->"a9e647ad-fd1a-49e1-a119-\
0011ae563a48"],

Cell["\<\
{{203.3, 0.74, 6.73, -0.477, 0.053}, 
 
>   {{0.196533, {0.0940635, 7.81157, -0.000665388}}, 
 
>    {0.383301, {0.474331, 7.79215, -0.000570016}}, 
 
>    {0.734863, {0.862369, 7.7423, -0.000311378}}, 
 
>    {1.20361, {1.26087, 7.66026, -0.000588107}}, 
 
>    {1.75293, {1.67392, 7.54541, -0.00071412}}, 
 
>    {2.33887, {2.10775, 7.39658, -0.00022519}}, 
 
>    {2.89551, {2.57238, 7.20977, -0.000934612}}, 
 
>    {3.35693, {3.08505, 6.97564, -0.000270438}}, 
 
>    {3.60596, {3.6817, 6.66559, -0.0000846058}}, 
 
>    {3.45215, {4.47845, 6.17769, -0.000706939}}}, 1.21126, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731334917230019*^9},ExpressionUUID->"c6705783-a9c7-4c84-9f3c-\
6ccacd9b2778"],

Cell["\<\
{{203.3, 0.73, 6.72, -0.477, 0.053}, 
 
>   {{0.489502, {0.0940163, 7.79658, -0.000631977}}, 
 
>    {0.67627, {0.474107, 7.7772, -0.000276975}}, 
 
>    {1.02051, {0.862011, 7.72708, -0.000999853}}, 
 
>    {1.4856, {1.2604, 7.64521, -0.000475962}}, 
 
>    {2.02393, {1.67341, 7.53055, -0.000421781}}, 
 
>    {2.58789, {2.10731, 7.38198, -0.00075966}}, 
 
>    {3.12256, {2.57207, 7.1963, -0.00010151}}, 
 
>    {3.54004, {3.08513, 6.96348, -0.000217252}}, 
 
>    {3.73047, {3.68232, 6.65581, -0.000039487}}, 
 
>    {3.49243, {4.47932, 6.17187, -0.000485674}}}, 2.07273, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731335202517221*^9},ExpressionUUID->"1b708332-f907-4ef9-a263-\
2555d99b9d46"],

Cell["\<\
{{203.3, 0.75, 6.72, -0.477, 0.052}, 
 
>   {{0.67627, {0.0940927, 7.8463, -0.0000809512}}, 
 
>    {0.870361, {0.4746, 7.82673, -0.000161222}}, 
 
>    {1.23657, {0.863075, 7.77616, -0.000511336}}, 
 
>    {1.73096, {1.26219, 7.69294, -0.00065217}}, 
 
>    {2.31323, {1.67602, 7.57624, -0.000590426}}, 
 
>    {2.93579, {2.11076, 7.42473, -0.000445814}}, 
 
>    {3.53638, {2.57636, 7.23473, -0.000754678}}, 
 
>    {4.03809, {3.09003, 6.99651, -0.000993406}}, 
 
>    {4.33105, {3.68735, 6.6818, -0.000964952}}, 
 
>    {4.22485, {4.48385, 6.18793, -0.000681663}}}, 6.2709, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731335299834618*^9},ExpressionUUID->"b2d44b4c-3eb7-48c9-9f0d-\
0a67f478449b"],

Cell["\<\
{{203.3, 0.74, 6.73, -0.477, 0.054}, 
 
>   {{-0.0268555, {0.0940067, 7.79988, -0.0000727554}}, 
 
>    {0.15625, {0.473941, 7.78036, -0.0000775785}}, 
 
>    {0.500488, {0.86147, 7.73037, -0.000308319}}, 
 
>    {0.961914, {1.25927, 7.64835, -0.000902196}}, 
 
>    {1.50757, {1.67139, 7.53384, -0.000651619}}, 
 
>    {2.08984, {2.10407, 7.38533, -0.000448583}}, 
 
>    {2.65381, {2.56726, 7.19919, -0.000089652}}, 
 
>    {3.12256, {3.07836, 6.96536, -0.000363131}}, 
 
>    {3.39355, {3.67333, 6.65561, -0.00072128}}, 
 
>    {3.28735, {4.46853, 6.16826, -0.000637112}}}, 1.13922, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731335301282997*^9},ExpressionUUID->"34e0af20-d49d-4902-ac9e-\
1eaf3fb7ab4c"],

Cell["\<\
{{203.3, 0.75, 6.72, -0.477, 0.053}, 
 
>   {{0.449219, {0.0940308, 7.83393, -0.000156698}}, 
 
>    {0.639648, {0.474182, 7.81425, -0.00035245}}, 
 
>    {1.0022, {0.862112, 7.76375, -0.000297574}}, 
 
>    {1.48926, {1.26049, 7.68057, -0.000823121}}, 
 
>    {2.06787, {1.67336, 7.56424, -0.000467353}}, 
 
>    {2.68677, {2.10693, 7.4131, -0.000726307}}, 
 
>    {3.29102, {2.57112, 7.22365, -0.000960312}}, 
 
>    {3.80737, {3.08312, 6.98612, -0.000629882}}, 
 
>    {4.12598, {3.6787, 6.6719, -0.00056778}}, 
 
>    {4.06372, {4.47385, 6.17847, -0.000545409}}}, 3.82535, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7313356804436607`*^9},ExpressionUUID->"66fcaeb2-da22-472a-9028-\
9ee8cf511545"],

Cell["\<\
{{203.3, 0.74, 6.73, -0.476, 0.052}, 
 
>   {{0.339355, {0.094145, 7.82075, -0.000889096}}, 
 
>    {0.529785, {0.474841, 7.80151, -0.000435699}}, 
 
>    {0.881348, {0.863495, 7.75158, -0.000923885}}, 
 
>    {1.35376, {1.2628, 7.66962, -0.000810823}}, 
 
>    {1.90308, {1.67686, 7.55469, -0.000860976}}, 
 
>    {2.48535, {2.1119, 7.4057, -0.00011877}}, 
 
>    {3.03101, {2.57797, 7.21867, -0.00064818}}, 
 
>    {3.4668, {3.09232, 6.98413, -0.000705922}}, 
 
>    {3.6792, {3.69061, 6.67399, -0.000209526}}, 
 
>    {3.4668, {4.4884, 6.18619, -0.000430669}}}, 1.56816, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731335709448666*^9},ExpressionUUID->"d87535a9-f881-4b14-899c-\
697cb6572297"],

Cell["\<\
{{203.3, 0.75, 6.72, -0.477, 0.054}, 
 
>   {{0.22583, {0.0939735, 7.82189, -0.000215145}}, 
 
>    {0.412598, {0.473789, 7.80209, -0.00052181}}, 
 
>    {0.771484, {0.861197, 7.75166, -0.0000496364}}, 
 
                                             -6
>    {1.25488, {1.25885, 7.66872, -9.69672 10  }}, 
 
>    {1.82617, {1.67079, 7.55251, -0.000219983}}, 
 
>    {2.44141, {2.10323, 7.4017, -0.000791139}}, 
 
>    {3.04932, {2.56601, 7.21278, -0.000820119}}, 
 
>    {3.57666, {3.07639, 6.97574, -0.000574592}}, 
 
>    {3.9209, {3.67019, 6.66201, -0.000212285}}, 
 
>    {3.89893, {4.46402, 6.1688, -0.000947184}}}, 2.33677, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731336048150773*^9},ExpressionUUID->"2a840cc4-c645-4ebe-9218-\
a81cfd95e6cb"],

Cell["\<\
{{203.3, 0.74, 6.73, -0.476, 0.053}, 
 
>   {{0.112305, {0.0940838, 7.80879, -0.000338185}}, 
 
>    {0.29541, {0.474432, 7.78924, -0.000918023}}, 
 
>    {0.646973, {0.862538, 7.73959, -0.0000647316}}, 
 
>    {1.11206, {1.26111, 7.65768, -0.000320211}}, 
 
>    {1.65771, {1.67421, 7.54308, -0.0000722116}}, 
 
>    {2.23267, {2.10812, 7.39426, -0.000602997}}, 
 
>    {2.78564, {2.57274, 7.20793, -0.000200539}}, 
 
>    {3.23242, {3.08547, 6.97388, -0.000554937}}, 
 
>    {3.4668, {3.68214, 6.66404, -0.000867351}}, 
 
>    {3.302, {4.47855, 6.17676, -0.000659872}}}, 0.957969, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7313361075027647`*^9},ExpressionUUID->"e885c69a-85cf-4a43-98f3-\
d178c8810973"],

Cell["\<\
{{203.3, 0.75, 6.72, -0.476, 0.052}, 
 
>   {{0.588379, {0.0941138, 7.8431, -0.000830973}}, 
 
>    {0.782471, {0.474699, 7.82361, -0.000652114}}, 
 
>    {1.14868, {0.86324, 7.77325, -0.000394832}}, 
 
>    {1.6394, {1.26242, 7.69016, -0.000508147}}, 
 
>    {2.21436, {1.67631, 7.57354, -0.000960335}}, 
 
>    {2.82959, {2.11112, 7.42224, -0.000933145}}, 
 
>    {3.42285, {2.57674, 7.23256, -0.000962321}}, 
 
>    {3.91724, {3.09035, 6.99478, -0.000520406}}, 
 
>    {4.19922, {3.68755, 6.68047, -0.000199212}}, 
 
>    {4.07471, {4.4839, 6.18688, -0.000710423}}}, 4.88298, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731336455107901*^9},ExpressionUUID->"fa689b27-3d99-4b6d-8b78-\
169b1f600de2"],

Cell["\<\
{{203.3, 0.74, 6.73, -0.476, 0.054}, 
 
>   {{-0.114746, {0.0940283, 7.79695, -0.000717887}}, 
 
>    {0.0683594, {0.474043, 7.7775, -0.000469663}}, 
 
>    {0.412598, {0.861642, 7.72771, -0.000109271}}, 
 
>    {0.870361, {1.25951, 7.64582, -0.00068505}}, 
 
>    {1.40869, {1.6717, 7.53137, -0.000954336}}, 
 
>    {1.9873, {2.10442, 7.38322, -0.0000175038}}, 
 
>    {2.54028, {2.56767, 7.19722, -0.000272159}}, 
 
>    {2.99805, {3.0788, 6.96363, -0.000716473}}, 
 
>    {3.25806, {3.6737, 6.65426, -0.000764893}}, 
 
>    {3.13721, {4.46868, 6.16735, -0.000645863}}}, 1.3131, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731336511441883*^9},ExpressionUUID->"c616d3e2-2a73-48c1-acf8-\
f8facd880259"],

Cell["\<\
{{203.3, 0.73, 6.72, -0.477, 0.054}, 
 
>   {{0.262451, {0.0939602, 7.78475, -0.000816533}}, 
 
>    {0.445557, {0.473721, 7.76526, -0.000553966}}, 
 
>    {0.786133, {0.861108, 7.71523, -0.000829288}}, 
 
>    {1.2439, {1.2588, 7.63341, -0.000611839}}, 
 
>    {1.77856, {1.67087, 7.51911, -0.000175761}}, 
 
>    {2.33887, {2.10364, 7.37088, -0.00079814}}, 
 
>    {2.87354, {2.56704, 7.18557, -0.000791659}}, 
 
>    {3.30566, {3.07845, 6.9534, -0.000206614}}, 
 
>    {3.51807, {3.67399, 6.64603, -0.000675567}}, 
 
>    {3.32764, {4.46956, 6.1626, -0.000595424}}}, 0.998231, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731336610978034*^9},ExpressionUUID->"2a995f59-8c17-483b-8ed4-\
eb434c96fd43"],

Cell["\<\
{{203.3, 0.75, 6.72, -0.476, 0.053}, 
 
>   {{0.361328, {0.0940521, 7.83079, -0.000945139}}, 
 
>    {0.551758, {0.474283, 7.81119, -0.000883279}}, 
 
>    {0.914307, {0.86228, 7.7609, -0.000226133}}, 
 
>    {1.39771, {1.26073, 7.67786, -0.000727347}}, 
 
>    {1.96899, {1.67366, 7.56159, -0.000889178}}, 
 
>    {2.58423, {2.10727, 7.41083, -0.000391433}}, 
 
>    {3.18115, {2.57147, 7.2217, -0.000374115}}, 
 
>    {3.68652, {3.08347, 6.98442, -0.000225826}}, 
 
>    {3.99048, {3.67904, 6.67043, -0.00068016}}, 
 
>    {3.91357, {4.47395, 6.17745, -0.000626348}}}, 2.8736, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.73133685890283*^9},ExpressionUUID->"abdff4a3-2403-4bc6-9b2a-a6a1ddd2955c"],

Cell["\<\
{{203.3, 0.74, 6.73, -0.475, 0.052}, 
 
>   {{0.255127, {0.094165, 7.81794, -0.000497637}}, 
 
>    {0.441895, {0.474941, 7.79857, -0.00072079}}, 
 
>    {0.793457, {0.863661, 7.74884, -0.000610005}}, 
 
>    {1.26221, {1.26303, 7.66701, -0.000473333}}, 
 
>    {1.80786, {1.67713, 7.55233, -0.00014513}}, 
 
>    {2.37915, {2.11226, 7.40336, -0.000420854}}, 
 
>    {2.91748, {2.57835, 7.21663, -0.000684559}}, 
 
>    {3.34229, {3.09271, 6.98235, -0.000909592}}, 
 
>    {3.54004, {3.69101, 6.67242, -0.000917226}}, 
 
>    {3.31665, {4.48844, 6.18523, -0.000326731}}}, 1.089, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7313369392371492`*^9},ExpressionUUID->"1dd88b26-80df-45e6-bdaa-\
bef5704521f5"],

Cell["\<\
{{203.3, 0.75, 6.72, -0.476, 0.054}, 
 
>   {{0.141602, {0.0939939, 7.81902, -0.000106078}}, 
 
>    {0.328369, {0.473886, 7.79931, -0.000159278}}, 
 
>    {0.683594, {0.861368, 7.74887, -0.0000236085}}, 
 
>    {1.15967, {1.25911, 7.66585, -0.000877074}}, 
 
>    {1.72729, {1.67111, 7.54991, -0.000693886}}, 
 
>    {2.33887, {2.10357, 7.39948, -0.000515959}}, 
 
>    {2.93945, {2.56637, 7.21087, -0.00029977}}, 
 
>    {3.45581, {3.07677, 6.97407, -0.000238982}}, 
 
>    {3.7854, {3.67056, 6.66057, -0.000390504}}, 
 
>    {3.75244, {4.46398, 6.16805, -0.000295691}}}, 1.80972, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731337244776162*^9},ExpressionUUID->"d39b4d1b-7c2a-4d00-b617-\
1f26e01d5633"],

Cell["\<\
{{203.3, 0.74, 6.73, -0.475, 0.053}, 
 
>   {{0.0244141, {0.0941052, 7.80583, -0.000921364}}, 
 
>    {0.211182, {0.474528, 7.78657, -0.000320299}}, 
 
>    {0.55542, {0.862718, 7.7367, -0.000718372}}, 
 
>    {1.02051, {1.26134, 7.65511, -0.0000352236}}, 
 
>    {1.55884, {1.67451, 7.54059, -0.000304477}}, 
 
>    {2.12646, {2.10848, 7.39196, -0.000964795}}, 
 
>    {2.67212, {2.57313, 7.20593, -0.000304048}}, 
 
>    {3.10791, {3.08589, 6.97213, -0.000828235}}, 
 
>    {3.33496, {3.68238, 6.66284, -0.0000307429}}, 
 
>    {3.15186, {4.47864, 6.17582, -0.000609566}}}, 0.907268, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7313373676464453`*^9},ExpressionUUID->"393f877d-5d12-4218-b600-\
dd5baf4fcb6c"],

Cell["\<\
{{203.3, 0.75, 6.72, -0.475, 0.052}, 
 
>   {{0.50415, {0.0941337, 7.84015, -0.00061579}}, 
 
>    {0.698242, {0.474793, 7.82074, -0.000181281}}, 
 
>    {1.06079, {0.863405, 7.77036, -0.000258366}}, 
 
>    {1.54785, {1.26265, 7.68741, -0.000345028}}, 
 
>    {2.11914, {1.67659, 7.57105, -0.000409778}}, 
 
>    {2.72705, {2.11144, 7.41995, -0.000522054}}, 
 
>    {3.31299, {2.57707, 7.23058, -0.000296798}}, 
 
>    {3.79639, {3.09068, 6.99306, -0.0000371084}}, 
 
>    {4.06372, {3.68785, 6.67898, -0.000238966}}, 
 
>    {3.92456, {4.48395, 6.18584, -0.000735347}}}, 3.71949, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7313376524507933`*^9},ExpressionUUID->"23706ec7-b464-4ad3-8b3c-\
e44b9e95df96"],

Cell["\<\
{{203.3, 0.74, 6.73, -0.475, 0.054}, 
 
>   {{-0.198975, {0.0940488, 7.79425, -0.000417885}}, 
 
>    {-0.0195313, {0.474146, 7.77467, -0.000842342}}, 
 
>    {0.321045, {0.861824, 7.72488, -0.000807737}}, 
 
>    {0.778809, {1.25975, 7.64331, -0.00045135}}, 
 
>    {1.31348, {1.67199, 7.52911, -0.000354123}}, 
 
>    {1.8811, {2.1048, 7.38097, -0.000440156}}, 
 
>    {2.42676, {2.56809, 7.19526, -0.000441765}}, 
 
>    {2.8772, {3.07918, 6.96208, -0.000233004}}, 
 
>    {3.12256, {3.67408, 6.65292, -0.000801183}}, 
 
>    {2.98706, {4.46882, 6.16645, -0.000651418}}}, 1.69536, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731337778630332*^9},ExpressionUUID->"7dc14dc4-d705-47f7-b18c-\
b9ea015d702c"],

Cell["\<\
{{203.3, 0.73, 6.72, -0.476, 0.052}, 
 
>   {{0.632324, {0.0940981, 7.80569, -0.000986293}}, 
 
>    {0.822754, {0.474618, 7.78649, -0.000277618}}, 
 
>    {1.17065, {0.863128, 7.73648, -0.000832429}}, 
 
>    {1.63574, {1.26233, 7.65448, -0.000840647}}, 
 
>    {2.17407, {1.67634, 7.53971, -0.00070843}}, 
 
>    {2.73438, {2.11146, 7.39097, -0.000781597}}, 
 
>    {3.25439, {2.57769, 7.20488, -0.000753577}}, 
 
>    {3.6499, {3.09237, 6.97182, -0.000673568}}, 
 
>    {3.80371, {3.69116, 6.66405, -0.0000710724}}, 
 
>    {3.50342, {4.48927, 6.18001, -0.000714697}}}, 3.01672, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731337874376985*^9},ExpressionUUID->"377a82c3-c248-4b55-8851-\
83a882ecdda1"],

Cell["\<\
{{203.3, 0.75, 6.72, -0.475, 0.053}, 
 
>   {{0.2771, {0.0940723, 7.82789, -0.000772689}}, 
 
>    {0.467529, {0.474378, 7.80837, -0.000456695}}, 
 
>    {0.826416, {0.862448, 7.75807, -0.000135356}}, 
 
>    {1.30615, {1.26096, 7.67516, -0.000613075}}, 
 
>    {1.87378, {1.67394, 7.55915, -0.000394192}}, 
 
>    {2.47803, {2.10763, 7.40841, -0.000919604}}, 
 
>    {3.06763, {2.57186, 7.21959, -0.000632033}}, 
 
>    {3.56201, {3.08389, 6.98257, -0.000645858}}, 
 
>    {3.85498, {3.67937, 6.66897, -0.000784306}}, 
 
>    {3.76343, {4.47405, 6.17644, -0.000703524}}}, 2.11459, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731338075578052*^9},ExpressionUUID->"58bba2b1-d454-4e53-b100-\
0e7c811d3ca6"],

Cell["\<\
{{203.3, 0.74, 6.74, -0.477, 0.052}, 
 
>   {{0.15625, {0.0941631, 7.82032, -0.000201828}}, 
 
>    {0.343018, {0.474927, 7.80102, -0.000459841}}, 
 
>    {0.69458, {0.863632, 7.75145, -0.000493508}}, 
 
>    {1.16333, {1.26299, 7.66984, -0.00069651}}, 
 
>    {1.71265, {1.67708, 7.55559, -0.000131674}}, 
 
>    {2.2876, {2.11223, 7.40699, -0.000689843}}, 
 
>    {2.83691, {2.57837, 7.22083, -0.000264779}}, 
 
>    {3.27637, {3.09287, 6.98702, -0.0000529472}}, 
 
>    {3.49243, {3.69161, 6.67733, -0.000226451}}, 
 
>    {3.29102, {4.49042, 6.18986, -0.000843742}}}, 0.969964, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.73133816218921*^9},ExpressionUUID->"f95af60b-04a9-4197-ba45-adbfd6e1f44c"],

Cell["\<\
{{203.3, 0.73, 6.74, -0.477, 0.052}, 
 
>   {{0.174561, {0.0941565, 7.80197, -0.000291829}}, 
 
>    {0.357666, {0.474896, 7.78272, -0.000737216}}, 
 
>    {0.701904, {0.863588, 7.73344, -0.000701473}}, 
 
>    {1.15967, {1.26295, 7.65249, -0.000392285}}, 
 
>    {1.68701, {1.67714, 7.539, -0.000441471}}, 
 
>    {2.23633, {2.11245, 7.39178, -0.00062651}}, 
 
>    {2.74902, {2.57891, 7.20741, -0.000234463}}, 
 
>    {3.13721, {3.09402, 6.97586, -0.000715891}}, 
 
>    {3.29102, {3.6936, 6.6695, -0.00048247}}, 
 
>    {3.00537, {4.4933, 6.18692, -0.000592977}}}, 0.669348, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731338242278412*^9},ExpressionUUID->"45eefe4a-4d52-4ec2-9c6e-\
c4704dcb1cd6"],

Cell["\<\
{{203.3, 0.75, 6.72, -0.475, 0.054}, 
 
>   {{0.0537109, {0.0940155, 7.81597, -0.000913261}}, 
 
>    {0.240479, {0.473988, 7.79633, -0.000711124}}, 
 
>    {0.592041, {0.86155, 7.74589, -0.000903513}}, 
 
>    {1.06812, {1.25934, 7.66321, -0.000811875}}, 
 
>    {1.63208, {1.67139, 7.54752, -0.000254519}}, 
 
>    {2.23633, {2.10391, 7.39728, -0.000226318}}, 
 
>    {2.82593, {2.56678, 7.2088, -0.000621699}}, 
 
>    {3.3313, {3.07721, 6.97226, -0.000726112}}, 
 
>    {3.6499, {3.67093, 6.65914, -0.000560649}}, 
 
>    {3.60229, {4.46414, 6.16706, -0.000427348}}}, 1.47838, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.73133849294412*^9},ExpressionUUID->"ba40475b-6722-4cf1-b46a-379f6c052176"],

Cell["\<\
{{203.3, 0.74, 6.74, -0.477, 0.053}, 
 
>   {{-0.0744629, {0.0941032, 7.80824, -0.000281629}}, 
 
>    {0.108643, {0.474519, 7.78884, -0.000637038}}, 
 
>    {0.456543, {0.862686, 7.73934, -0.000246092}}, 
 
>    {0.917969, {1.26131, 7.65777, -0.000797703}}, 
 
>    {1.45996, {1.67447, 7.54367, -0.000802983}}, 
 
>    {2.03491, {2.10844, 7.39559, -0.000840322}}, 
 
>    {2.58789, {2.57315, 7.20995, -0.000322839}}, 
 
>    {3.03833, {3.08604, 6.97661, -0.000370038}}, 
 
>    {3.28003, {3.68304, 6.66737, -0.000504189}}, 
 
>    {3.12622, {4.48039, 6.18044, -0.000699854}}}, 1.15442, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731338548744524*^9},ExpressionUUID->"4db1890a-d44d-47f7-9193-\
e47b4324f6d9"],

Cell["\<\
{{203.3, 0.75, 6.73, -0.477, 0.052}, 
 
>   {{0.405273, {0.0941318, 7.84236, -0.000567673}}, 
 
>    {0.599365, {0.474779, 7.82302, -0.000163242}}, 
 
>    {0.961914, {0.863375, 7.77281, -0.00037254}}, 
 
>    {1.44897, {1.26261, 7.69008, -0.000778276}}, 
 
>    {2.02393, {1.67653, 7.57417, -0.000567771}}, 
 
>    {2.63916, {2.11138, 7.42364, -0.0000330205}}, 
 
>    {3.22876, {2.57712, 7.23453, -0.000786077}}, 
 
>    {3.72314, {3.09096, 6.99733, -0.000811939}}, 
 
>    {4.01245, {3.68852, 6.68367, -0.000206033}}, 
 
>    {3.89893, {4.48582, 6.1905, -0.000942224}}}, 3.1031, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731338913090481*^9},ExpressionUUID->"49ddd704-07a5-4b1e-a160-\
9dffae2cf433"],

Cell["\<\
{{203.3, 0.74, 6.74, -0.477, 0.054}, 
 
>   {{-0.301514, {0.094048, 7.79648, -0.000369139}}, 
 
>    {-0.12207, {0.474137, 7.77697, -0.000817732}}, 
 
>    {0.218506, {0.861802, 7.72733, -0.000904986}}, 
 
>    {0.67627, {1.25971, 7.64598, -0.000854388}}, 
 
>    {1.2146, {1.67194, 7.53219, -0.000481602}}, 
 
>    {1.78589, {2.10476, 7.38441, -0.000798123}}, 
 
>    {2.33887, {2.56811, 7.1991, -0.000903596}}, 
 
>    {2.80396, {3.07933, 6.96636, -0.000174912}}, 
 
>    {3.07129, {3.67452, 6.65759, -0.0000230972}}, 
 
>    {2.96143, {4.47035, 6.17105, -0.000308723}}}, 2.31769, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731338952538175*^9},ExpressionUUID->"be90b06b-3247-4f2c-91a6-\
44455c04f2c6"],

Cell["\<\
{{203.3, 0.73, 6.72, -0.476, 0.053}, 
 
>   {{0.405273, {0.0940364, 7.7938, -0.000289768}}, 
 
>    {0.588379, {0.474208, 7.77429, -0.000604512}}, 
 
>    {0.932617, {0.862179, 7.72438, -0.000728799}}, 
 
>    {1.39404, {1.26064, 7.64264, -0.000176758}}, 
 
>    {1.92505, {1.67371, 7.52805, -0.000625829}}, 
 
>    {2.48535, {2.10765, 7.37986, -0.000214648}}, 
 
>    {3.00537, {2.5725, 7.19416, -0.000995337}}, 
 
>    {3.41553, {3.08554, 6.96175, -0.00042232}}, 
 
>    {3.59131, {3.68274, 6.65429, -0.000728404}}, 
 
>    {3.34229, {4.47939, 6.17097, -0.000342654}}}, 1.40162, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7313392716681128`*^9},ExpressionUUID->"06f43a50-9a81-41b8-9ad6-\
88e4b8aff80e"],

Cell["\<\
{{203.3, 0.75, 6.73, -0.477, 0.053}, 
 
>   {{0.178223, {0.0940703, 7.83014, -0.000377988}}, 
 
>    {0.368652, {0.474363, 7.81068, -0.0000879292}}, 
 
>    {0.723877, {0.862426, 7.76033, -0.000819521}}, 
 
>    {1.20728, {1.26091, 7.67785, -0.000677518}}, 
 
>    {1.77856, {1.67388, 7.56228, -0.000172326}}, 
 
>    {2.39014, {2.10755, 7.41209, -0.0000382019}}, 
 
>    {2.9834, {2.57187, 7.22351, -0.00070804}}, 
 
>    {3.48877, {3.08409, 6.98681, -0.000988198}}, 
 
>    {3.80371, {3.67991, 6.67363, -0.000304373}}, 
 
>    {3.73779, {4.4757, 6.18108, -0.000481853}}}, 1.86027, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731339325780079*^9},ExpressionUUID->"875ab9c3-c287-4f28-8f54-\
39c79d704d72"],

Cell["\<\
{{203.3, 0.75, 6.73, -0.477, 0.054}, 
 
>   {{-0.045166, {0.0940134, 7.81824, -0.000182062}}, 
 
                                               -6
>    {0.141602, {0.473972, 7.79867, -1.84343 10  }}, 
 
>    {0.493164, {0.861515, 7.74838, -0.000311473}}, 
 
>    {0.969238, {1.25929, 7.66592, -0.000517701}}, 
 
>    {1.5332, {1.67134, 7.55047, -0.000558286}}, 
 
>    {2.14111, {2.10387, 7.4006, -0.000712967}}, 
 
>    {2.7417, {2.56675, 7.2127, -0.000291886}}, 
 
>    {3.25806, {3.07734, 6.97647, -0.000640666}}, 
 
>    {3.59497, {3.67144, 6.66359, -0.000445672}}, 
 
>    {3.573, {4.46574, 6.17145, -0.000558335}}}, 1.56509, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731339734931406*^9},ExpressionUUID->"ff76209c-133f-47b4-9bf2-\
d2005f13becd"],

Cell["\<\
{{203.3, 0.75, 6.73, -0.476, 0.052}, 
 
>   {{0.321045, {0.0941518, 7.83946, -0.000290781}}, 
 
>    {0.511475, {0.474878, 7.81997, -0.000570689}}, 
 
>    {0.874023, {0.863541, 7.76997, -0.000177818}}, 
 
>    {1.35742, {1.26284, 7.68738, -0.000561163}}, 
 
>    {1.92505, {1.67683, 7.57153, -0.000871302}}, 
 
>    {2.53296, {2.11173, 7.42121, -0.000463899}}, 
 
>    {3.11523, {2.5775, 7.23241, -0.000947753}}, 
 
>    {3.60229, {3.09129, 6.99564, -0.000304485}}, 
 
>    {3.87695, {3.68882, 6.68219, -0.000228641}}, 
 
>    {3.75244, {4.4857, 6.18972, -0.000167805}}}, 2.28284, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7313401252721567`*^9},ExpressionUUID->"3319d7d0-e732-41fd-8938-\
b9c41c54ed05"],

Cell["\<\
{{203.3, 0.73, 6.72, -0.476, 0.054}, 
 
>   {{0.178223, {0.0939806, 7.78203, -0.000518562}}, 
 
                                               -6
>    {0.361328, {0.473817, 7.76262, -4.91513 10  }}, 
 
>    {0.698242, {0.861279, 7.71258, -0.000605675}}, 
 
>    {1.15234, {1.25903, 7.63089, -0.000363388}}, 
 
>    {1.67969, {1.67118, 7.51666, -0.000434371}}, 
 
>    {2.23633, {2.10398, 7.3688, -0.000315359}}, 
 
>    {2.76367, {2.5674, 7.18379, -0.0000647364}}, 
 
>    {3.18115, {3.07889, 6.9517, -0.000480905}}, 
 
>    {3.38257, {3.67435, 6.64471, -0.000631376}}, 
 
>    {3.17749, {4.46968, 6.16172, -0.000507246}}}, 0.755348, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731340477860218*^9},ExpressionUUID->"54587a3e-edd4-4cba-a4c0-\
c17700c0a547"],

Cell["\<\
{{203.3, 0.75, 6.73, -0.476, 0.053}, 
 
>   {{0.0939941, {0.0940905, 7.82729, -0.000145209}}, 
 
>    {0.280762, {0.474464, 7.8077, -0.000537398}}, 
 
>    {0.635986, {0.862595, 7.75755, -0.000670426}}, 
 
>    {1.11572, {1.26115, 7.6752, -0.00051054}}, 
 
>    {1.67969, {1.67418, 7.55969, -0.000529522}}, 
 
>    {2.28394, {2.10791, 7.4097, -0.000527585}}, 
 
>    {2.87354, {2.57223, 7.2216, -0.0000782475}}, 
 
>    {3.36792, {3.08445, 6.98515, -0.000549989}}, 
 
>    {3.66821, {3.68025, 6.67218, -0.000392706}}, 
 
>    {3.58765, {4.47581, 6.18009, -0.000547084}}}, 1.46223, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731340532049225*^9},ExpressionUUID->"c9971a20-254c-4648-a981-\
fae02344e489"],

Cell["\<\
{{203.3, 0.75, 6.73, -0.476, 0.054}, 
 
>   {{-0.133057, {0.094035, 7.81524, -0.000927475}}, 
 
>    {0.0537109, {0.474075, 7.79575, -0.000493751}}, 
 
>    {0.405273, {0.861687, 7.74566, -0.000209689}}, 
 
>    {0.877686, {1.25953, 7.66332, -0.000401021}}, 
 
>    {1.43799, {1.67163, 7.54811, -0.0000734813}}, 
 
>    {2.03857, {2.10422, 7.39843, -0.000384641}}, 
 
>    {2.62817, {2.56717, 7.21066, -0.000583529}}, 
 
>    {3.13721, {3.07772, 6.97485, -0.000272229}}, 
 
>    {3.45947, {3.67182, 6.66218, -0.000600309}}, 
 
>    {3.42285, {4.46591, 6.17048, -0.000678663}}}, 1.59119, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731340927254979*^9},ExpressionUUID->"d1f0801a-1680-4408-bd8e-\
6f5582102d1a"],

Cell["\<\
{{203.3, 0.75, 6.73, -0.475, 0.052}, 
 
>   {{0.233154, {0.0941729, 7.83636, -0.000933974}}, 
 
>    {0.427246, {0.474972, 7.81717, -0.000020044}}, 
 
>    {0.782471, {0.863718, 7.76695, -0.000892972}}, 
 
>    {1.26587, {1.26306, 7.68469, -0.000325691}}, 
 
>    {1.82983, {1.67711, 7.5691, -0.000256956}}, 
 
>    {2.42676, {2.11209, 7.41878, -0.000877565}}, 
 
>    {3.00537, {2.57784, 7.23047, -0.000237687}}, 
 
>    {3.47778, {3.09169, 6.99379, -0.000622342}}, 
 
>    {3.74146, {3.68913, 6.68073, -0.000243107}}, 
 
>    {3.59863, {4.48594, 6.18846, -0.000961325}}}, 1.6535, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731341343897215*^9},ExpressionUUID->"d0fc00e8-c84c-46a8-b910-\
3257fdd69df9"],

Cell["\<\
{{203.3, 0.75, 6.73, -0.475, 0.053}, 
 
>   {{0.00610352, {0.0941119, 7.82425, -0.000829576}}, 
 
>    {0.192871, {0.474565, 7.80474, -0.000966144}}, 
 
>    {0.548096, {0.862763, 7.7548, -0.000502765}}, 
 
>    {1.02417, {1.26138, 7.67256, -0.000325776}}, 
 
>    {1.58081, {1.67449, 7.55712, -0.000868628}}, 
 
>    {2.1814, {2.10825, 7.4075, -0.000123716}}, 
 
>    {2.76001, {2.57262, 7.21954, -0.000292068}}, 
 
>    {3.24707, {3.08481, 6.9835, -0.000102063}}, 
 
>    {3.53271, {3.6806, 6.67075, -0.00047306}}, 
 
>    {3.4375, {4.47592, 6.1791, -0.000608691}}}, 1.26863, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7313417478431063`*^9},ExpressionUUID->"6551b3d1-66c6-4392-b0e9-\
7698b8cf4cc2"],

Cell["\<\
{{203.3, 0.73, 6.72, -0.475, 0.052}, 
 
>   {{0.548096, {0.094118, 7.80288, -0.000580095}}, 
 
>    {0.734863, {0.474718, 7.78354, -0.000542482}}, 
 
>    {1.08276, {0.863293, 7.73374, -0.000495663}}, 
 
>    {1.54419, {1.26256, 7.65187, -0.000471875}}, 
 
>    {2.0752, {1.67664, 7.53718, -0.000840189}}, 
 
>    {2.63184, {2.11178, 7.38882, -0.000159178}}, 
 
>    {3.14087, {2.57807, 7.20287, -0.000722805}}, 
 
>    {3.52539, {3.09276, 6.97007, -0.000797697}}, 
 
>    {3.66455, {3.69154, 6.66251, -0.000685165}}, 
 
>    {3.35327, {4.48928, 6.17908, -0.000515023}}}, 2.12383, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.73134175779643*^9},ExpressionUUID->"88ea3c5c-f1af-47a0-80f5-4749ae739beb"],

Cell["\<\
{{203.3, 0.75, 6.73, -0.475, 0.054}, 
 
>   {{-0.217285, {0.0940555, 7.81247, -0.000719694}}, 
 
>    {-0.0341797, {0.474178, 7.79284, -0.000965553}}, 
 
>    {0.317383, {0.861858, 7.74295, -0.0000899107}}, 
 
>    {0.786133, {1.25977, 7.66073, -0.000267102}}, 
 
>    {1.33911, {1.67195, 7.54559, -0.000466852}}, 
 
>    {1.93604, {2.10456, 7.39628, -0.000042382}}, 
 
>    {2.51465, {2.56758, 7.20864, -0.000861627}}, 
 
>    {3.0127, {3.07817, 6.97307, -0.000726415}}, 
 
>    {3.32397, {3.6722, 6.66078, -0.000747126}}, 
 
                                             -6
>    {3.27637, {4.46588, 6.16976, -9.97408 10  }}}, 1.82066, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731342122391227*^9},ExpressionUUID->"9d9712eb-a1d5-47b5-97b2-\
a4354c00e3be"],

Cell["\<\
{{203.3, 0.73, 6.74, -0.477, 0.053}, 
 
>   {{-0.0598145, {0.0940978, 7.7899, -0.000884993}}, 
 
>    {0.123291, {0.474488, 7.77075, -0.000497443}}, 
 
>    {0.463867, {0.862643, 7.72155, -0.0000275746}}, 
 
>    {0.910645, {1.2613, 7.64046, -0.000951841}}, 
 
>    {1.43433, {1.67453, 7.52732, -0.000655794}}, 
 
>    {1.98364, {2.10865, 7.38061, -0.000325496}}, 
 
>    {2.49634, {2.57374, 7.19659, -0.000701539}}, 
 
>    {2.89917, {3.08719, 6.96568, -0.000638644}}, 
 
>    {3.07861, {3.68504, 6.65977, -0.000454006}}, 
 
>    {2.84058, {4.4833, 6.17769, -0.000314953}}}, 1.08499, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7313426595006943`*^9},ExpressionUUID->"54227d55-ad81-4f71-af55-\
7b562e19ee56"],

Cell["\<\
{{203.3, 0.73, 6.72, -0.475, 0.053}, 
 
>   {{0.317383, {0.0940577, 7.79084, -0.000853118}}, 
 
>    {0.500488, {0.474309, 7.7714, -0.000911947}}, 
 
>    {0.844727, {0.862347, 7.72169, -0.000439811}}, 
 
>    {1.29883, {1.26089, 7.63989, -0.000760986}}, 
 
>    {1.82617, {1.67402, 7.52558, -0.000812617}}, 
 
>    {2.37915, {2.10801, 7.37758, -0.000520105}}, 
 
>    {2.89551, {2.57285, 7.19235, -0.000188138}}, 
 
>    {3.29102, {3.08596, 6.96003, -0.000616441}}, 
 
>    {3.45581, {3.68306, 6.65295, -0.000609205}}, 
 
>    {3.18848, {4.47964, 6.16984, -0.00096978}}}, 0.931368, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731342962009573*^9},ExpressionUUID->"2f7b70de-265f-49e0-99ba-\
19ba23c4c7e9"],

Cell["\<\
{{203.3, 0.75, 6.74, -0.475, 0.052}, 
 
>   {{-0.0341797, {0.0942112, 7.83296, -0.000187196}}, 
 
>    {0.152588, {0.475159, 7.81356, -0.000672116}}, 
 
>    {0.507813, {0.864021, 7.7639, -0.00048741}}, 
 
>    {0.983887, {1.26348, 7.68211, -0.000215595}}, 
 
>    {1.54053, {1.67763, 7.56727, -0.0000399846}}, 
 
>    {2.13013, {2.11271, 7.41789, -0.000320457}}, 
 
>    {2.69775, {2.57862, 7.23042, -0.000177963}}, 
 
>    {3.16284, {3.09264, 6.99472, -0.000404157}}, 
 
>    {3.41919, {3.69042, 6.6825, -0.000307289}}, 
 
>    {3.27637, {4.48777, 6.1913, -0.000497899}}}, 1.15381, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731343031776835*^9},ExpressionUUID->"4259d63b-26d8-46d4-a178-\
6a520e096b45"],

Cell["\<\
{{203.3, 0.73, 6.72, -0.475, 0.054}, 
 
>   {{0.0939941, {0.094001, 7.77933, -0.000203093}}, 
 
>    {0.273438, {0.473919, 7.75979, -0.000356719}}, 
 
>    {0.610352, {0.86145, 7.70995, -0.000364695}}, 
 
>    {1.05713, {1.25929, 7.6282, -0.000995722}}, 
 
>    {1.58081, {1.6715, 7.51423, -0.000676227}}, 
 
>    {2.13013, {2.10435, 7.36657, -0.000680901}}, 
 
>    {2.65015, {2.56781, 7.18185, -0.000168085}}, 
 
>    {3.05664, {3.07933, 6.95001, -0.000744488}}, 
 
>    {3.24707, {3.67471, 6.6434, -0.00058011}}, 
 
>    {3.02734, {4.46979, 6.16085, -0.000416113}}}, 0.717533, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731344138774372*^9},ExpressionUUID->"d14eba14-9c13-4d7b-b55b-\
72d0d2a981ff"],

Cell["\<\
{{203.3, 0.73, 6.73, -0.477, 0.052}, 
 
>   {{0.445557, {0.0941172, 7.80516, -0.000892308}}, 
 
>    {0.632324, {0.47471, 7.78589, -0.00088731}}, 
 
>    {0.983887, {0.863263, 7.73646, -0.0000618201}}, 
 
>    {1.44531, {1.26252, 7.65482, -0.0003821}}, 
 
>    {1.97998, {1.67659, 7.54057, -0.000529379}}, 
 
>    {2.54028, {2.11176, 7.39258, -0.000153757}}, 
 
>    {3.05664, {2.57813, 7.20704, -0.000922682}}, 
 
>    {3.45581, {3.093, 6.97471, -0.000607977}}, 
 
>    {3.61328, {3.69228, 6.66737, -0.000733646}}, 
 
>    {3.3313, {4.49117, 6.18406, -0.000314397}}}, 1.61035, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7313451969767*^9},ExpressionUUID->"3057444d-cc4a-4632-a91e-41465fb7e7ee"],

Cell["\<\
{{203.3, 0.75, 6.74, -0.477, 0.052}, 
 
>   {{0.134277, {0.094171, 7.83861, -0.000921261}}, 
 
>    {0.324707, {0.474965, 7.81927, -0.000977262}}, 
 
>    {0.687256, {0.863677, 7.76962, -0.00012113}}, 
 
>    {1.16699, {1.26302, 7.68738, -0.000809974}}, 
 
>    {1.73462, {1.67706, 7.57223, -0.000477532}}, 
 
>    {2.33887, {2.11203, 7.42247, -0.000465682}}, 
 
>    {2.92114, {2.57789, 7.23439, -0.000814746}}, 
 
>    {3.4082, {3.09189, 6.9982, -0.000661136}}, 
 
>    {3.69019, {3.68979, 6.68538, -0.000319694}}, 
 
>    {3.57666, {4.48763, 6.19329, -0.000510437}}}, 1.48644, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731346171221294*^9},ExpressionUUID->"61018c61-0110-43af-b222-\
931c1339cd39"],

Cell["\<\
{{203.3, 0.73, 6.73, -0.477, 0.053}, 
 
>   {{0.214844, {0.0940569, 7.79315, -0.000818112}}, 
 
>    {0.397949, {0.4743, 7.77379, -0.000905485}}, 
 
>    {0.742188, {0.862326, 7.72424, -0.000564166}}, 
 
>    {1.19995, {1.26084, 7.64286, -0.000305522}}, 
 
>    {1.73096, {1.67396, 7.52897, -0.000124944}}, 
 
>    {2.2876, {2.10796, 7.38134, -0.00012247}}, 
 
>    {2.80762, {2.57292, 7.19634, -0.000820395}}, 
 
>    {3.21777, {3.08618, 6.96448, -0.00082025}}, 
 
>    {3.40454, {3.68367, 6.65778, -0.00021361}}, 
 
>    {3.1665, {4.4813, 6.17479, -0.000350566}}}, 0.783345, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731346211231946*^9},ExpressionUUID->"8b6d80e4-e80a-4b11-b89b-\
c64fc993d1f9"],

Cell["\<\
{{203.3, 0.73, 6.74, -0.477, 0.054}, 
 
>   {{-0.286865, {0.0940426, 7.77835, -0.000571348}}, 
 
>    {-0.107422, {0.474106, 7.7591, -0.000271748}}, 
 
>    {0.22583, {0.861758, 7.70977, -0.000263365}}, 
 
>    {0.668945, {1.2597, 7.6289, -0.000575599}}, 
 
>    {1.1853, {1.67203, 7.51589, -0.000774811}}, 
 
>    {1.73096, {2.10501, 7.3695, -0.000703129}}, 
 
                                            -6
>    {2.25098, {2.56865, 7.18614, -7.4885 10  }}, 
 
>    {2.66113, {3.08053, 6.9555, -0.00087934}}, 
 
>    {2.86621, {3.67661, 6.65004, -0.000475758}}, 
 
>    {2.67212, {4.47348, 6.16826, -0.000571007}}}, 2.48097, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731346572054838*^9},ExpressionUUID->"356d01f0-9cca-4817-89a0-\
6cd905e52b5f"],

Cell["\<\
{{203.3, 0.75, 6.74, -0.475, 0.053}, 
 
>   {{-0.264893, {0.0941517, 7.82078, -0.000763719}}, 
 
>    {-0.078125, {0.474748, 7.80149, -0.000423731}}, 
 
>    {0.269775, {0.863082, 7.75168, -0.000761019}}, 
 
>    {0.738525, {1.26182, 7.66991, -0.000862473}}, 
 
>    {1.2915, {1.67502, 7.55539, -0.000384785}}, 
 
>    {1.8811, {2.10891, 7.40651, -0.000173638}}, 
 
>    {2.44873, {2.57344, 7.21938, -0.000807693}}, 
 
>    {2.92847, {3.0858, 6.98431, -0.000424612}}, 
 
>    {3.21045, {3.68183, 6.67256, -0.000221824}}, 
 
>    {3.11157, {4.47781, 6.18174, -0.000608485}}}, 1.98048, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731347146110943*^9},ExpressionUUID->"9312ba23-23a3-4979-80d7-\
fc8972b9cae8"],

Cell["\<\
{{203.3, 0.73, 6.73, -0.477, 0.054}, 
 
>   {{-0.012207, {0.0940012, 7.78146, -0.000751197}}, 
 
                                             -6
>    {0.170898, {0.47391, 7.7622, -8.98954 10  }}, 
 
>    {0.507813, {0.861427, 7.71252, -0.000140529}}, 
 
>    {0.958252, {1.25924, 7.63118, -0.000184648}}, 
 
>    {1.48193, {1.67145, 7.51744, -0.000502815}}, 
 
>    {2.03491, {2.10432, 7.37015, -0.000762366}}, 
 
>    {2.56226, {2.56784, 7.18582, -0.000395111}}, 
 
>    {2.9834, {3.07949, 6.95443, -0.000523472}}, 
 
>    {3.19214, {3.6753, 6.64803, -0.000542563}}, 
 
>    {2.99805, {4.4716, 6.16532, -0.000921917}}}, 0.931965, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731347224873271*^9},ExpressionUUID->"f681f008-e066-40c5-b026-\
4cf124bc2d4e"],

Cell["\<\
{{203.3, 0.73, 6.73, -0.476, 0.052}, 
 
>   {{0.361328, {0.0941372, 7.8024, -0.000426187}}, 
 
>    {0.548096, {0.474804, 7.78321, -0.000168131}}, 
 
>    {0.892334, {0.86344, 7.73357, -0.000585715}}, 
 
>    {1.3501, {1.26276, 7.65207, -0.000865585}}, 
 
>    {1.8811, {1.67689, 7.53808, -0.000616051}}, 
 
>    {2.43408, {2.11212, 7.39029, -0.000361134}}, 
 
>    {2.94678, {2.57847, 7.20522, -0.0000170336}}, 
 
>    {3.3313, {3.09339, 6.97298, -0.000710869}}, 
 
>    {3.47778, {3.69258, 6.66602, -0.000531685}}, 
 
>    {3.18115, {4.49119, 6.18315, -0.0001028}}}, 1.07101, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731348358307824*^9},ExpressionUUID->"f64a4b52-bad3-4b6a-9fbd-\
9069dee26b13"],

Cell["\<\
{{203.3, 0.73, 6.73, -0.476, 0.053}, 
 
>   {{0.130615, {0.0940771, 7.79045, -0.00039787}}, 
 
>    {0.313721, {0.474395, 7.77115, -0.000233789}}, 
 
>    {0.654297, {0.862494, 7.7216, -0.000220166}}, 
 
>    {1.10474, {1.26109, 7.64016, -0.000838171}}, 
 
>    {1.63208, {1.67426, 7.52652, -0.000267802}}, 
 
>    {2.1814, {2.10833, 7.37909, -0.000391025}}, 
 
>    {2.69409, {2.57332, 7.19439, -0.000827568}}, 
 
>    {3.09326, {3.0866, 6.96279, -0.000993198}}, 
 
>    {3.26904, {3.68401, 6.65646, -0.0000803276}}, 
 
>    {3.0127, {4.48156, 6.17368, -0.00096803}}}, 0.675581, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7313494371394*^9},ExpressionUUID->"1a1ff020-594f-48b3-91bb-ef6ed92699b1"],

Cell["\<\
{{203.3, 0.75, 6.74, -0.477, 0.053}, 
 
>   {{-0.0927734, {0.09411, 7.82653, -0.000471836}}, 
 
>    {0.0939941, {0.474551, 7.80708, -0.000636622}}, 
 
>    {0.449219, {0.862732, 7.75729, -0.000302533}}, 
 
>    {0.925293, {1.26133, 7.67527, -0.000441598}}, 
 
>    {1.4856, {1.67443, 7.56025, -0.000710655}}, 
 
>    {2.08984, {2.1082, 7.411, -0.000195624}}, 
 
>    {2.67578, {2.57263, 7.22344, -0.000454847}}, 
 
>    {3.17383, {3.085, 6.98772, -0.00054177}}, 
 
>    {3.48145, {3.68113, 6.67537, -0.00009963}}, 
 
>    {3.41187, {4.47756, 6.18367, -0.000511965}}}, 1.45075, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731349888550777*^9},ExpressionUUID->"c960afc0-e54a-416e-99dd-\
96de5e044579"],

Cell["\<\
{{203.3, 0.73, 6.73, -0.476, 0.054}, 
 
>   {{-0.0964355, {0.0940217, 7.77881, -0.000377088}}, 
 
>    {0.0830078, {0.474012, 7.75942, -0.00030274}}, 
 
>    {0.41626, {0.861609, 7.70974, -0.000754673}}, 
 
>    {0.863037, {1.25949, 7.62853, -0.000766635}}, 
 
>    {1.38306, {1.67176, 7.51505, -0.000700641}}, 
 
>    {1.93237, {2.10466, 7.36811, -0.000229596}}, 
 
>    {2.44873, {2.56825, 7.18392, -0.000469837}}, 
 
>    {2.85889, {3.07993, 6.95277, -0.000766935}}, 
 
>    {3.05664, {3.67566, 6.64674, -0.000477539}}, 
 
>    {2.85156, {4.47154, 6.1647, -0.0000448128}}}, 1.2663, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731350525154567*^9},ExpressionUUID->"f237e320-890a-4185-8dfd-\
9a7c0589dd47"],

Cell["\<\
{{203.3, 0.73, 6.74, -0.476, 0.052}, 
 
>   {{0.0866699, {0.0941777, 7.79907, -0.00067245}}, 
 
>    {0.269775, {0.474996, 7.77989, -0.000863385}}, 
 
>    {0.614014, {0.863754, 7.73081, -0.00023544}}, 
 
>    {1.06445, {1.2632, 7.6498, -0.00080581}}, 
 
>    {1.58813, {1.67744, 7.53656, -0.000466835}}, 
 
>    {2.13013, {2.11281, 7.38953, -0.000780933}}, 
 
>    {2.63184, {2.57934, 7.20531, -0.000977717}}, 
 
>    {3.0127, {3.09442, 6.97417, -0.000787125}}, 
 
>    {3.15552, {3.69391, 6.66817, -0.000258387}}, 
 
>    {2.85522, {4.49333, 6.18604, -0.000365866}}}, 0.695114, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731350731905067*^9},ExpressionUUID->"dfa10ee4-c492-4b6b-8f5a-\
2cb56e93f8ce"],

Cell["\<\
{{203.3, 0.75, 6.74, -0.475, 0.054}, 
 
>   {{-0.488281, {0.0940958, 7.80914, -0.000408567}}, 
 
>    {-0.305176, {0.474363, 7.78973, -0.000176122}}, 
 
>    {0.0390625, {0.86218, 7.73997, -0.0000960729}}, 
 
>    {0.500488, {1.26021, 7.6582, -0.000547028}}, 
 
>    {1.04614, {1.6725, 7.54378, -0.000618786}}, 
 
>    {1.63208, {2.10525, 7.39519, -0.000701524}}, 
 
>    {2.20703, {2.56834, 7.20871, -0.000250586}}, 
 
>    {2.69409, {3.07914, 6.97391, -0.000759729}}, 
 
>    {2.99805, {3.67348, 6.66244, -0.000993593}}, 
 
>    {2.94678, {4.46784, 6.1722, -0.0004719}}}, 3.73616, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731350808240183*^9},ExpressionUUID->"7453762e-ed59-4523-b62f-\
40074766341b"],

Cell["\<\
{{203.3, 0.73, 6.73, -0.475, 0.052}, 
 
>   {{0.273438, {0.0941584, 7.79945, -0.000866615}}, 
 
>    {0.460205, {0.474904, 7.78033, -0.000353696}}, 
 
>    {0.804443, {0.863606, 7.73089, -0.000174824}}, 
 
>    {1.25854, {1.26299, 7.64952, -0.000427858}}, 
 
>    {1.78223, {1.67719, 7.53561, -0.000685572}}, 
 
>    {2.32788, {2.11247, 7.38802, -0.000552759}}, 
 
>    {2.82959, {2.57889, 7.20309, -0.000789027}}, 
 
>    {3.20679, {3.09379, 6.97126, -0.000802904}}, 
 
>    {3.34229, {3.69288, 6.66468, -0.000322607}}, 
 
>    {3.02734, {4.4914, 6.18201, -0.000661651}}}, 0.731373, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731351484393343*^9},ExpressionUUID->"bae6d13b-80ba-4bd4-bd9a-\
a6b322f6204f"],

Cell["\<\
{{203.4, 0.73, 6.72, -0.477, 0.052}, 
 
>   {{0.67627, {0.094061, 7.80678, -0.00026624}}, 
 
>    {0.863037, {0.474444, 7.78732, -0.000717557}}, 
 
>    {1.2146, {0.862816, 7.7374, -0.000879783}}, 
 
>    {1.68335, {1.26189, 7.65539, -0.000809707}}, 
 
>    {2.229, {1.67576, 7.54072, -0.0000359674}}, 
 
>    {2.79297, {2.11078, 7.39178, -0.000713607}}, 
 
>    {3.32031, {2.57691, 7.20558, -0.00079869}}, 
 
>    {3.72681, {3.09151, 6.97246, -0.000434804}}, 
 
>    {3.8916, {3.69031, 6.66449, -0.0000679221}}, 
 
>    {3.60596, {4.48861, 6.18019, -0.000737491}}}, 3.63723, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731352041578233*^9},ExpressionUUID->"b5517330-5776-449d-bfb2-\
5ae8367752fa"],

Cell["\<\
{{203.4, 0.73, 6.73, -0.476, 0.052}, 
 
>   {{0.317383, {0.0941211, 7.80049, -0.000168947}}, 
 
>    {0.500488, {0.474728, 7.78112, -0.00081062}}, 
 
>    {0.848389, {0.863292, 7.73177, -0.000238933}}, 
 
>    {1.30615, {1.26255, 7.65039, -0.000411466}}, 
 
>    {1.8335, {1.67663, 7.53639, -0.000911595}}, 
 
>    {2.38647, {2.11179, 7.38879, -0.000489934}}, 
 
>    {2.89551, {2.57811, 7.20376, -0.000832584}}, 
 
>    {3.28369, {3.09291, 6.97187, -0.000555816}}, 
 
>    {3.43018, {3.69201, 6.66509, -0.000303549}}, 
 
>    {3.12988, {4.49072, 6.18218, -0.000662015}}}, 0.907925, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.73135256074115*^9},ExpressionUUID->"f6fae49d-e05f-4a70-adb2-d0a07169676b"],

Cell["\<\
{{203.4, 0.73, 6.72, -0.477, 0.053}, 
 
>   {{0.445557, {0.0940002, 7.79465, -0.000392439}}, 
 
>    {0.632324, {0.474026, 7.7753, -0.0000138489}}, 
 
>    {0.976563, {0.861864, 7.72526, -0.000668096}}, 
 
>    {1.43799, {1.2602, 7.64333, -0.000937646}}, 
 
>    {1.97632, {1.67315, 7.52884, -0.000727796}}, 
 
>    {2.54395, {2.10695, 7.38064, -0.0000297016}}, 
 
>    {3.07129, {2.57171, 7.19483, -0.000920998}}, 
 
>    {3.48877, {3.08471, 6.96221, -0.000886775}}, 
 
>    {3.6792, {3.68185, 6.65471, -0.000610396}}, 
 
>    {3.44482, {4.47866, 6.17114, -0.000266912}}}, 1.76818, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731353258953228*^9},ExpressionUUID->"c351910e-c9d9-4ef3-88c6-\
c9e34448315d"],

Cell["\<\
{{203.3, 0.75, 6.74, -0.477, 0.054}, 
 
>   {{-0.319824, {0.0940547, 7.81456, -0.000959521}}, 
 
>    {-0.133057, {0.474163, 7.79521, -0.00029624}}, 
 
>    {0.214844, {0.861836, 7.74527, -0.000464582}}, 
 
>    {0.683594, {1.25973, 7.66326, -0.000934864}}, 
 
>    {1.24023, {1.67189, 7.54854, -0.000833016}}, 
 
>    {1.84082, {2.10452, 7.39959, -0.000602734}}, 
 
>    {2.43042, {2.56755, 7.21252, -0.00061904}}, 
 
>    {2.93945, {3.07829, 6.97725, -0.000738135}}, 
 
>    {3.26904, {3.6727, 6.66519, -0.00073768}}, 
 
>    {3.24707, {4.46749, 6.17408, -0.000261775}}}, 2.37262, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7313535858587713`*^9},ExpressionUUID->"bf05f9fa-2b9d-4fa2-b8a6-\
4514a775e57d"],

Cell["\<\
{{203.4, 0.73, 6.73, -0.476, 0.053}, 
 
>   {{0.0866699, {0.094061, 7.78856, -0.0000798725}}, 
 
>    {0.266113, {0.47432, 7.7691, -0.000811985}}, 
 
>    {0.606689, {0.862358, 7.71963, -0.00072516}}, 
 
>    {1.06079, {1.26087, 7.63851, -0.000325693}}, 
 
>    {1.58447, {1.674, 7.52485, -0.000504572}}, 
 
>    {2.13379, {2.108, 7.37761, -0.000463901}}, 
 
>    {2.64648, {2.57291, 7.19311, -0.000745026}}, 
 
>    {3.04565, {3.08612, 6.96169, -0.000787866}}, 
 
>    {3.21777, {3.68353, 6.65537, -0.000603775}}, 
 
>    {2.96509, {4.48089, 6.17296, -0.000707732}}}, 0.714914, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7313536449581127`*^9},ExpressionUUID->"de957898-9534-4570-aa1c-\
82db0e4a792b"],

Cell["\<\
{{203.4, 0.73, 6.72, -0.477, 0.054}, 
 
>   {{0.218506, {0.0939441, 7.78285, -0.00051689}}, 
 
>    {0.401611, {0.473639, 7.76339, -0.000230686}}, 
 
>    {0.742188, {0.86096, 7.71344, -0.000438448}}, 
 
>    {1.19995, {1.25858, 7.63175, -0.000113307}}, 
 
>    {1.73096, {1.67061, 7.51742, -0.000423673}}, 
 
>    {2.29492, {2.10327, 7.36956, -0.0000154935}}, 
 
>    {2.82593, {2.56663, 7.18427, -0.000713895}}, 
 
>    {3.25439, {3.07803, 6.95213, -0.000824889}}, 
 
>    {3.47046, {3.67342, 6.6451, -0.000397499}}, 
 
>    {3.28003, {4.46889, 6.16187, -0.000331352}}}, 0.887781, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7313545250793753`*^9},ExpressionUUID->"763818d5-1ea6-4471-a684-\
c6c3f59c4176"],

Cell["\<\
{{203.4, 0.73, 6.73, -0.476, 0.054}, 
 
>   {{-0.144043, {0.0940067, 7.77675, -0.000918452}}, 
 
>    {0.0354004, {0.473937, 7.75739, -0.000818571}}, 
 
>    {0.372314, {0.861461, 7.70799, -0.000289489}}, 
 
>    {0.819092, {1.25928, 7.62691, -0.000197421}}, 
 
>    {1.33545, {1.6715, 7.5134, -0.000879617}}, 
 
>    {1.88477, {2.10433, 7.36665, -0.000247875}}, 
 
>    {2.40112, {2.56785, 7.18264, -0.000335584}}, 
 
>    {2.81128, {3.07944, 6.95168, -0.000512157}}, 
 
>    {3.00537, {3.67518, 6.64566, -0.000952006}}, 
 
>    {2.80029, {4.47105, 6.16375, -0.000514391}}}, 1.49624, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7313547266941433`*^9},ExpressionUUID->"709ba589-8ab8-42ea-a109-\
4f53ed1d3c14"],

Cell["\<\
{{203.3, 0.73, 6.74, -0.476, 0.053}, 
 
>   {{-0.144043, {0.0941181, 7.78726, -0.00038877}}, 
 
>    {0.0354004, {0.47459, 7.76798, -0.000669636}}, 
 
>    {0.372314, {0.862823, 7.71878, -0.000522394}}, 
 
>    {0.819092, {1.26153, 7.63801, -0.000517518}}, 
 
>    {1.33545, {1.67484, 7.52493, -0.000737774}}, 
 
>    {1.87744, {2.10902, 7.37841, -0.000542597}}, 
 
>    {2.38281, {2.57414, 7.19469, -0.000668105}}, 
 
>    {2.77466, {3.08761, 6.96401, -0.000781244}}, 
 
>    {2.94312, {3.68538, 6.65847, -0.000299071}}, 
 
>    {2.69043, {4.48339, 6.17684, -0.000143686}}}, 1.55224, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7313548161400642`*^9},ExpressionUUID->"a75780ef-4982-4707-adcd-\
673b4cba1d19"],

Cell["\<\
{{203.4, 0.73, 6.73, -0.475, 0.052}, 
 
>   {{0.229492, {0.0941423, 7.79755, -0.000585318}}, 
 
>    {0.412598, {0.474828, 7.77826, -0.000971057}}, 
 
>    {0.756836, {0.863469, 7.72891, -0.000718793}}, 
 
>    {1.21094, {1.26279, 7.64767, -0.000852701}}, 
 
>    {1.73828, {1.6769, 7.5341, -0.0000741635}}, 
 
>    {2.28027, {2.11214, 7.38653, -0.000660123}}, 
 
>    {2.78198, {2.57849, 7.2018, -0.000739241}}, 
 
>    {3.15918, {3.09331, 6.97015, -0.000628851}}, 
 
>    {3.29102, {3.69241, 6.66359, -0.000875991}}, 
 
>    {2.97974, {4.49074, 6.18129, -0.000429154}}}, 0.665991, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731355603072668*^9},ExpressionUUID->"a46a5911-9a84-41f6-990c-\
5d0d637f6591"],

Cell["\<\
{{203.4, 0.73, 6.72, -0.476, 0.052}, 
 
>   {{0.588379, {0.0940821, 7.80375, -0.000784153}}, 
 
>    {0.778809, {0.474537, 7.78457, -0.0000522842}}, 
 
>    {1.12671, {0.862981, 7.73465, -0.000538253}}, 
 
>    {1.5918, {1.26211, 7.65278, -0.000436094}}, 
 
>    {2.13013, {1.67606, 7.53818, -0.000163762}}, 
 
>    {2.69043, {2.1111, 7.38962, -0.0000850293}}, 
 
>    {3.20679, {2.57729, 7.20357, -0.000760977}}, 
 
>    {3.60229, {3.09189, 6.9707, -0.000550917}}, 
 
>    {3.75244, {3.69069, 6.66295, -0.000671896}}, 
 
>    {3.45581, {4.48862, 6.17927, -0.000523369}}}, 2.62167, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7313558396721087`*^9},ExpressionUUID->"e7a523e8-4419-4e0e-b02d-\
4882b162a097"],

Cell["\<\
{{203.4, 0.73, 6.73, -0.475, 0.053}, 
 
>   {{-0.0012207, {0.0940824, 7.78568, -0.000539603}}, 
 
>    {0.181885, {0.474415, 7.7665, -0.0000997023}}, 
 
>    {0.518799, {0.862526, 7.71702, -0.000340132}}, 
 
>    {0.965576, {1.26112, 7.63584, -0.000817008}}, 
 
>    {1.4856, {1.67431, 7.52244, -0.000608485}}, 
 
>    {2.02759, {2.10837, 7.37538, -0.000695977}}, 
 
>    {2.53296, {2.57331, 7.19118, -0.000719777}}, 
 
>    {2.9248, {3.08648, 6.96016, -0.0001105}}, 
 
>    {3.08228, {3.68386, 6.65406, -0.000444697}}, 
 
>    {2.81494, {4.48096, 6.17209, -0.000529325}}}, 0.903795, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.73135667131319*^9},ExpressionUUID->"05c57ca0-d876-4a9b-b441-88ad1c22ee9d"],

Cell["\<\
{{203.4, 0.73, 6.72, -0.476, 0.053}, 
 
>   {{0.361328, {0.0940203, 7.79189, -0.0000267352}}, 
 
>    {0.544434, {0.474127, 7.7724, -0.000317526}}, 
 
>    {0.888672, {0.862031, 7.72257, -0.000374098}}, 
 
>    {1.34644, {1.26044, 7.64077, -0.000614979}}, 
 
>    {1.87744, {1.67345, 7.52636, -0.00090914}}, 
 
>    {2.43774, {2.10731, 7.37836, -0.000329504}}, 
 
>    {2.96143, {2.57206, 7.19301, -0.000106085}}, 
 
>    {3.36792, {3.08506, 6.96064, -0.000249623}}, 
 
>    {3.5437, {3.68217, 6.65337, -0.000480402}}, 
 
>    {3.29102, {4.47891, 6.17, -0.000880484}}}, 1.18626, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731357206125888*^9},ExpressionUUID->"dfb8647f-c695-4f5e-9474-\
aa49b7092b32"],

Cell["\<\
{{203.3, 0.75, 6.74, -0.476, 0.052}, 
 
>   {{0.0500488, {0.0941911, 7.83577, -0.000563434}}, 
 
>    {0.240479, {0.475059, 7.81651, -0.000366515}}, 
 
>    {0.595703, {0.863855, 7.76665, -0.000778152}}, 
 
>    {1.07544, {1.26325, 7.68474, -0.000521611}}, 
 
>    {1.63574, {1.67736, 7.56964, -0.00071644}}, 
 
>    {2.23267, {2.11239, 7.42008, -0.000840276}}, 
 
>    {2.80762, {2.57828, 7.23231, -0.000931537}}, 
 
>    {3.28369, {3.0923, 6.99637, -0.000955918}}, 
 
>    {3.55469, {3.69011, 6.68394, -0.000317435}}, 
 
>    {3.42651, {4.4877, 6.1923, -0.000505942}}}, 1.21508, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731357619785007*^9},ExpressionUUID->"52f426b3-63eb-4d66-ab4f-\
518b3dd25fb9"],

Cell["\<\
{{203.4, 0.73, 6.73, -0.475, 0.054}, 
 
>   {{-0.228271, {0.0940271, 7.77413, -0.00050357}}, 
 
>    {-0.0488281, {0.474034, 7.75484, -0.000154874}}, 
 
>    {0.280762, {0.861643, 7.70524, -0.000861511}}, 
 
>    {0.723877, {1.25953, 7.62429, -0.000738947}}, 
 
>    {1.24023, {1.67179, 7.51121, -0.000160771}}, 
 
>    {1.77856, {2.10471, 7.36447, -0.000541753}}, 
 
>    {2.2876, {2.56826, 7.18076, -0.000378433}}, 
 
>    {2.68677, {3.07989, 6.95003, -0.000726619}}, 
 
>    {2.87354, {3.67546, 6.64455, -0.0000634899}}, 
 
>    {2.65015, {4.47117, 6.16291, -0.000392652}}}, 2.11999, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7313576636335897`*^9},ExpressionUUID->"7e476b77-2411-4e55-8917-\
4e80970b3fcd"]
}, Open  ]],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.73133231014994*^9, 
  3.731357873262849*^9},ExpressionUUID->"c3da2e71-df83-4863-a7e6-\
f94e88bfdcee"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Parallelize", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ELSystematics", "[", "#", "]"}], "&"}], "/@", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"203.4", ",", " ", "0.73", ",", " ", "6.72", ",", " ", 
       RowBox[{"-", "0.477"}], ",", " ", "0.054"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"203.4", ",", " ", "0.72", ",", " ", "6.72", ",", " ", 
       RowBox[{"-", "0.477"}], ",", " ", "0.054"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"203.4", ",", " ", "0.71", ",", " ", "6.72", ",", " ", 
       RowBox[{"-", "0.477"}], ",", " ", "0.054"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"203.4", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
       RowBox[{"-", "0.477"}], ",", " ", "0.054"}], "}"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7313579184185677`*^9, 
  3.731357951656838*^9}},ExpressionUUID->"a8c99a56-a258-4803-9567-\
9712bfc331fc"],

Cell[CellGroupData[{

Cell["\<\
{{203.4, 0.72, 6.72, -0.477, 0.054}, 
 
>   {{0.236816, {0.0939375, 7.76455, -0.000548967}}, 
 
>    {0.41626, {0.473609, 7.74515, -0.000428053}}, 
 
>    {0.749512, {0.860918, 7.69553, -0.000511951}}, 
 
>    {1.19263, {1.25857, 7.61434, -0.000496867}}, 
 
>    {1.70532, {1.67067, 7.50102, -0.000414541}}, 
 
>    {2.23999, {2.10353, 7.35442, -0.00038845}}, 
 
>    {2.73438, {2.56723, 7.171, -0.000973852}}, 
 
>    {3.11523, {3.0792, 6.94135, -0.000823907}}, 
 
>    {3.26538, {3.67554, 6.63757, -0.000702622}}, 
 
>    {2.99072, {4.47198, 6.15929, -0.0000445168}}}, 0.601638, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731366751829501*^9},ExpressionUUID->"406e3a63-c9a7-47bf-8f77-\
e90eac87daa0"],

Cell["\<\
{{203.4, 0.73, 6.73, -0.477, 0.054}, 
 
>   {{-0.0561523, {0.0939851, 7.7796, -0.000397055}}, 
 
>    {0.123291, {0.473834, 7.76016, -0.000549343}}, 
 
>    {0.460205, {0.86129, 7.71056, -0.000607823}}, 
 
>    {0.910645, {1.25904, 7.62936, -0.00053479}}, 
 
>    {1.43433, {1.67118, 7.51578, -0.000703914}}, 
 
>    {1.9873, {2.10399, 7.36867, -0.000801179}}, 
 
>    {2.51465, {2.56743, 7.18454, -0.000280543}}, 
 
>    {2.93579, {3.079, 6.95333, -0.000287378}}, 
 
>    {3.14453, {3.67472, 6.64711, -0.000235772}}, 
 
>    {2.95044, {4.47092, 6.1646, -0.000633345}}}, 1.08016, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731367392930396*^9},ExpressionUUID->"931fa66b-6ded-4792-accf-\
4282bf2c0a32"],

Cell["\<\
{{203.4, 0.71, 6.72, -0.477, 0.054}, 
 
>   {{0.255127, {0.0939311, 7.7464, -0.000450455}}, 
 
>    {0.430908, {0.473579, 7.72707, -0.000484353}}, 
 
>    {0.756836, {0.860878, 7.67779, -0.000423615}}, 
 
>    {1.1853, {1.25856, 7.59714, -0.00068028}}, 
 
>    {1.67969, {1.67074, 7.48484, -0.000169619}}, 
 
>    {2.18506, {2.1038, 7.33954, -0.000473524}}, 
 
>    {2.64648, {2.56781, 7.15817, -0.0000721785}}, 
 
>    {2.97607, {3.08041, 6.9309, -0.000449452}}, 
 
>    {3.0603, {3.67774, 6.63043, -0.000573341}}, 
 
>    {2.69409, {4.47555, 6.15672, -0.000739571}}}, 0.5499, False}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731367546712447*^9},ExpressionUUID->"db8fc02f-f341-4bf4-a7f7-\
cbffdfc6d8fd"],

Cell["\<\
{{203.4, 0.73, 6.72, -0.477, 0.054}, 
 
>   {{0.218506, {0.0939441, 7.78285, -0.00051689}}, 
 
>    {0.401611, {0.473639, 7.76339, -0.000230686}}, 
 
>    {0.742188, {0.86096, 7.71344, -0.000438448}}, 
 
>    {1.19995, {1.25858, 7.63175, -0.000113307}}, 
 
>    {1.73096, {1.67061, 7.51742, -0.000423673}}, 
 
>    {2.29492, {2.10327, 7.36956, -0.0000154935}}, 
 
>    {2.82593, {2.56663, 7.18427, -0.000713895}}, 
 
>    {3.25439, {3.07803, 6.95213, -0.000824889}}, 
 
>    {3.47046, {3.67342, 6.6451, -0.000397499}}, 
 
>    {3.28003, {4.46889, 6.16187, -0.000331352}}}, 0.887781, True}\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.73136762567837*^9},ExpressionUUID->"fc59ce09-a8f1-45e5-b2b8-7f6963241a4d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Null", ",", "Null", ",", "Null", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.731367625699101*^9},ExpressionUUID->"e93dfde9-eb60-4094-9d32-\
0a4f87ba5b7a"]
}, Closed]],

Cell[BoxData[
 RowBox[{"Parallelize", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ELSystematics", "[", "#", "]"}], "&"}], "/@", 
   RowBox[{"Tuples", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"203.3", ",", "203.5", ",", "0.1"}], "]"}], ",", 
      RowBox[{"Range", "[", 
       RowBox[{"0.72", ",", "0.74", ",", "0.01"}], "]"}], ",", 
      RowBox[{"Range", "[", 
       RowBox[{"6.71", ",", "6.73", ",", "0.01"}], "]"}], ",", 
      RowBox[{"Range", "[", 
       RowBox[{
        RowBox[{"-", "0.478"}], ",", 
        RowBox[{"-", "0.476"}], ",", "0.001"}], "]"}], ",", 
      RowBox[{"Range", "[", 
       RowBox[{"0.053", ",", "0.055", ",", "0.001"}], "]"}]}], "}"}], "]"}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.731368265276257*^9, 
  3.731368285962575*^9}},ExpressionUUID->"459cfeb4-b027-43e1-bb15-\
d805b89816a2"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.731623165615652*^9},ExpressionUUID->"ae4491ba-a220-4269-9481-\
ee140d716bf7"]
}, Open  ]]
},
WindowSize->{1155, 732},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 5, 30, "Input",ExpressionUUID->"5058ffe0-cd06-4e78-b2f3-9dba9c07ac58"],
Cell[757, 27, 309, 6, 30, "Input",ExpressionUUID->"4297bf07-1514-46aa-92da-251cda15822b"],
Cell[1069, 35, 1038, 30, 133, "Input",ExpressionUUID->"0e36f0fa-74ae-4775-8db2-ddf53f694710"],
Cell[2110, 67, 280, 8, 48, "Input",ExpressionUUID->"1dfe1f2e-16a5-403a-bddc-9dbc711f804a"],
Cell[2393, 77, 4186, 113, 218, "Input",ExpressionUUID->"6faba4b2-f0b4-4fe5-a671-49f3407ffe49"],
Cell[CellGroupData[{
Cell[6604, 194, 209, 4, 69, "Chapter",ExpressionUUID->"d6388dd2-6881-46d9-8b25-d4c518161b94"],
Cell[6816, 200, 11143, 289, 649, "Input",ExpressionUUID->"e21e8ae4-bbcf-43ca-8f69-7e8e60c518a6"],
Cell[17962, 491, 3780, 112, 115, "Input",ExpressionUUID->"a34ca713-fc9a-4f7e-9138-a04d2f257d05"],
Cell[CellGroupData[{
Cell[21767, 607, 312, 7, 30, "Input",ExpressionUUID->"f80197fc-af78-4f69-ab5d-1b832e3565de"],
Cell[22082, 616, 221, 4, 34, "Output",ExpressionUUID->"5b59105c-551d-48f6-afca-ecad0b345d28"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22352, 626, 159, 3, 69, "Chapter",ExpressionUUID->"23357645-e584-44e3-a73d-1296625edb0b"],
Cell[22514, 631, 5926, 156, 310, "Input",ExpressionUUID->"71303712-0b7d-4f6f-842f-466539871aaf"],
Cell[CellGroupData[{
Cell[28465, 791, 283, 7, 30, "Input",ExpressionUUID->"6c97e345-c4bc-409e-b3cb-b66f2ad0b416"],
Cell[28751, 800, 3692, 84, 82, "Print",ExpressionUUID->"308abe4b-576c-4728-9365-423fe42fd57b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32480, 889, 309, 7, 30, "Input",ExpressionUUID->"9ff7f77e-0060-48dd-b914-bb4b22fca565"],
Cell[32792, 898, 2620, 62, 90, "Print",ExpressionUUID->"85f1f0cf-6458-4697-83f8-2f43fbb98901"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35449, 965, 309, 7, 30, "Input",ExpressionUUID->"26b44294-059c-4d0e-9001-977cf0349783"],
Cell[35761, 974, 2608, 62, 82, "Print",ExpressionUUID->"39c923ef-6972-42fb-8669-cbdc3638e833"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38406, 1041, 307, 7, 30, "Input",ExpressionUUID->"bfd90389-ee01-4fc1-99c7-63b4c143f0e4"],
Cell[38716, 1050, 2624, 62, 82, "Print",ExpressionUUID->"ccaed384-0280-481b-8a67-63eacd1b161d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41377, 1117, 307, 7, 30, "Input",ExpressionUUID->"0d9846d3-1d30-43b3-9ade-dfad52d87d0e"],
Cell[41687, 1126, 2598, 61, 90, "Print",ExpressionUUID->"76dd674d-c037-4506-9d61-8bca334bbb08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44322, 1192, 307, 7, 30, "Input",ExpressionUUID->"6e892c5a-06b6-4dfd-8a95-82ba833b83ce"],
Cell[44632, 1201, 2612, 61, 82, "Print",ExpressionUUID->"5b841993-4878-483c-b8e1-7274f1b299d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47281, 1267, 309, 7, 30, "Input",ExpressionUUID->"1c2284e4-c9b4-4eab-8f59-923296d03644"],
Cell[47593, 1276, 2609, 61, 82, "Print",ExpressionUUID->"4f1a2486-fda0-4ab6-b530-1263acba8c34"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50239, 1342, 258, 5, 30, "Input",ExpressionUUID->"8df2b4ff-694a-409e-bea2-b7c6a258a472"],
Cell[50500, 1349, 2617, 61, 82, "Print",ExpressionUUID->"c789be6d-7d32-44c1-956d-d4e6784668bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53154, 1415, 380, 8, 30, "Input",ExpressionUUID->"7349c80b-567f-4883-a251-042a2fb983ed"],
Cell[53537, 1425, 2606, 61, 82, "Print",ExpressionUUID->"ed24052c-0c99-43c7-ad5f-e9ba42dfab39"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56180, 1491, 325, 7, 30, "Input",ExpressionUUID->"c27ba415-a1d1-4b2a-a5b8-2ee81d3ac955"],
Cell[56508, 1500, 2603, 61, 82, "Print",ExpressionUUID->"23f744a5-02f8-4072-abc5-66e2841a59d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59148, 1566, 988, 25, 94, "Input",ExpressionUUID->"6711de6c-1bb2-4db8-91f8-4dc169eff0b1"],
Cell[CellGroupData[{
Cell[60161, 1595, 733, 26, 364, "Print",ExpressionUUID->"4a9a9c4d-e536-45e5-b341-83f37780c95e"],
Cell[60897, 1623, 744, 26, 364, "Print",ExpressionUUID->"1b3c8a2a-c6af-4156-9a45-0337a66e96ab"],
Cell[61644, 1651, 735, 26, 364, "Print",ExpressionUUID->"0bfb4411-9532-42ce-af31-54fb3b144403"],
Cell[62382, 1679, 736, 26, 364, "Print",ExpressionUUID->"20db3cae-8e1a-45fd-8d55-db4044a6ecc4"],
Cell[63121, 1707, 738, 26, 364, "Print",ExpressionUUID->"eb49368f-9247-4aa8-ae7d-55a901e19932"],
Cell[63862, 1735, 778, 27, 381, "Print",ExpressionUUID->"0b867dea-7a18-4c05-8bae-549aec9f8db6"],
Cell[64643, 1764, 738, 26, 364, "Print",ExpressionUUID->"4a51f69d-3961-44ca-bebc-93dabbf5e1d8"],
Cell[65384, 1792, 733, 26, 364, "Print",ExpressionUUID->"4ceb01ed-e0d4-425f-aed2-dcca2298dd23"],
Cell[66120, 1820, 739, 26, 364, "Print",ExpressionUUID->"527cc43c-6a9f-428b-a693-02aabeaf0ea2"],
Cell[66862, 1848, 738, 26, 364, "Print",ExpressionUUID->"48d09102-8ec5-44b2-941a-ac66a6858c52"],
Cell[67603, 1876, 743, 26, 364, "Print",ExpressionUUID->"6999f438-5330-4d9a-8cbe-293c17dbdc42"],
Cell[68349, 1904, 738, 26, 364, "Print",ExpressionUUID->"8ab10f2c-a6f6-424e-8c92-2e1b8b42739e"],
Cell[69090, 1932, 736, 26, 364, "Print",ExpressionUUID->"e183438b-c654-48b1-8d68-a9bafd4bf4db"],
Cell[69829, 1960, 742, 26, 364, "Print",ExpressionUUID->"a9e647ad-fd1a-49e1-a119-0011ae563a48"],
Cell[70574, 1988, 735, 26, 364, "Print",ExpressionUUID->"c6705783-a9c7-4c84-9f3c-6ccacd9b2778"],
Cell[71312, 2016, 731, 26, 364, "Print",ExpressionUUID->"1b708332-f907-4ef9-a263-2555d99b9d46"],
Cell[72046, 2044, 731, 26, 364, "Print",ExpressionUUID->"b2d44b4c-3eb7-48c9-9f0d-0a67f478449b"],
Cell[72780, 2072, 740, 26, 364, "Print",ExpressionUUID->"34e0af20-d49d-4902-ac9e-1eaf3fb7ab4c"],
Cell[73523, 2100, 733, 26, 364, "Print",ExpressionUUID->"66fcaeb2-da22-472a-9028-9ee8cf511545"],
Cell[74259, 2128, 729, 26, 364, "Print",ExpressionUUID->"d87535a9-f881-4b14-899c-697cb6572297"],
Cell[74991, 2156, 783, 27, 381, "Print",ExpressionUUID->"2a840cc4-c645-4ebe-9218-a81cfd95e6cb"],
Cell[75777, 2185, 739, 26, 364, "Print",ExpressionUUID->"e885c69a-85cf-4a43-98f3-d178c8810973"],
Cell[76519, 2213, 733, 26, 364, "Print",ExpressionUUID->"fa689b27-3d99-4b6d-8b78-169b1f600de2"],
Cell[77255, 2241, 735, 26, 364, "Print",ExpressionUUID->"c616d3e2-2a73-48c1-acf8-f8facd880259"],
Cell[77993, 2269, 734, 26, 364, "Print",ExpressionUUID->"2a995f59-8c17-483b-8ed4-eb434c96fd43"],
Cell[78730, 2297, 730, 25, 364, "Print",ExpressionUUID->"abdff4a3-2403-4bc6-9b2a-a6a1ddd2955c"],
Cell[79463, 2324, 736, 26, 364, "Print",ExpressionUUID->"1dd88b26-80df-45e6-bdaa-bef5704521f5"],
Cell[80202, 2352, 737, 26, 364, "Print",ExpressionUUID->"d39b4d1b-7c2a-4d00-b617-1f26e01d5633"],
Cell[80942, 2380, 742, 26, 364, "Print",ExpressionUUID->"393f877d-5d12-4218-b600-dd5baf4fcb6c"],
Cell[81687, 2408, 738, 26, 364, "Print",ExpressionUUID->"23706ec7-b464-4ad3-8b3c-e44b9e95df96"],
Cell[82428, 2436, 738, 26, 364, "Print",ExpressionUUID->"7dc14dc4-d705-47f7-b18c-b9ea015d702c"],
Cell[83169, 2464, 737, 26, 364, "Print",ExpressionUUID->"377a82c3-c248-4b55-8851-83a882ecdda1"],
Cell[83909, 2492, 736, 26, 364, "Print",ExpressionUUID->"58bba2b1-d454-4e53-b100-0e7c811d3ca6"],
Cell[84648, 2520, 733, 25, 364, "Print",ExpressionUUID->"f95af60b-04a9-4197-ba45-adbfd6e1f44c"],
Cell[85384, 2547, 733, 26, 364, "Print",ExpressionUUID->"45eefe4a-4d52-4ec2-9c6e-c4704dcb1cd6"],
Cell[86120, 2575, 732, 25, 364, "Print",ExpressionUUID->"ba40475b-6722-4cf1-b46a-379f6c052176"],
Cell[86855, 2602, 741, 26, 364, "Print",ExpressionUUID->"4db1890a-d44d-47f7-9193-e47b4324f6d9"],
Cell[87599, 2630, 736, 26, 364, "Print",ExpressionUUID->"49ddd704-07a5-4b1e-a160-9dffae2cf433"],
Cell[88338, 2658, 737, 26, 364, "Print",ExpressionUUID->"be90b06b-3247-4f2c-91a6-44455c04f2c6"],
Cell[89078, 2686, 738, 26, 364, "Print",ExpressionUUID->"06f43a50-9a81-41b8-9ad6-88e4b8aff80e"],
Cell[89819, 2714, 737, 26, 364, "Print",ExpressionUUID->"875ab9c3-c287-4f28-8f54-39c79d704d72"],
Cell[90559, 2742, 785, 27, 381, "Print",ExpressionUUID->"ff76209c-133f-47b4-9bf2-d2005f13becd"],
Cell[91347, 2771, 738, 26, 364, "Print",ExpressionUUID->"3319d7d0-e732-41fd-8938-b9c41c54ed05"],
Cell[92088, 2799, 789, 27, 381, "Print",ExpressionUUID->"54587a3e-edd4-4cba-a4c0-c17700c0a547"],
Cell[92880, 2828, 735, 26, 364, "Print",ExpressionUUID->"c9971a20-254c-4648-a981-fae02344e489"],
Cell[93618, 2856, 741, 26, 364, "Print",ExpressionUUID->"d1f0801a-1680-4408-bd8e-6f5582102d1a"],
Cell[94362, 2884, 736, 26, 364, "Print",ExpressionUUID->"d0fc00e8-c84c-46a8-b910-3257fdd69df9"],
Cell[95101, 2912, 734, 26, 364, "Print",ExpressionUUID->"6551b3d1-66c6-4392-b0e9-7698b8cf4cc2"],
Cell[95838, 2940, 733, 25, 364, "Print",ExpressionUUID->"88ea3c5c-f1af-47a0-80f5-4749ae739beb"],
Cell[96574, 2967, 790, 27, 381, "Print",ExpressionUUID->"9d9712eb-a1d5-47b5-97b2-a4354c00e3be"],
Cell[97367, 2996, 742, 26, 364, "Print",ExpressionUUID->"54227d55-ad81-4f71-af55-7b562e19ee56"],
Cell[98112, 3024, 738, 26, 364, "Print",ExpressionUUID->"2f7b70de-265f-49e0-99ba-19ba23c4c7e9"],
Cell[98853, 3052, 738, 26, 364, "Print",ExpressionUUID->"4259d63b-26d8-46d4-a178-6a520e096b45"],
Cell[99594, 3080, 735, 26, 364, "Print",ExpressionUUID->"d14eba14-9c13-4d7b-b55b-72d0d2a981ff"],
Cell[100332, 3108, 729, 25, 364, "Print",ExpressionUUID->"3057444d-cc4a-4632-a91e-41465fb7e7ee"],
Cell[101064, 3135, 734, 26, 364, "Print",ExpressionUUID->"61018c61-0110-43af-b222-931c1339cd39"],
Cell[101801, 3163, 732, 26, 364, "Print",ExpressionUUID->"8b6d80e4-e80a-4b11-b89b-c64fc993d1f9"],
Cell[102536, 3191, 780, 27, 381, "Print",ExpressionUUID->"356d01f0-9cca-4817-89a0-6cd905e52b5f"],
Cell[103319, 3220, 738, 26, 364, "Print",ExpressionUUID->"9312ba23-23a3-4979-80d7-fc8972b9cae8"],
Cell[104060, 3248, 785, 27, 381, "Print",ExpressionUUID->"f681f008-e066-40c5-b026-4cf124bc2d4e"],
Cell[104848, 3277, 733, 26, 364, "Print",ExpressionUUID->"f64a4b52-bad3-4b6a-9fbd-9069dee26b13"],
Cell[105584, 3305, 731, 25, 364, "Print",ExpressionUUID->"1a1ff020-594f-48b3-91bb-ef6ed92699b1"],
Cell[106318, 3332, 732, 26, 364, "Print",ExpressionUUID->"c960afc0-e54a-416e-99dd-96de5e044579"],
Cell[107053, 3360, 740, 26, 364, "Print",ExpressionUUID->"f237e320-890a-4185-8dfd-9a7c0589dd47"],
Cell[107796, 3388, 735, 26, 364, "Print",ExpressionUUID->"dfa10ee4-c492-4b6b-8f5a-2cb56e93f8ce"],
Cell[108534, 3416, 737, 26, 364, "Print",ExpressionUUID->"7453762e-ed59-4523-b62f-40074766341b"],
Cell[109274, 3444, 739, 26, 364, "Print",ExpressionUUID->"bae6d13b-80ba-4bd4-bd9a-a6b322f6204f"],
Cell[110016, 3472, 731, 26, 364, "Print",ExpressionUUID->"b5517330-5776-449d-bfb2-5ae8367752fa"],
Cell[110750, 3500, 735, 25, 364, "Print",ExpressionUUID->"f6fae49d-e05f-4a70-adb2-d0a07169676b"],
Cell[111488, 3527, 738, 26, 364, "Print",ExpressionUUID->"c351910e-c9d9-4ef3-88c6-c9e34448315d"],
Cell[112229, 3555, 739, 26, 364, "Print",ExpressionUUID->"bf05f9fa-2b9d-4fa2-b8a6-4514a775e57d"],
Cell[112971, 3583, 736, 26, 364, "Print",ExpressionUUID->"de957898-9534-4570-aa1c-82db0e4a792b"],
Cell[113710, 3611, 739, 26, 364, "Print",ExpressionUUID->"763818d5-1ea6-4471-a684-c6c3f59c4176"],
Cell[114452, 3639, 742, 26, 364, "Print",ExpressionUUID->"709ba589-8ab8-42ea-a109-4f53ed1d3c14"],
Cell[115197, 3667, 742, 26, 364, "Print",ExpressionUUID->"a75780ef-4982-4707-adcd-673b4cba1d19"],
Cell[115942, 3695, 738, 26, 364, "Print",ExpressionUUID->"a46a5911-9a84-41f6-990c-5d0d637f6591"],
Cell[116683, 3723, 739, 26, 364, "Print",ExpressionUUID->"e7a523e8-4419-4e0e-b02d-4882b162a097"],
Cell[117425, 3751, 736, 25, 364, "Print",ExpressionUUID->"05c57ca0-d876-4a9b-b441-88ad1c22ee9d"],
Cell[118164, 3778, 734, 26, 364, "Print",ExpressionUUID->"dfb8647f-c695-4f5e-9474-aa49b7092b32"],
Cell[118901, 3806, 735, 26, 364, "Print",ExpressionUUID->"52f426b3-63eb-4d66-ab4f-518b3dd25fb9"],
Cell[119639, 3834, 744, 26, 364, "Print",ExpressionUUID->"7e476b77-2411-4e55-8917-4e80970b3fcd"]
}, Open  ]],
Cell[120398, 3863, 158, 3, 34, "Output",ExpressionUUID->"c3da2e71-df83-4863-a7e6-f94e88bfdcee"]
}, Closed]],
Cell[CellGroupData[{
Cell[120593, 3871, 925, 22, 48, "Input",ExpressionUUID->"a8c99a56-a258-4803-9567-9712bfc331fc"],
Cell[CellGroupData[{
Cell[121543, 3897, 736, 26, 364, "Print",ExpressionUUID->"406e3a63-c9a7-47bf-8f77-e90eac87daa0"],
Cell[122282, 3925, 734, 26, 364, "Print",ExpressionUUID->"931fa66b-6ded-4792-accf-4282bf2c0a32"],
Cell[123019, 3953, 733, 26, 364, "Print",ExpressionUUID->"db8fc02f-f341-4bf4-a7f7-cbffdfc6d8fd"],
Cell[123755, 3981, 734, 25, 364, "Print",ExpressionUUID->"fc59ce09-a8f1-45e5-b2b8-7f6963241a4d"]
}, Open  ]],
Cell[124504, 4009, 207, 5, 34, "Output",ExpressionUUID->"e93dfde9-eb60-4094-9d32-0a4f87ba5b7a"]
}, Closed]],
Cell[124726, 4017, 863, 23, 90, "Input",ExpressionUUID->"459cfeb4-b027-43e1-bb15-d805b89816a2"],
Cell[125592, 4042, 128, 3, 30, "Input",ExpressionUUID->"ae4491ba-a220-4269-9481-ee140d716bf7"]
}, Open  ]]
}
]
*)



==> WSG-Calculations_for_20Ne.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     62068,       1534]
NotebookOptionsPosition[     55022,       1400]
NotebookOutlinePosition[     55381,       1416]
CellTagsIndexPosition[     55338,       1413]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Exit", "[", "]"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.731281277475615*^9, 3.731281279820587*^9}, 
   3.744274585432572*^9},ExpressionUUID->"5058ffe0-cd06-4e78-b2f3-\
9dba9c07ac58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",
 CellChangeTimes->{{3.7312805856377563`*^9, 3.731280600747592*^9}, 
   3.731281232436138*^9, 3.731281274546324*^9, {3.7313294809666433`*^9, 
   3.7313294815807343`*^9}},ExpressionUUID->"4297bf07-1514-46aa-92da-\
251cda15822b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "8"}], ";", 
  RowBox[{"Ac", "=", "16"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMO16", "=", 
   RowBox[{"-", "4.73700135"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MO16", "=", 
   RowBox[{
    RowBox[{"Ac", "*", "Mu"}], "+", "DeltaMO16"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MO16"}], 
    RowBox[{"MHe4", "+", "MO16"}]]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.7312812105781918`*^9, {3.731281253034863*^9, 3.73128126327345*^9}, {
   3.73128140265838*^9, 3.731281419098069*^9}, {3.733012196626224*^9, 
   3.733012208054784*^9}, {3.7330122783487043`*^9, 
   3.7330123115059147`*^9}},ExpressionUUID->"0e36f0fa-74ae-4775-8db2-\
ddf53f694710"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.731298952512124*^9},ExpressionUUID->"1dfe1f2e-16a5-403a-bddc-\
9dbc711f804a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"a", "=", "0.743999"}], ";", 
    RowBox[{"R", "=", "6.73341"}], ";", 
    RowBox[{"\[Alpha]", "=", 
     RowBox[{"-", "0.470178"}]}], ";", 
    RowBox[{"\[Beta]", "=", "0.0530718"}], ";"}], "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"a", "=", "0.74"}], ";", 
    RowBox[{"R", "=", "6.73"}], ";", 
    RowBox[{"\[Alpha]", "=", 
     RowBox[{"-", "0.476"}]}], ";", 
    RowBox[{"\[Beta]", "=", "0.053"}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"VWSG", "[", 
      RowBox[{"r_", ",", 
       RowBox[{"{", 
        RowBox[{
        "V0_", ",", "a_", ",", "R_", ",", "\[Alpha]_", ",", "\[Beta]_"}], 
        "}"}]}], "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "V0"}], 
       RowBox[{"1", "+", 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"r", "-", "R"}], "a"], "]"}]}]], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "\[Beta]"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "R"}], ")"}], "2"]}], "]"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VC", "[", 
      RowBox[{"r_", ",", "R_"}], "]"}], ":=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{"Zc", " ", "Z\[Alpha]", " ", "e2"}], "r"], ",", 
          RowBox[{"r", ">=", "R"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"Zc", " ", "Z\[Alpha]", " ", "e2"}], 
            RowBox[{"2", "R"}]], 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["r", "R"], ")"}], "2"]}], ")"}]}], ",", 
          RowBox[{"r", "<", " ", "R"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VL", "[", 
      RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "+", 
          FractionBox["1", "2"]}], ")"}], "2"], 
       SuperscriptBox["\[HBar]c", "2"]}], 
      RowBox[{"2", "\[Mu]", " ", 
       SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{"r_", ",", 
       RowBox[{"{", 
        RowBox[{
        "V0_", ",", "a_", ",", "R_", ",", "\[Alpha]_", ",", "\[Beta]_"}], 
        "}"}], ",", "L_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"VWSG", "[", 
       RowBox[{"r", ",", 
        RowBox[{"{", 
         RowBox[{"V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
         "}"}]}], "]"}], "+", 
      RowBox[{"VC", "[", 
       RowBox[{"r", ",", "R"}], "]"}], "+", 
      RowBox[{"VL", "[", 
       RowBox[{"r", ",", "L"}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.731280202416349*^9, 3.731280261730331*^9}, {
   3.7312803033697853`*^9, 3.731280309813418*^9}, {3.73128038119353*^9, 
   3.731280389671981*^9}, {3.731280520799958*^9, 3.731280578597102*^9}, {
   3.731281342548388*^9, 3.7312813927630777`*^9}, {3.731281429755334*^9, 
   3.731281468137602*^9}, 3.7312990204806957`*^9, {3.731299087121148*^9, 
   3.7312991130645247`*^9}, 3.731299219306621*^9, {3.731299575514179*^9, 
   3.731299577425828*^9}, {3.7313002258446407`*^9, 3.731300240555902*^9}, {
   3.7313024628127413`*^9, 3.7313024662429857`*^9}, {3.731312920610591*^9, 
   3.731312949294425*^9}, {3.731313074777279*^9, 3.731313088404558*^9}, {
   3.731313167183682*^9, 3.731313206313984*^9}, {3.731313259116753*^9, 
   3.731313305510316*^9}, {3.7313133417272997`*^9, 3.731313345141487*^9}, {
   3.7313135143503942`*^9, 3.731313538501491*^9}, {3.731313569976427*^9, 
   3.73131357061758*^9}, {3.731313757655813*^9, 3.731313758254314*^9}, {
   3.731323831096623*^9, 3.731323915319106*^9}, {3.7313244871688547`*^9, 
   3.7313244958788357`*^9}},ExpressionUUID->"6faba4b2-f0b4-4fe5-a671-\
49f3407ffe49"],

Cell[CellGroupData[{

Cell["Energy Spectrum", "Chapter",
 CellChangeTimes->{{3.731301840922678*^9, 3.731301852173493*^9}, {
  3.731302447744185*^9, 
  3.731302451146184*^9}},ExpressionUUID->"d6388dd2-6881-46d9-8b25-\
d4c518161b94"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CheckBohrSommerfeldCondition", "[", 
    RowBox[{"EL_", ",", 
     RowBox[{"{", 
      RowBox[{
      "V0_", ",", "a_", ",", "R_", ",", "\[Alpha]_", ",", "\[Beta]_"}], "}"}],
      ",", "L_"}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "=", "8"}], ",", 
       RowBox[{"r1", "=", 
        RowBox[{
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"r", ",", 
              RowBox[{"{", 
               RowBox[{
               "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
               "}"}], ",", "L"}], "]"}], "\[Equal]", "EL"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0.1"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ",", 
       RowBox[{"r2", "=", 
        RowBox[{
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"r", ",", 
              RowBox[{"{", 
               RowBox[{
               "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
               "}"}], ",", "L"}], "]"}], "\[Equal]", "EL"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "4"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r1", ",", "r2", ",", 
       RowBox[{
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"2", "\[Mu]"}], 
             SuperscriptBox["\[HBar]c", "2"]], 
            RowBox[{"(", 
             RowBox[{"EL", "-", 
              RowBox[{"V", "[", 
               RowBox[{"r", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
                 "}"}], ",", "L"}], "]"}]}], ")"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "r1", ",", "r2"}], "}"}]}], "]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"G", "-", "L", "+", "1"}], ")"}], 
         FractionBox["\[Pi]", "2"]}]}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ELEvaluator", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "V0_", ",", "a_", ",", "R_", ",", "\[Alpha]_", ",", "\[Beta]_"}], "}"}],
      ",", "L_", ",", 
     RowBox[{"{", 
      RowBox[{"ELLInt_", ",", "ELRInt_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ELL", ",", "ELR", ",", "i", ",", "Q\[Alpha]"}], "}"}], ",", 
     RowBox[{
      RowBox[{"ELL", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           SuperscriptBox["10", "3"]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"ELR", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           SuperscriptBox["10", "3"]}], "}"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"ELL", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "=", "ELLInt"}], ";", 
      RowBox[{
       RowBox[{"ELR", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "=", "ELRInt"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Q\[Alpha]", "=", 
       RowBox[{"-", "4.72984"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"CheckBohrSommerfeldCondition", "[", 
            RowBox[{
             RowBox[{"Q\[Alpha]", "+", 
              RowBox[{"ELL", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
              "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
              "}"}], ",", "L"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}], ">", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CheckBohrSommerfeldCondition", "[", 
               RowBox[{
                RowBox[{"Q\[Alpha]", "+", 
                 RowBox[{"ELL", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{
                 "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
                 "}"}], ",", "L"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"CheckBohrSommerfeldCondition", "[", 
               RowBox[{
                RowBox[{"Q\[Alpha]", "+", 
                 RowBox[{"ELR", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{
                 "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
                 "}"}], ",", "L"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "<", "0"}], "&&", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CheckBohrSommerfeldCondition", "[", 
               RowBox[{
                RowBox[{"Q\[Alpha]", "+", 
                 RowBox[{"ELL", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{
                 "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
                 "}"}], ",", "L"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"CheckBohrSommerfeldCondition", "[", 
               RowBox[{
                RowBox[{"Q\[Alpha]", "+", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"ELL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                   RowBox[{"ELR", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "2"]}], ",", 
                RowBox[{"{", 
                 RowBox[{
                 "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
                 "}"}], ",", "L"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "<", "0"}]}], ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ELL", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "=", 
             RowBox[{"ELL", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ";", 
            RowBox[{
             RowBox[{"ELR", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "=", 
             FractionBox[
              RowBox[{
               RowBox[{"ELL", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "+", 
               RowBox[{"ELR", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "2"]}]}], ")"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"CheckBohrSommerfeldCondition", "[", 
                 RowBox[{
                  RowBox[{"Q\[Alpha]", "+", 
                   RowBox[{"ELL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", 
                    "\[Beta]"}], "}"}], ",", "L"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "*", 
               RowBox[{
                RowBox[{"CheckBohrSommerfeldCondition", "[", 
                 RowBox[{
                  RowBox[{"Q\[Alpha]", "+", 
                   RowBox[{"ELR", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", 
                    "\[Beta]"}], "}"}], ",", "L"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], "<", "0"}], "&&", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"CheckBohrSommerfeldCondition", "[", 
                 RowBox[{
                  RowBox[{"Q\[Alpha]", "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"ELL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                    RowBox[{"ELR", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "2"]}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", 
                    "\[Beta]"}], "}"}], ",", "L"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "*", 
               RowBox[{
                RowBox[{"CheckBohrSommerfeldCondition", "[", 
                 RowBox[{
                  RowBox[{"Q\[Alpha]", "+", 
                   RowBox[{"ELR", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", 
                    "\[Beta]"}], "}"}], ",", "L"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], "<", "0"}]}], ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"ELL", "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "=", 
               FractionBox[
                RowBox[{
                 RowBox[{"ELL", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "+", 
                 RowBox[{"ELR", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "2"]}], ";", 
              RowBox[{
               RowBox[{"ELR", "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "=", 
               RowBox[{"ELR", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}]}], "]"}]}], "]"}]}],
        "]"}], ";", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ELL", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"CheckBohrSommerfeldCondition", "[", 
         RowBox[{
          RowBox[{"Q\[Alpha]", "+", 
           RowBox[{"ELL", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
           "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], "}"}],
           ",", "L"}], "]"}]}], "}"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.731301858965604*^9, {3.731323980636529*^9, 3.731324012084507*^9}, 
   3.731324127705948*^9, {3.731326478608841*^9, 3.731326482046935*^9}, {
   3.731327077777055*^9, 3.731327079407683*^9}, 3.731327149701515*^9, {
   3.7313278801757927`*^9, 3.7313278830168037`*^9}, {3.731328052879785*^9, 
   3.731328057755378*^9}, {3.7313285973832083`*^9, 3.731328600100275*^9}, {
   3.731329836082355*^9, 3.731329838111039*^9}, 3.733012365853417*^9, {
   3.733012447110086*^9, 3.7330124712335043`*^9}, {3.733012655191917*^9, 
   3.733012656447398*^9}, 3.733012722616067*^9, {3.73301298265416*^9, 
   3.733013007218603*^9}, {3.73301306068861*^9, 3.733013062656733*^9}, {
   3.733013214255363*^9, 3.733013214591012*^9}, {3.7330133107724457`*^9, 
   3.73301331110828*^9}, 3.733013392192091*^9, {3.73301359533035*^9, 
   3.733013602209498*^9}, {3.73301387642416*^9, 3.7330138767994537`*^9}, {
   3.733013983429598*^9, 3.733014017213045*^9}, {3.7442745751750507`*^9, 
   3.744274577496632*^9}},ExpressionUUID->"e21e8ae4-bbcf-43ca-8f69-\
7e8e60c518a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Optimization", "Chapter",
 CellChangeTimes->{{3.731325244004796*^9, 
  3.7313252540877733`*^9}},ExpressionUUID->"23357645-e584-44e3-a73d-\
1296625edb0b"],

Cell[CellGroupData[{

Cell["R = 3.24", "Section",
 CellChangeTimes->{{3.744275387484892*^9, 3.744275402150044*^9}, {
  3.744275552929476*^9, 3.744275555128645*^9}, {3.7442785435987988`*^9, 
  3.7442785443731613`*^9}},ExpressionUUID->"a9f475c3-bd06-4fae-a65d-\
a49c53ffc960"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckBohrSommerfeldCondition", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "4.72984"}], "+", "12.5"}], ",", 
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "3.24", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "8"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.733015591124854*^9, 3.733015606058196*^9}, {
   3.733018751491253*^9, 3.7330187762924147`*^9}, {3.7330188231856813`*^9, 
   3.7330188366875887`*^9}, 3.744274625959436*^9, {3.7442749971649637`*^9, 
   3.744274998362836*^9}, {3.744275315199567*^9, 3.744275360579564*^9}, {
   3.744275794071374*^9, 3.744275806438757*^9}, {3.744276116340542*^9, 
   3.74427611707485*^9}, {3.744276647955131*^9, 3.744276652377445*^9}, {
   3.744277070756012*^9, 3.7442770749609947`*^9}, {3.744277558687471*^9, 
   3.7442775905779123`*^9}, {3.744278546685659*^9, 3.744278566475638*^9}, {
   3.744278679393197*^9, 3.7442786797043962`*^9}, {3.744278911028368*^9, 
   3.7442789468259*^9}, {3.744279048801865*^9, 
   3.744279050825367*^9}},ExpressionUUID->"19bf3831-7c4f-4797-b30c-\
f16e33e2aab4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.381736098302771`", ",", "4.142883719932326`", ",", 
   "0.06052919912373089`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.733015616383008*^9, {3.7330187570052147`*^9, 3.733018782166898*^9}, {
   3.7330188239668293`*^9, 3.73301884204862*^9}, 3.7442746347322083`*^9, 
   3.7442750114080553`*^9, {3.744275329316777*^9, 3.7442753660100937`*^9}, 
   3.744275815357025*^9, 3.74427612481152*^9, 3.744276661044276*^9, 
   3.74427708022913*^9, {3.744277569678137*^9, 3.744277596275475*^9}, 
   3.744278567799663*^9, 3.744278790261108*^9, 3.744278917857139*^9, {
   3.7442790424936113`*^9, 
   3.7442790520031023`*^9}},ExpressionUUID->"bb0beab9-c556-44ff-87f1-\
112b58141aeb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckBohrSommerfeldCondition", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "4.72984"}], "+", "12"}], ",", 
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "3.24", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "8"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.733015620923856*^9, 3.733015622458317*^9}, {
   3.733018753858317*^9, 3.733018783828065*^9}, {3.733018826528215*^9, 
   3.733018844415572*^9}, 3.744274627711286*^9, {3.7442750002593718`*^9, 
   3.744275000434972*^9}, {3.7442753262792*^9, 3.744275362762723*^9}, {
   3.744275801871163*^9, 3.744275847264078*^9}, {3.744276118370755*^9, 
   3.744276129988319*^9}, {3.744276649681534*^9, 3.744276654184795*^9}, {
   3.7442770728413258`*^9, 3.744277077344852*^9}, {3.744277560668112*^9, 
   3.744277566476225*^9}, {3.7442785491895*^9, 3.744278568859105*^9}, {
   3.7442786813133297`*^9, 3.744278684880475*^9}, {3.7442789129380217`*^9, 
   3.744278950130126*^9}},ExpressionUUID->"15efaea4-cc81-40e1-a9dc-\
a0782262d9bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.3951760000810705`", ",", "4.092404348918091`", ",", 
   RowBox[{"-", "0.03294960220375076`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.73301562775432*^9, {3.7330187621018953`*^9, 3.7330187893263407`*^9}, {
   3.733018827740954*^9, 3.7330188497580748`*^9}, 3.744274643081175*^9, 
   3.744275006345381*^9, {3.744275334384138*^9, 3.744275371161317*^9}, {
   3.744275820424309*^9, 3.74427585272108*^9}, 3.744276135274498*^9, 
   3.74427666614144*^9, 3.744277085295376*^9, 3.744277574772359*^9, 
   3.74427856996938*^9, 3.744278791639988*^9, 3.744278920416938*^9, 
   3.7442790430939617`*^9},ExpressionUUID->"4221df91-c442-4d36-b633-\
67a91bd89d3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "3.24", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{"1.", ",", "2."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733012568280829*^9, 3.7330125821650877`*^9}, {
  3.733014139415085*^9, 3.7330141427104197`*^9}, {3.733014186550499*^9, 
  3.733014192797882*^9}, {3.733015521716717*^9, 3.733015522298689*^9}, {
  3.7330173595125732`*^9, 3.733017359686788*^9}, {3.73301885848942*^9, 
  3.733018860681038*^9}, {3.7442750213820333`*^9, 3.7442750233013067`*^9}, {
  3.7442753359573402`*^9, 3.744275384671845*^9}, {3.744275841472012*^9, 
  3.744275860790289*^9}, {3.744278551373344*^9, 3.744278575138701*^9}, {
  3.744278670929975*^9, 
  3.74427867201714*^9}},ExpressionUUID->"19b45a38-0ff3-4098-861b-\
f672ff988c22"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.328125`", ",", 
   RowBox[{"{", 
    RowBox[{"0.11210269142158544`", ",", "5.241603389708329`", ",", 
     RowBox[{"-", "0.0007673154251897074`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7330126123039303`*^9, 3.73301269639002*^9, 3.7330127680716677`*^9, 
   3.733013639019808*^9, 3.733014169398527*^9, 3.733014219694755*^9, 
   3.733015609965466*^9, 3.7330159280386553`*^9, 3.733018745343484*^9, 
   3.733019130860457*^9, {3.744274992903144*^9, 3.74427501962092*^9}, 
   3.7442753127201777`*^9, 3.744276077041349*^9, 3.7442786070179253`*^9, 
   3.744278708097456*^9},ExpressionUUID->"41933513-cfa8-470a-af3f-\
c82ac2545256"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "3.24", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "2", ",", 
   RowBox[{"{", 
    RowBox[{"1.", ",", "5."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733012799889372*^9, 3.7330128000252037`*^9}, {
  3.733014145798313*^9, 3.7330141508138313`*^9}, {3.733014195197523*^9, 
  3.7330141974612617`*^9}, {3.733015712493659*^9, 3.733015713188355*^9}, {
  3.733017362110342*^9, 3.7330173622378883`*^9}, {3.7330188621371107`*^9, 
  3.733018863329101*^9}, {3.744275414191205*^9, 3.744275414934235*^9}, {
  3.744275862573491*^9, 3.7442758637334633`*^9}, {3.7442785527008057`*^9, 
  3.744278552836225*^9}},ExpressionUUID->"bbf8f389-3f65-469a-8cbb-\
454272a7365a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.453125`", ",", 
   RowBox[{"{", 
    RowBox[{"0.5816885143874716`", ",", "5.20243576105387`", ",", 
     RowBox[{"-", "0.00047958922861290887`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.733012851646187*^9, 3.733013689430182*^9, 
  3.7330141903404818`*^9, 3.733014250461966*^9, 3.733016128964025*^9, 
  3.733019467349325*^9, 3.744276523483397*^9, 
  3.744278841525784*^9},ExpressionUUID->"95bbb10e-a1fc-4c1c-a85e-\
e71802cf198f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "3.24", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "4", ",", 
   RowBox[{"{", 
    RowBox[{"2.", ",", "6."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733012869679366*^9, 3.7330128703658857`*^9}, {
  3.733014154526011*^9, 3.733014159493924*^9}, {3.7330141995731373`*^9, 
  3.73301420126115*^9}, {3.733015715188593*^9, 3.733015715804316*^9}, {
  3.7330173644063396`*^9, 3.733017364557811*^9}, {3.7330189344238253`*^9, 
  3.733018936390897*^9}, {3.74427541663021*^9, 3.7442754170142097`*^9}, {
  3.744275865125442*^9, 3.744275866093444*^9}, {3.744278554108294*^9, 
  3.7442785542685738`*^9}},ExpressionUUID->"44317c39-1726-498e-ae40-\
f269c8134f3f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.703125`", ",", 
   RowBox[{"{", 
    RowBox[{"1.0918394898704693`", ",", "5.046710493319672`", ",", 
     RowBox[{"-", "0.00020301464776562028`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7330129109866657`*^9, 3.733013770691729*^9, 
  3.7330142746731777`*^9, 3.733016420323531*^9, 3.733019798851614*^9, 
  3.744277051536552*^9, 
  3.744278976293539*^9},ExpressionUUID->"17cadbbe-3d2d-40d8-8290-\
d7ca3913ed2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "3.24", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "6", ",", 
   RowBox[{"{", 
    RowBox[{"3.", ",", "10."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.733012934070722*^9, {3.733014162741881*^9, 3.733014167477786*^9}, {
   3.7330142034771013`*^9, 3.733014205221129*^9}, {3.733015717892642*^9, 
   3.733015718604331*^9}, {3.733017366638708*^9, 3.733017366789879*^9}, {
   3.733018938510992*^9, 3.73301893962287*^9}, {3.7442754186781387`*^9, 
   3.74427541920609*^9}, {3.7442758681573677`*^9, 3.744275869053252*^9}, {
   3.744278555860794*^9, 
   3.744278556012291*^9}},ExpressionUUID->"81fd2d78-f716-41d5-ab03-\
9c0aaf8abce4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.9697265625`", ",", 
   RowBox[{"{", 
    RowBox[{"1.6636629716022633`", ",", "4.716993865609588`", ",", 
     RowBox[{"-", "0.0003448286961633684`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.733012967316053*^9, 3.7330138311236753`*^9, 
  3.7330143108814983`*^9, 3.733016731741097*^9, 3.733020140413541*^9, 
  3.7442774751268578`*^9, 
  3.744279041806794*^9},ExpressionUUID->"194b2174-00a1-43e0-b699-\
13e41158a24f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "3.24", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "8", ",", 
   RowBox[{"{", 
    RowBox[{"12.", ",", "12.5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733012990344816*^9, 3.7330129907447357`*^9}, {
  3.733014034610437*^9, 3.73301403700145*^9}, {3.733014095379537*^9, 
  3.733014096834681*^9}, {3.733015721580615*^9, 3.733015722316366*^9}, {
  3.7330173683582783`*^9, 3.733017368509768*^9}, {3.7330189421188297`*^9, 
  3.733018943206678*^9}, {3.744275421110067*^9, 3.744275421494027*^9}, {
  3.7442758705172653`*^9, 3.7442758717330914`*^9}, {3.744277599809432*^9, 
  3.7442776018731403`*^9}, {3.7442785572844152`*^9, 3.744278557443946*^9}, {
  3.744279039417713*^9, 
  3.744279056848901*^9}},ExpressionUUID->"3cac7355-f041-42b5-a4d2-\
3167b471e8a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.17578125`", ",", 
   RowBox[{"{", 
    RowBox[{"2.3903986318772192`", ",", "4.109956666406183`", ",", 
     RowBox[{"-", "0.00029641523134205094`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7330130090938473`*^9, 3.733013036416259*^9}, 
   3.733013080147696*^9, 3.733013269368009*^9, 3.733013328024356*^9, {
   3.733013867073998*^9, 3.733013888247678*^9}, 3.73301407300628*^9, 
   3.733014132582103*^9, 3.7330171135286818`*^9, 3.733020517134178*^9, 
   3.744277843860606*^9, 
   3.7442790859329853`*^9},ExpressionUUID->"caad9294-bfa0-4521-9f67-\
66e1a56fe6cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1.328125", "-", "0"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"2.453125", "-", "1.634"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"4.703125", "-", "4.248"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"7.9697265625", "-", "8.776"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"12.17578125", "-", "11.951"}], ")"}], "2"]}]], "Input",
 CellChangeTimes->{{3.744276879650263*^9, 3.7442768908492517`*^9}, {
   3.744277067476472*^9, 3.744277095592752*^9}, 3.744277553967602*^9, 
   3.744277674994495*^9, {3.744277927781938*^9, 3.744277928267909*^9}, {
   3.7442787840583982`*^9, 3.74427878579321*^9}, {3.744278905022889*^9, 
   3.744278905779952*^9}, {3.74427901073617*^9, 3.7442790112780848`*^9}, {
   3.744279061466619*^9, 3.744279062664735*^9}, {3.744279225901045*^9, 
   3.7442792298346453`*^9}},ExpressionUUID->"82de4071-3f5e-4450-ad3c-\
ee4f70c5ca42"],

Cell[BoxData["3.3426240132446283`"], "Output",
 CellChangeTimes->{
  3.733021850157158*^9, 3.744277928882958*^9, {3.744279226699747*^9, 
   3.744279230259865*^9}},ExpressionUUID->"215ad91a-a4ba-4582-92e8-\
009a116158b3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["R = 3.25", "Section",
 CellChangeTimes->{{3.744275387484892*^9, 3.744275402150044*^9}, {
  3.744275552929476*^9, 
  3.744275555128645*^9}},ExpressionUUID->"470dcab7-6049-4b16-9464-\
15485a6eca4c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckBohrSommerfeldCondition", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "4.72984"}], "+", "11.5"}], ",", 
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "3.25", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "8"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.733015591124854*^9, 3.733015606058196*^9}, {
   3.733018751491253*^9, 3.7330187762924147`*^9}, {3.7330188231856813`*^9, 
   3.7330188366875887`*^9}, 3.744274625959436*^9, {3.7442749971649637`*^9, 
   3.744274998362836*^9}, {3.744275315199567*^9, 3.744275360579564*^9}, {
   3.744275794071374*^9, 3.744275806438757*^9}, {3.744276116340542*^9, 
   3.74427611707485*^9}, {3.744276647955131*^9, 3.744276652377445*^9}, {
   3.744277070756012*^9, 3.7442770749609947`*^9}, {3.744277558687471*^9, 
   3.7442775905779123`*^9}},ExpressionUUID->"e91ffc5b-26a0-47da-bec9-\
d23c31e70af8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.399247515923458`", ",", "4.0684635159638365`", ",", 
   RowBox[{"-", "0.06537352931704832`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.733015616383008*^9, {3.7330187570052147`*^9, 3.733018782166898*^9}, {
   3.7330188239668293`*^9, 3.73301884204862*^9}, 3.7442746347322083`*^9, 
   3.7442750114080553`*^9, {3.744275329316777*^9, 3.7442753660100937`*^9}, 
   3.744275815357025*^9, 3.74427612481152*^9, 3.744276661044276*^9, 
   3.74427708022913*^9, {3.744277569678137*^9, 
   3.744277596275475*^9}},ExpressionUUID->"44becf79-fb7a-49d6-a0c0-\
2562ca0ef866"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckBohrSommerfeldCondition", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "4.72984"}], "+", "12"}], ",", 
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "3.25", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "8"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.733015620923856*^9, 3.733015622458317*^9}, {
   3.733018753858317*^9, 3.733018783828065*^9}, {3.733018826528215*^9, 
   3.733018844415572*^9}, 3.744274627711286*^9, {3.7442750002593718`*^9, 
   3.744275000434972*^9}, {3.7442753262792*^9, 3.744275362762723*^9}, {
   3.744275801871163*^9, 3.744275847264078*^9}, {3.744276118370755*^9, 
   3.744276129988319*^9}, {3.744276649681534*^9, 3.744276654184795*^9}, {
   3.7442770728413258`*^9, 3.744277077344852*^9}, {3.744277560668112*^9, 
   3.744277566476225*^9}},ExpressionUUID->"c5aeaec7-905b-4e58-86fc-\
cf0d93660af1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.3856939366098304`", ",", "4.117297595582035`", ",", 
   "0.026678392251687333`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.73301562775432*^9, {3.7330187621018953`*^9, 3.7330187893263407`*^9}, {
   3.733018827740954*^9, 3.7330188497580748`*^9}, 3.744274643081175*^9, 
   3.744275006345381*^9, {3.744275334384138*^9, 3.744275371161317*^9}, {
   3.744275820424309*^9, 3.74427585272108*^9}, 3.744276135274498*^9, 
   3.74427666614144*^9, 3.744277085295376*^9, 
   3.744277574772359*^9},ExpressionUUID->"9e902fec-55fa-4a6f-8d8c-\
9af4a6bd56b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "3.25", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1.25"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733012568280829*^9, 3.7330125821650877`*^9}, {
  3.733014139415085*^9, 3.7330141427104197`*^9}, {3.733014186550499*^9, 
  3.733014192797882*^9}, {3.733015521716717*^9, 3.733015522298689*^9}, {
  3.7330173595125732`*^9, 3.733017359686788*^9}, {3.73301885848942*^9, 
  3.733018860681038*^9}, {3.7442750213820333`*^9, 3.7442750233013067`*^9}, {
  3.7442753359573402`*^9, 3.744275384671845*^9}, {3.744275841472012*^9, 
  3.744275860790289*^9}},ExpressionUUID->"cf33e790-e224-4d60-a84b-\
aa9bb30d70b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.1171875`", ",", 
   RowBox[{"{", 
    RowBox[{"0.1120859556914803`", ",", "5.226821741369509`", ",", 
     RowBox[{"-", "0.0006466865469185734`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7330126123039303`*^9, 3.73301269639002*^9, 3.7330127680716677`*^9, 
   3.733013639019808*^9, 3.733014169398527*^9, 3.733014219694755*^9, 
   3.733015609965466*^9, 3.7330159280386553`*^9, 3.733018745343484*^9, 
   3.733019130860457*^9, {3.744274992903144*^9, 3.74427501962092*^9}, 
   3.7442753127201777`*^9, 
   3.744276077041349*^9},ExpressionUUID->"ca514c64-d061-4279-80be-\
994826942f38"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "3.25", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "2", ",", 
   RowBox[{"{", 
    RowBox[{"1.", ",", "5."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733012799889372*^9, 3.7330128000252037`*^9}, {
  3.733014145798313*^9, 3.7330141508138313`*^9}, {3.733014195197523*^9, 
  3.7330141974612617`*^9}, {3.733015712493659*^9, 3.733015713188355*^9}, {
  3.733017362110342*^9, 3.7330173622378883`*^9}, {3.7330188621371107`*^9, 
  3.733018863329101*^9}, {3.744275414191205*^9, 3.744275414934235*^9}, {
  3.744275862573491*^9, 
  3.7442758637334633`*^9}},ExpressionUUID->"daa3382c-a968-4c34-bd96-\
6f97f6360e82"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.23828125`", ",", 
   RowBox[{"{", 
    RowBox[{"0.5815660521624966`", ",", "5.187289303089878`", ",", 
     RowBox[{"-", "0.0003898650668592296`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.733012851646187*^9, 3.733013689430182*^9, 
  3.7330141903404818`*^9, 3.733014250461966*^9, 3.733016128964025*^9, 
  3.733019467349325*^9, 
  3.744276523483397*^9},ExpressionUUID->"81828596-e5cb-4218-8202-\
cb79eb15d17d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "3.25", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "4", ",", 
   RowBox[{"{", 
    RowBox[{"2.", ",", "6."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733012869679366*^9, 3.7330128703658857`*^9}, {
  3.733014154526011*^9, 3.733014159493924*^9}, {3.7330141995731373`*^9, 
  3.73301420126115*^9}, {3.733015715188593*^9, 3.733015715804316*^9}, {
  3.7330173644063396`*^9, 3.733017364557811*^9}, {3.7330189344238253`*^9, 
  3.733018936390897*^9}, {3.74427541663021*^9, 3.7442754170142097`*^9}, {
  3.744275865125442*^9, 
  3.744275866093444*^9}},ExpressionUUID->"4a68a25c-92c0-402b-9d9d-\
14d3f6806e08"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.47265625`", ",", 
   RowBox[{"{", 
    RowBox[{"1.0915737527042513`", ",", "5.03185969291864`", ",", 
     RowBox[{"-", "0.00036915636300705046`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7330129109866657`*^9, 3.733013770691729*^9, 
  3.7330142746731777`*^9, 3.733016420323531*^9, 3.733019798851614*^9, 
  3.744277051536552*^9},ExpressionUUID->"a14bd095-f535-4392-ac0e-\
1b7609816dac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "3.25", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "6", ",", 
   RowBox[{"{", 
    RowBox[{"3.", ",", "10."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.733012934070722*^9, {3.733014162741881*^9, 3.733014167477786*^9}, {
   3.7330142034771013`*^9, 3.733014205221129*^9}, {3.733015717892642*^9, 
   3.733015718604331*^9}, {3.733017366638708*^9, 3.733017366789879*^9}, {
   3.733018938510992*^9, 3.73301893962287*^9}, {3.7442754186781387`*^9, 
   3.74427541920609*^9}, {3.7442758681573677`*^9, 
   3.744275869053252*^9}},ExpressionUUID->"ce929139-be1b-4ebe-b689-\
fc30d6a2d51e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.70654296875`", ",", 
   RowBox[{"{", 
    RowBox[{"1.6632330937963182`", ",", "4.704598267330034`", ",", 
     RowBox[{"-", "0.0005348112918159842`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.733012967316053*^9, 3.7330138311236753`*^9, 
  3.7330143108814983`*^9, 3.733016731741097*^9, 3.733020140413541*^9, 
  3.7442774751268578`*^9},ExpressionUUID->"237c394b-d5b4-41ec-995f-\
44e875d75983"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "3.25", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "8", ",", 
   RowBox[{"{", 
    RowBox[{"11.5", ",", "12."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733012990344816*^9, 3.7330129907447357`*^9}, {
  3.733014034610437*^9, 3.73301403700145*^9}, {3.733014095379537*^9, 
  3.733014096834681*^9}, {3.733015721580615*^9, 3.733015722316366*^9}, {
  3.7330173683582783`*^9, 3.733017368509768*^9}, {3.7330189421188297`*^9, 
  3.733018943206678*^9}, {3.744275421110067*^9, 3.744275421494027*^9}, {
  3.7442758705172653`*^9, 3.7442758717330914`*^9}, {3.744277599809432*^9, 
  3.7442776018731403`*^9}},ExpressionUUID->"42f57d9a-6536-4d3f-a17c-\
a87a58eada41"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11.8515625`", ",", 
   RowBox[{"{", 
    RowBox[{"2.3896691957090774`", ",", "4.10264281425634`", ",", 
     RowBox[{"-", "0.000829156495729233`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7330130090938473`*^9, 3.733013036416259*^9}, 
   3.733013080147696*^9, 3.733013269368009*^9, 3.733013328024356*^9, {
   3.733013867073998*^9, 3.733013888247678*^9}, 3.73301407300628*^9, 
   3.733014132582103*^9, 3.7330171135286818`*^9, 3.733020517134178*^9, 
   3.744277843860606*^9},ExpressionUUID->"cac8aa2c-c39d-4a76-b629-\
a77ae7f7cdbe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1.1171875", "-", "0"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"2.23828125", "-", "1.634"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"4.47265625", "-", "4.248"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"7.70654296875", "-", "8.776"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"11.8515625", "-", "11.951"}], ")"}], "2"]}]], "Input",
 CellChangeTimes->{{3.744276879650263*^9, 3.7442768908492517`*^9}, {
   3.744277067476472*^9, 3.744277095592752*^9}, 3.744277553967602*^9, 
   3.744277674994495*^9, {3.744277927781938*^9, 
   3.744277928267909*^9}},ExpressionUUID->"33b1be5d-16f7-40ae-a752-\
884bf300e59d"],

Cell[BoxData["2.8173603280181885`"], "Output",
 CellChangeTimes->{3.733021850157158*^9, 
  3.744277928882958*^9},ExpressionUUID->"f1292333-4636-45f4-8586-\
d491ae162a35"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1.285", "-", "0"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"2.424", "-", "1.634"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"4.679", "-", "4.248"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"7.859", "-", "8.776"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"11.691", "-", "11.951"}], ")"}], "2"]}]], "Input",
 CellChangeTimes->{{3.744278633637171*^9, 
  3.744278662465643*^9}},ExpressionUUID->"0123b63c-f932-4d14-9234-\
0e7fa6921800"],

Cell[BoxData["3.369574999999999`"], "Output",
 CellChangeTimes->{
  3.744278663307189*^9},ExpressionUUID->"3cfc2508-a8dd-4d3f-a93d-\
c80cc8c13779"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["R = 3.26", "Section",
 CellChangeTimes->{{3.744275387484892*^9, 3.744275402150044*^9}, {
  3.744275552929476*^9, 3.744275555128645*^9}, {3.744277649652179*^9, 
  3.7442776500929203`*^9}},ExpressionUUID->"ddd970e6-62ed-4b3e-a9ef-\
b0ce10f868aa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckBohrSommerfeldCondition", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "4.72984"}], "+", "11"}], ",", 
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "3.26", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "8"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.733015591124854*^9, 3.733015606058196*^9}, {
   3.733018751491253*^9, 3.7330187762924147`*^9}, {3.7330188231856813`*^9, 
   3.7330188366875887`*^9}, 3.744274625959436*^9, {3.7442749971649637`*^9, 
   3.744274998362836*^9}, {3.744275315199567*^9, 3.744275360579564*^9}, {
   3.744275794071374*^9, 3.744275806438757*^9}, {3.744276116340542*^9, 
   3.74427611707485*^9}, {3.744276647955131*^9, 3.744276652377445*^9}, {
   3.744277070756012*^9, 3.7442770749609947`*^9}, {3.744277558687471*^9, 
   3.7442775905779123`*^9}, {3.7442776556833677`*^9, 3.744277655859223*^9}, {
   3.74427793417619*^9, 3.744277954753796*^9}, {3.744278047237159*^9, 
   3.744278051411544*^9}, {3.744278134769759*^9, 3.744278140111301*^9}, {
   3.744278245818008*^9, 3.744278249433722*^9}, {3.744278344506105*^9, 
   3.7442783477531557`*^9}},ExpressionUUID->"dc106de2-403e-43ed-9ba7-\
a9734df5fa7f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.4033688215597704`", ",", "4.045772040139445`", ",", 
   RowBox[{"-", "0.09684724044535753`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.733015616383008*^9, {3.7330187570052147`*^9, 3.733018782166898*^9}, {
   3.7330188239668293`*^9, 3.73301884204862*^9}, 3.7442746347322083`*^9, 
   3.7442750114080553`*^9, {3.744275329316777*^9, 3.7442753660100937`*^9}, 
   3.744275815357025*^9, 3.74427612481152*^9, 3.744276661044276*^9, 
   3.74427708022913*^9, {3.744277569678137*^9, 3.744277596275475*^9}, {
   3.744277941510701*^9, 3.7442779555771933`*^9}, 3.7442780553136168`*^9, 
   3.744278141491529*^9, 3.744278250779592*^9, 
   3.7442783492354307`*^9},ExpressionUUID->"91d88713-7c0c-43d4-ad92-\
b4cf0575f74d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckBohrSommerfeldCondition", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "4.72984"}], "+", "12."}], ",", 
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "3.26", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "8"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.733015620923856*^9, 3.733015622458317*^9}, {
   3.733018753858317*^9, 3.733018783828065*^9}, {3.733018826528215*^9, 
   3.733018844415572*^9}, 3.744274627711286*^9, {3.7442750002593718`*^9, 
   3.744275000434972*^9}, {3.7442753262792*^9, 3.744275362762723*^9}, {
   3.744275801871163*^9, 3.744275847264078*^9}, {3.744276118370755*^9, 
   3.744276129988319*^9}, {3.744276649681534*^9, 3.744276654184795*^9}, {
   3.7442770728413258`*^9, 3.744277077344852*^9}, {3.744277560668112*^9, 
   3.744277566476225*^9}, {3.744277657219248*^9, 3.7442776573551083`*^9}, {
   3.744277936226522*^9, 3.744277957801577*^9}, {3.744278048796212*^9, 
   3.74427805351544*^9}, {3.744278136568137*^9, 3.7442781430713577`*^9}, {
   3.744278252353434*^9, 3.744278258040761*^9}, {3.744278342218038*^9, 
   3.744278353104866*^9}},ExpressionUUID->"63c1bb9b-ff7e-4c6d-958d-\
48a9079dc413"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.3764863875197033`", ",", "4.141923030326698`", ",", 
   "0.08628891944249051`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.73301562775432*^9, {3.7330187621018953`*^9, 3.7330187893263407`*^9}, {
   3.733018827740954*^9, 3.7330188497580748`*^9}, 3.744274643081175*^9, 
   3.744275006345381*^9, {3.744275334384138*^9, 3.744275371161317*^9}, {
   3.744275820424309*^9, 3.74427585272108*^9}, 3.744276135274498*^9, 
   3.74427666614144*^9, 3.744277085295376*^9, 3.744277574772359*^9, {
   3.74427794739323*^9, 3.7442779602885313`*^9}, 3.744278056557684*^9, 
   3.744278143773638*^9, 3.7442782587313023`*^9, 
   3.7442783544335814`*^9},ExpressionUUID->"886bcad1-2c78-4f06-9b37-\
e4ac150a9611"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "3.26", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{"0.5", ",", "1."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733012568280829*^9, 3.7330125821650877`*^9}, {
  3.733014139415085*^9, 3.7330141427104197`*^9}, {3.733014186550499*^9, 
  3.733014192797882*^9}, {3.733015521716717*^9, 3.733015522298689*^9}, {
  3.7330173595125732`*^9, 3.733017359686788*^9}, {3.73301885848942*^9, 
  3.733018860681038*^9}, {3.7442750213820333`*^9, 3.7442750233013067`*^9}, {
  3.7442753359573402`*^9, 3.744275384671845*^9}, {3.744275841472012*^9, 
  3.744275860790289*^9}, {3.7442776601472073`*^9, 3.744277660315093*^9}, {
  3.74427796294557*^9, 
  3.744277965496855*^9}},ExpressionUUID->"24ea22ae-e7be-42de-b357-\
ed05271c37a7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.90625`", ",", 
   RowBox[{"{", 
    RowBox[{"0.11206945340041892`", ",", "5.2127264255901125`", ",", 
     RowBox[{"-", "0.00002208161020433863`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7330126123039303`*^9, 3.73301269639002*^9, 3.7330127680716677`*^9, 
   3.733013639019808*^9, 3.733014169398527*^9, 3.733014219694755*^9, 
   3.733015609965466*^9, 3.7330159280386553`*^9, 3.733018745343484*^9, 
   3.733019130860457*^9, {3.744274992903144*^9, 3.74427501962092*^9}, 
   3.7442753127201777`*^9, 3.744276077041349*^9, 
   3.74427798408674*^9},ExpressionUUID->"e44e7284-cb62-439f-9d77-\
343019c53b63"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "3.26", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "2", ",", 
   RowBox[{"{", 
    RowBox[{"1.", ",", "5."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733012799889372*^9, 3.7330128000252037`*^9}, {
  3.733014145798313*^9, 3.7330141508138313`*^9}, {3.733014195197523*^9, 
  3.7330141974612617`*^9}, {3.733015712493659*^9, 3.733015713188355*^9}, {
  3.733017362110342*^9, 3.7330173622378883`*^9}, {3.7330188621371107`*^9, 
  3.733018863329101*^9}, {3.744275414191205*^9, 3.744275414934235*^9}, {
  3.744275862573491*^9, 3.7442758637334633`*^9}, {3.744277661579153*^9, 
  3.744277661706999*^9}},ExpressionUUID->"434b05b4-79d0-4449-bd46-\
f614f75a627c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.01953125`", ",", 
   RowBox[{"{", 
    RowBox[{"0.5814549176662575`", ",", "5.17241265267611`", ",", 
     RowBox[{"-", "0.0006733842339379237`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.733012851646187*^9, 3.733013689430182*^9, 
  3.7330141903404818`*^9, 3.733014250461966*^9, 3.733016128964025*^9, 
  3.733019467349325*^9, 3.744276523483397*^9, 
  3.74427809392031*^9},ExpressionUUID->"d8ccd597-71a4-46a2-972d-4ae93a419c57"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "3.26", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "4", ",", 
   RowBox[{"{", 
    RowBox[{"2.", ",", "6."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733012869679366*^9, 3.7330128703658857`*^9}, {
  3.733014154526011*^9, 3.733014159493924*^9}, {3.7330141995731373`*^9, 
  3.73301420126115*^9}, {3.733015715188593*^9, 3.733015715804316*^9}, {
  3.7330173644063396`*^9, 3.733017364557811*^9}, {3.7330189344238253`*^9, 
  3.733018936390897*^9}, {3.74427541663021*^9, 3.7442754170142097`*^9}, {
  3.744275865125442*^9, 3.744275866093444*^9}, {3.7442776633950663`*^9, 
  3.74427766353898*^9}},ExpressionUUID->"c6e03ca0-cd57-46f1-970c-\
47b667d34175"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.2421875`", ",", 
   RowBox[{"{", 
    RowBox[{"1.091311480141832`", ",", "5.017797169538596`", ",", 
     RowBox[{"-", "5.3186730948340255`*^-6"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7330129109866657`*^9, 3.733013770691729*^9, 
  3.7330142746731777`*^9, 3.733016420323531*^9, 3.733019798851614*^9, 
  3.744277051536552*^9, 
  3.744278193996396*^9},ExpressionUUID->"1f7921d4-65f7-4e64-a366-\
2c5727c5392d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "3.26", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "6", ",", 
   RowBox[{"{", 
    RowBox[{"3.", ",", "10."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.733012934070722*^9, {3.733014162741881*^9, 3.733014167477786*^9}, {
   3.7330142034771013`*^9, 3.733014205221129*^9}, {3.733015717892642*^9, 
   3.733015718604331*^9}, {3.733017366638708*^9, 3.733017366789879*^9}, {
   3.733018938510992*^9, 3.73301893962287*^9}, {3.7442754186781387`*^9, 
   3.74427541920609*^9}, {3.7442758681573677`*^9, 3.744275869053252*^9}, {
   3.744277664771062*^9, 
   3.744277664890792*^9}},ExpressionUUID->"2200cba4-678b-43c0-9026-\
060d90126118"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.443359375`", ",", 
   RowBox[{"{", 
    RowBox[{"1.6628122490923885`", ",", "4.692910951467107`", ",", 
     RowBox[{"-", "0.0002683849147775419`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.733012967316053*^9, 3.7330138311236753`*^9, 
  3.7330143108814983`*^9, 3.733016731741097*^9, 3.733020140413541*^9, 
  3.7442774751268578`*^9, 
  3.744278306541099*^9},ExpressionUUID->"835addbf-4721-4423-b6d1-\
3e0b7905a966"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "3.26", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "8", ",", 
   RowBox[{"{", 
    RowBox[{"11.", ",", "12."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733012990344816*^9, 3.7330129907447357`*^9}, {
   3.733014034610437*^9, 3.73301403700145*^9}, {3.733014095379537*^9, 
   3.733014096834681*^9}, {3.733015721580615*^9, 3.733015722316366*^9}, {
   3.7330173683582783`*^9, 3.733017368509768*^9}, {3.7330189421188297`*^9, 
   3.733018943206678*^9}, {3.744275421110067*^9, 3.744275421494027*^9}, {
   3.7442758705172653`*^9, 3.7442758717330914`*^9}, {3.744277599809432*^9, 
   3.7442776018731403`*^9}, {3.744277666347249*^9, 3.744277666482708*^9}, 
   3.744278356688827*^9},ExpressionUUID->"a8868084-5044-4913-b1ab-\
6d608cfa3d16"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11.53125`", ",", 
   RowBox[{"{", 
    RowBox[{"2.3888601128130325`", ",", "4.0961449762446`", ",", 
     RowBox[{"-", "0.00038285388870518133`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7330130090938473`*^9, 3.733013036416259*^9}, 
   3.733013080147696*^9, 3.733013269368009*^9, 3.733013328024356*^9, {
   3.733013867073998*^9, 3.733013888247678*^9}, 3.73301407300628*^9, 
   3.733014132582103*^9, 3.7330171135286818`*^9, 3.733020517134178*^9, 
   3.744277923679809*^9, 
   3.744278383122078*^9},ExpressionUUID->"93037b21-ad8a-4ac5-902f-\
35dfe0c348b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"0.90625", "-", "0"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"2.01953125", "-", "1.634"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"4.2421875", "-", "4.248"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"7.443359375", "-", "8.776"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"11.53125", "-", "11.951"}], ")"}], "2"]}]], "Input",
 CellChangeTimes->{{3.744276879650263*^9, 3.7442768908492517`*^9}, {
   3.744277067476472*^9, 3.744277095592752*^9}, 3.744277553967602*^9, {
   3.744278073372493*^9, 3.7442780748108377`*^9}, 3.7442781282916613`*^9, {
   3.744278241092944*^9, 3.744278242186852*^9}, {3.7442783242795057`*^9, 
   3.7442783272705812`*^9}, {3.7442785050734243`*^9, 
   3.7442785117023573`*^9}},ExpressionUUID->"0359e88f-8c29-4f88-bd2f-\
8a6c34b6e571"],

Cell[BoxData["2.9220782902832028`"], "Output",
 CellChangeTimes->{
  3.733021850157158*^9, {3.7442785068716087`*^9, 
   3.744278516009377*^9}},ExpressionUUID->"bf9d5ede-4975-428a-ae63-\
d019c10bab8a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1155, 732},
WindowMargins->{{Automatic, 57}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 245, 6, 30, "Input",ExpressionUUID->"5058ffe0-cd06-4e78-b2f3-9dba9c07ac58"],
Cell[806, 28, 309, 6, 30, "Input",ExpressionUUID->"4297bf07-1514-46aa-92da-251cda15822b"],
Cell[1118, 36, 1122, 31, 132, "Input",ExpressionUUID->"0e36f0fa-74ae-4775-8db2-ddf53f694710"],
Cell[2243, 69, 280, 8, 48, "Input",ExpressionUUID->"1dfe1f2e-16a5-403a-bddc-9dbc711f804a"],
Cell[2526, 79, 4186, 113, 218, "Input",ExpressionUUID->"6faba4b2-f0b4-4fe5-a671-49f3407ffe49"],
Cell[CellGroupData[{
Cell[6737, 196, 209, 4, 69, "Chapter",ExpressionUUID->"d6388dd2-6881-46d9-8b25-d4c518161b94"],
Cell[6949, 202, 11783, 298, 649, "Input",ExpressionUUID->"e21e8ae4-bbcf-43ca-8f69-7e8e60c518a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18769, 505, 159, 3, 69, "Chapter",ExpressionUUID->"23357645-e584-44e3-a73d-1296625edb0b"],
Cell[CellGroupData[{
Cell[18953, 512, 252, 4, 67, "Section",ExpressionUUID->"a9f475c3-bd06-4fae-a65d-a49c53ffc960"],
Cell[CellGroupData[{
Cell[19230, 520, 1082, 20, 30, "Input",ExpressionUUID->"19bf3831-7c4f-4797-b30c-f16e33e2aab4"],
Cell[20315, 542, 712, 14, 34, "Output",ExpressionUUID->"bb0beab9-c556-44ff-87f1-112b58141aeb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21064, 561, 1023, 19, 30, "Input",ExpressionUUID->"15efaea4-cc81-40e1-a9dc-a0782262d9bf"],
Cell[22090, 582, 690, 12, 34, "Output",ExpressionUUID->"4221df91-c442-4d36-b633-67a91bd89d3c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22817, 599, 883, 17, 30, "Input",ExpressionUUID->"19b45a38-0ff3-4098-861b-f672ff988c22"],
Cell[23703, 618, 680, 13, 34, "Output",ExpressionUUID->"41933513-cfa8-470a-af3f-c82ac2545256"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24420, 636, 789, 15, 30, "Input",ExpressionUUID->"bbf8f389-3f65-469a-8cbb-454272a7365a"],
Cell[25212, 653, 481, 10, 34, "Output",ExpressionUUID->"95bbb10e-a1fc-4c1c-a85e-e71802cf198f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25730, 668, 785, 15, 30, "Input",ExpressionUUID->"44317c39-1726-498e-ae40-f269c8134f3f"],
Cell[26518, 685, 462, 10, 34, "Output",ExpressionUUID->"17cadbbe-3d2d-40d8-8290-d7ca3913ed2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27017, 700, 765, 16, 30, "Input",ExpressionUUID->"81fd2d78-f716-41d5-ab03-9c0aaf8abce4"],
Cell[27785, 718, 467, 10, 34, "Output",ExpressionUUID->"194b2174-00a1-43e0-b699-13e41158a24f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28289, 733, 889, 17, 30, "Input",ExpressionUUID->"3cac7355-f041-42b5-a4d2-3167b471e8a9"],
Cell[29181, 752, 613, 12, 34, "Output",ExpressionUUID->"caad9294-bfa0-4521-9f67-66e1a56fe6cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29831, 769, 1022, 24, 30, "Input",ExpressionUUID->"82de4071-3f5e-4450-ad3c-ee4f70c5ca42"],
Cell[30856, 795, 220, 4, 34, "Output",ExpressionUUID->"215ad91a-a4ba-4582-92e8-009a116158b3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31125, 805, 202, 4, 67, "Section",ExpressionUUID->"470dcab7-6049-4b16-9464-15485a6eca4c"],
Cell[CellGroupData[{
Cell[31352, 813, 886, 17, 30, "Input",ExpressionUUID->"e91ffc5b-26a0-47da-bec9-d23c31e70af8"],
Cell[32241, 832, 601, 11, 34, "Output",ExpressionUUID->"44becf79-fb7a-49d6-a0c0-2562ca0ef866"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32879, 848, 875, 17, 30, "Input",ExpressionUUID->"c5aeaec7-905b-4e58-86fc-cf0d93660af1"],
Cell[33757, 867, 586, 12, 34, "Output",ExpressionUUID->"9e902fec-55fa-4a6f-8d8c-9af4a6bd56b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34380, 884, 787, 15, 30, "Input",ExpressionUUID->"cf33e790-e224-4d60-a84b-aa9bb30d70b3"],
Cell[35170, 901, 634, 13, 34, "Output",ExpressionUUID->"ca514c64-d061-4279-80be-994826942f38"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35841, 919, 741, 15, 30, "Input",ExpressionUUID->"daa3382c-a968-4c34-bd96-6f97f6360e82"],
Cell[36585, 936, 461, 10, 34, "Output",ExpressionUUID->"81828596-e5cb-4218-8202-cb79eb15d17d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37083, 951, 737, 15, 30, "Input",ExpressionUUID->"4a68a25c-92c0-402b-9d9d-14d3f6806e08"],
Cell[37823, 968, 438, 9, 34, "Output",ExpressionUUID->"a14bd095-f535-4392-ac0e-1b7609816dac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38298, 982, 715, 15, 30, "Input",ExpressionUUID->"ce929139-be1b-4ebe-b689-fc30d6a2d51e"],
Cell[39016, 999, 443, 9, 34, "Output",ExpressionUUID->"237c394b-d5b4-41ec-995f-44e875d75983"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39496, 1013, 789, 15, 30, "Input",ExpressionUUID->"42f57d9a-6536-4d3f-a17c-a87a58eada41"],
Cell[40288, 1030, 581, 11, 34, "Output",ExpressionUUID->"cac8aa2c-c39d-4a76-b629-a77ae7f7cdbe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40906, 1046, 781, 21, 30, "Input",ExpressionUUID->"33b1be5d-16f7-40ae-a752-884bf300e59d"],
Cell[41690, 1069, 170, 3, 34, "Output",ExpressionUUID->"f1292333-4636-45f4-8586-d491ae162a35"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41897, 1077, 608, 19, 30, "Input",ExpressionUUID->"0123b63c-f932-4d14-9234-0e7fa6921800"],
Cell[42508, 1098, 147, 3, 34, "Output",ExpressionUUID->"3cfc2508-a8dd-4d3f-a93d-c80cc8c13779"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42704, 1107, 250, 4, 67, "Section",ExpressionUUID->"ddd970e6-62ed-4b3e-a9ef-b0ce10f868aa"],
Cell[CellGroupData[{
Cell[42979, 1115, 1179, 21, 30, "Input",ExpressionUUID->"dc106de2-403e-43ed-9ba7-a9734df5fa7f"],
Cell[44161, 1138, 749, 13, 34, "Output",ExpressionUUID->"91d88713-7c0c-43d4-ad92-b4cf0575f74d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44947, 1156, 1171, 21, 30, "Input",ExpressionUUID->"63c1bb9b-ff7e-4c6d-958d-48a9079dc413"],
Cell[46121, 1179, 732, 14, 34, "Output",ExpressionUUID->"886bcad1-2c78-4f06-9b37-e4ac150a9611"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46890, 1198, 886, 17, 30, "Input",ExpressionUUID->"24ea22ae-e7be-42de-b357-ed05271c37a7"],
Cell[47779, 1217, 656, 13, 34, "Output",ExpressionUUID->"e44e7284-cb62-439f-9d77-343019c53b63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48472, 1235, 787, 15, 30, "Input",ExpressionUUID->"434b05b4-79d0-4449-bd46-f614f75a627c"],
Cell[49262, 1252, 479, 9, 34, "Output",ExpressionUUID->"d8ccd597-71a4-46a2-972d-4ae93a419c57"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49778, 1266, 784, 15, 30, "Input",ExpressionUUID->"c6e03ca0-cd57-46f1-970c-47b667d34175"],
Cell[50565, 1283, 462, 10, 37, "Output",ExpressionUUID->"1f7921d4-65f7-4e64-a366-2c5727c5392d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51064, 1298, 765, 16, 30, "Input",ExpressionUUID->"2200cba4-678b-43c0-9026-060d90126118"],
Cell[51832, 1316, 466, 10, 34, "Output",ExpressionUUID->"835addbf-4721-4423-b6d1-3e0b7905a966"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52335, 1331, 866, 16, 30, "Input",ExpressionUUID->"a8868084-5044-4913-b1ab-6d608cfa3d16"],
Cell[53204, 1349, 606, 12, 34, "Output",ExpressionUUID->"93037b21-ad8a-4ac5-902f-35dfe0c348b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53847, 1366, 932, 23, 30, "Input",ExpressionUUID->"0359e88f-8c29-4f88-bd2f-8a6c34b6e571"],
Cell[54782, 1391, 200, 4, 34, "Output",ExpressionUUID->"bf9d5ede-4975-428a-ae63-d019c10bab8a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> WSG-Calculations_for_44Ti.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     54826,       1379]
NotebookOptionsPosition[     48809,       1264]
NotebookOutlinePosition[     49169,       1280]
CellTagsIndexPosition[     49126,       1277]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.731281277475615*^9, 
  3.731281279820587*^9}},ExpressionUUID->"5058ffe0-cd06-4e78-b2f3-\
9dba9c07ac58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}]], "Input",
 CellChangeTimes->{{3.7312805856377563`*^9, 3.731280600747592*^9}, 
   3.731281232436138*^9, 3.731281274546324*^9, {3.7313294809666433`*^9, 
   3.7313294815807343`*^9}},ExpressionUUID->"4297bf07-1514-46aa-92da-\
251cda15822b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z\[Alpha]", "=", "2"}], ";", 
  RowBox[{"A\[Alpha]", "=", "4"}], ";", 
  RowBox[{"Zc", "=", "20"}], ";", 
  RowBox[{"Ac", "=", "40"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMCa40", "=", 
   RowBox[{"-", "34.846384"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MCa40", "=", 
   RowBox[{
    RowBox[{"Ac", "*", "Mu"}], "+", "DeltaMCa40"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   FractionBox[
    RowBox[{"MHe4", " ", "MCa40"}], 
    RowBox[{"MHe4", "+", "MCa40"}]]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.7312812105781918`*^9, {3.731281253034863*^9, 3.73128126327345*^9}, {
   3.73128140265838*^9, 3.731281419098069*^9}, {3.733012196626224*^9, 
   3.733012208054784*^9}, {3.7330122783487043`*^9, 3.7330123115059147`*^9}, {
   3.733030082110264*^9, 3.733030123662722*^9}, {3.733030162992243*^9, 
   3.733030176409974*^9}},ExpressionUUID->"0e36f0fa-74ae-4775-8db2-\
ddf53f694710"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]fine", "=", 
   FractionBox["1", "137"]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.731298952512124*^9},ExpressionUUID->"1dfe1f2e-16a5-403a-bddc-\
9dbc711f804a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"a", "=", "0.743999"}], ";", 
    RowBox[{"R", "=", "6.73341"}], ";", 
    RowBox[{"\[Alpha]", "=", 
     RowBox[{"-", "0.470178"}]}], ";", 
    RowBox[{"\[Beta]", "=", "0.0530718"}], ";"}], "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"a", "=", "0.74"}], ";", 
    RowBox[{"R", "=", "6.73"}], ";", 
    RowBox[{"\[Alpha]", "=", 
     RowBox[{"-", "0.476"}]}], ";", 
    RowBox[{"\[Beta]", "=", "0.053"}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"VWSG", "[", 
      RowBox[{"r_", ",", 
       RowBox[{"{", 
        RowBox[{
        "V0_", ",", "a_", ",", "R_", ",", "\[Alpha]_", ",", "\[Beta]_"}], 
        "}"}]}], "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "V0"}], 
       RowBox[{"1", "+", 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"r", "-", "R"}], "a"], "]"}]}]], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "\[Beta]"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "R"}], ")"}], "2"]}], "]"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VC", "[", 
      RowBox[{"r_", ",", "R_"}], "]"}], ":=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{"Zc", " ", "Z\[Alpha]", " ", "e2"}], "r"], ",", 
          RowBox[{"r", ">=", "R"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"Zc", " ", "Z\[Alpha]", " ", "e2"}], 
            RowBox[{"2", "R"}]], 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["r", "R"], ")"}], "2"]}], ")"}]}], ",", 
          RowBox[{"r", "<", " ", "R"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VL", "[", 
      RowBox[{"r_", ",", "L_"}], "]"}], ":=", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "+", 
          FractionBox["1", "2"]}], ")"}], "2"], 
       SuperscriptBox["\[HBar]c", "2"]}], 
      RowBox[{"2", "\[Mu]", " ", 
       SuperscriptBox["r", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{"r_", ",", 
       RowBox[{"{", 
        RowBox[{
        "V0_", ",", "a_", ",", "R_", ",", "\[Alpha]_", ",", "\[Beta]_"}], 
        "}"}], ",", "L_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"VWSG", "[", 
       RowBox[{"r", ",", 
        RowBox[{"{", 
         RowBox[{"V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
         "}"}]}], "]"}], "+", 
      RowBox[{"VC", "[", 
       RowBox[{"r", ",", "R"}], "]"}], "+", 
      RowBox[{"VL", "[", 
       RowBox[{"r", ",", "L"}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.731280202416349*^9, 3.731280261730331*^9}, {
   3.7312803033697853`*^9, 3.731280309813418*^9}, {3.73128038119353*^9, 
   3.731280389671981*^9}, {3.731280520799958*^9, 3.731280578597102*^9}, {
   3.731281342548388*^9, 3.7312813927630777`*^9}, {3.731281429755334*^9, 
   3.731281468137602*^9}, 3.7312990204806957`*^9, {3.731299087121148*^9, 
   3.7312991130645247`*^9}, 3.731299219306621*^9, {3.731299575514179*^9, 
   3.731299577425828*^9}, {3.7313002258446407`*^9, 3.731300240555902*^9}, {
   3.7313024628127413`*^9, 3.7313024662429857`*^9}, {3.731312920610591*^9, 
   3.731312949294425*^9}, {3.731313074777279*^9, 3.731313088404558*^9}, {
   3.731313167183682*^9, 3.731313206313984*^9}, {3.731313259116753*^9, 
   3.731313305510316*^9}, {3.7313133417272997`*^9, 3.731313345141487*^9}, {
   3.7313135143503942`*^9, 3.731313538501491*^9}, {3.731313569976427*^9, 
   3.73131357061758*^9}, {3.731313757655813*^9, 3.731313758254314*^9}, {
   3.731323831096623*^9, 3.731323915319106*^9}, {3.7313244871688547`*^9, 
   3.7313244958788357`*^9}},ExpressionUUID->"6faba4b2-f0b4-4fe5-a671-\
49f3407ffe49"],

Cell[CellGroupData[{

Cell["Energy Spectrum", "Chapter",
 CellChangeTimes->{{3.731301840922678*^9, 3.731301852173493*^9}, {
  3.731302447744185*^9, 
  3.731302451146184*^9}},ExpressionUUID->"d6388dd2-6881-46d9-8b25-\
d4c518161b94"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CheckBohrSommerfeldCondition", "[", 
    RowBox[{"EL_", ",", 
     RowBox[{"{", 
      RowBox[{
      "V0_", ",", "a_", ",", "R_", ",", "\[Alpha]_", ",", "\[Beta]_"}], "}"}],
      ",", "L_"}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "=", "12"}], ",", 
       RowBox[{"r1", "=", 
        RowBox[{
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"r", ",", 
              RowBox[{"{", 
               RowBox[{
               "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
               "}"}], ",", "L"}], "]"}], "\[Equal]", "EL"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0.1"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ",", 
       RowBox[{"r2", "=", 
        RowBox[{
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"r", ",", 
              RowBox[{"{", 
               RowBox[{
               "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
               "}"}], ",", "L"}], "]"}], "\[Equal]", "EL"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "4"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r1", ",", "r2", ",", 
       RowBox[{
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"2", "\[Mu]"}], 
             SuperscriptBox["\[HBar]c", "2"]], 
            RowBox[{"(", 
             RowBox[{"EL", "-", 
              RowBox[{"V", "[", 
               RowBox[{"r", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
                 "}"}], ",", "L"}], "]"}]}], ")"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "r1", ",", "r2"}], "}"}]}], "]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"G", "-", "L", "+", "1"}], ")"}], 
         FractionBox["\[Pi]", "2"]}]}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ELEvaluator", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "V0_", ",", "a_", ",", "R_", ",", "\[Alpha]_", ",", "\[Beta]_"}], "}"}],
      ",", "L_", ",", 
     RowBox[{"{", 
      RowBox[{"ELLInt_", ",", "ELRInt_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ELL", ",", "ELR", ",", "i", ",", "Q\[Alpha]"}], "}"}], ",", 
     RowBox[{
      RowBox[{"ELL", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           SuperscriptBox["10", "3"]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"ELR", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           SuperscriptBox["10", "3"]}], "}"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"ELL", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "=", "ELLInt"}], ";", 
      RowBox[{
       RowBox[{"ELR", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "=", "ELRInt"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Q\[Alpha]", "=", 
       RowBox[{"-", "5.1271"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"CheckBohrSommerfeldCondition", "[", 
            RowBox[{
             RowBox[{"Q\[Alpha]", "+", 
              RowBox[{"ELL", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
              "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
              "}"}], ",", "L"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}], ">", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CheckBohrSommerfeldCondition", "[", 
               RowBox[{
                RowBox[{"Q\[Alpha]", "+", 
                 RowBox[{"ELL", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{
                 "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
                 "}"}], ",", "L"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"CheckBohrSommerfeldCondition", "[", 
               RowBox[{
                RowBox[{"Q\[Alpha]", "+", 
                 RowBox[{"ELR", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{
                 "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
                 "}"}], ",", "L"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "<", "0"}], "&&", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CheckBohrSommerfeldCondition", "[", 
               RowBox[{
                RowBox[{"Q\[Alpha]", "+", 
                 RowBox[{"ELL", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{
                 "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
                 "}"}], ",", "L"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"CheckBohrSommerfeldCondition", "[", 
               RowBox[{
                RowBox[{"Q\[Alpha]", "+", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"ELL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                   RowBox[{"ELR", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "2"]}], ",", 
                RowBox[{"{", 
                 RowBox[{
                 "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], 
                 "}"}], ",", "L"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "<", "0"}]}], ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ELL", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "=", 
             RowBox[{"ELL", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ";", 
            RowBox[{
             RowBox[{"ELR", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "=", 
             FractionBox[
              RowBox[{
               RowBox[{"ELL", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "+", 
               RowBox[{"ELR", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "2"]}]}], ")"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"CheckBohrSommerfeldCondition", "[", 
                 RowBox[{
                  RowBox[{"Q\[Alpha]", "+", 
                   RowBox[{"ELL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", 
                    "\[Beta]"}], "}"}], ",", "L"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "*", 
               RowBox[{
                RowBox[{"CheckBohrSommerfeldCondition", "[", 
                 RowBox[{
                  RowBox[{"Q\[Alpha]", "+", 
                   RowBox[{"ELR", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", 
                    "\[Beta]"}], "}"}], ",", "L"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], "<", "0"}], "&&", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"CheckBohrSommerfeldCondition", "[", 
                 RowBox[{
                  RowBox[{"Q\[Alpha]", "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"ELL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                    RowBox[{"ELR", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "2"]}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", 
                    "\[Beta]"}], "}"}], ",", "L"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "*", 
               RowBox[{
                RowBox[{"CheckBohrSommerfeldCondition", "[", 
                 RowBox[{
                  RowBox[{"Q\[Alpha]", "+", 
                   RowBox[{"ELR", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", 
                    "\[Beta]"}], "}"}], ",", "L"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], "<", "0"}]}], ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"ELL", "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "=", 
               FractionBox[
                RowBox[{
                 RowBox[{"ELL", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "+", 
                 RowBox[{"ELR", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "2"]}], ";", 
              RowBox[{
               RowBox[{"ELR", "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "=", 
               RowBox[{"ELR", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}]}], "]"}]}], "]"}]}],
        "]"}], ";", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ELL", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"CheckBohrSommerfeldCondition", "[", 
         RowBox[{
          RowBox[{"Q\[Alpha]", "+", 
           RowBox[{"ELL", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
           "V0", ",", "a", ",", "R", ",", "\[Alpha]", ",", "\[Beta]"}], "}"}],
           ",", "L"}], "]"}]}], "}"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.731301858965604*^9, {3.731323980636529*^9, 3.731324012084507*^9}, 
   3.731324127705948*^9, {3.731326478608841*^9, 3.731326482046935*^9}, {
   3.731327077777055*^9, 3.731327079407683*^9}, 3.731327149701515*^9, {
   3.7313278801757927`*^9, 3.7313278830168037`*^9}, {3.731328052879785*^9, 
   3.731328057755378*^9}, {3.7313285973832083`*^9, 3.731328600100275*^9}, {
   3.731329836082355*^9, 3.731329838111039*^9}, 3.733012365853417*^9, {
   3.733012447110086*^9, 3.7330124712335043`*^9}, {3.733012655191917*^9, 
   3.733012656447398*^9}, 3.733012722616067*^9, {3.73301298265416*^9, 
   3.733013007218603*^9}, {3.73301306068861*^9, 3.733013062656733*^9}, {
   3.733013214255363*^9, 3.733013214591012*^9}, {3.7330133107724457`*^9, 
   3.73301331110828*^9}, 3.733013392192091*^9, {3.73301359533035*^9, 
   3.733013602209498*^9}, {3.73301387642416*^9, 3.7330138767994537`*^9}, {
   3.733013983429598*^9, 3.733014017213045*^9}, {3.733030201706888*^9, 
   3.733030202260187*^9}, {3.7330302356229563`*^9, 
   3.733030239226169*^9}},ExpressionUUID->"e21e8ae4-bbcf-43ca-8f69-\
7e8e60c518a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Optimization", "Chapter",
 CellChangeTimes->{{3.731325244004796*^9, 
  3.7313252540877733`*^9}},ExpressionUUID->"23357645-e584-44e3-a73d-\
1296625edb0b"],

Cell[CellGroupData[{

Cell["R = 4.60", "Subchapter",
 CellChangeTimes->{{3.733031450036623*^9, 3.733031477596181*^9}, {
  3.733031647237261*^9, 
  3.733031647860331*^9}},ExpressionUUID->"141a7939-e584-4ef5-8eb4-\
e2b1031c7b0c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckBohrSommerfeldCondition", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "5.1271"}], "+", "8"}], ",", 
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "4.60", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "12"}], 
  "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQfe7f4xbNC68d99052AaiI3a859cG0mXRnMIgWurj
UwkQvYthmhSI7tX0Xm8ApPcWNm0B0T4BEcKGQPpTnKE4iK7T1pIH0fUvNymD
aP0L/pog+kRGpxaIvnVd3hBEx1yXMQPRi6ZmWoPoiNrfYDrjtYM72Lw/RYEg
2qBufiiI9kldBqYvVeXFgOhpZs1gesaZU+UgOi70cAWI/nWNeSOI5peaA6ZV
KrffB6s3SH4AtvfGblZjIL2pkZ8TREfmLjQF0UHNRWYg2mF/TQyILrqdnwCi
/xVzpYLoHc9XgGkAR5ecuA==
  
  "],ExpressionUUID->"ee7bdff9-c993-4c23-b5dc-316f5257bdad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.1795945302279005`", ",", "4.686915876240996`", ",", 
   RowBox[{"-", "0.15902792957544887`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.733015616383008*^9, {3.7330187570052147`*^9, 3.733018782166898*^9}, {
   3.7330188239668293`*^9, 3.73301884204862*^9}, {3.733030299039665*^9, 
   3.73303030889548*^9}, {3.733031069924263*^9, 3.733031098378264*^9}, {
   3.733031174423625*^9, 3.733031199786005*^9}, 3.733031256643422*^9, {
   3.7330313113982067`*^9, 3.733031318165821*^9}, 3.733031370540058*^9, 
   3.733031423866931*^9, {3.733031508139064*^9, 3.7330315381441708`*^9}, 
   3.7330315689769783`*^9, {3.7330318765365*^9, 3.733031883653734*^9}, 
   3.733032343402843*^9, 3.733032715572384*^9, {3.733035069032609*^9, 
   3.733035089934059*^9}, 3.733035454115686*^9, {3.733035762551296*^9, 
   3.733035784785725*^9}, 
   3.733036210551011*^9},ExpressionUUID->"e479567f-872f-4f7a-b006-\
b323a2a08102"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckBohrSommerfeldCondition", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "5.1271"}], "+", "9"}], ",", 
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "4.60", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "12"}], 
  "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQbTVhbofmhdeOHavOgenQcmsBbSDdVP9LGEQrPw+Q
BNFxPr3SIHr91PgNBkD6ghTnZhC953CDiCGQLpzbIwGieyrjlUG03HcuVRC9
tGKhJoiOdNqhBaLPHS40BNEzOAPMQPSvCZutQbTaFhcbEM23occdRH9ucvUA
0ddfcvuC6AQVm2AQXXX0VwyILmhhjQXRApNvVILohiMPwHRA8K2NINq52Hsz
iM6IlHsAos/kLALTMz8zshkD6SLpTE4Qzae7zgxEv5ix0BxEsyXejAHRLgpV
sSB6RWloKog+9PM1mAYAmv2ZJg==
  
  "],ExpressionUUID->"57370b11-7899-4d38-aef1-f5361d4570d9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.1459417585697635`", ",", "4.7508891110067735`", ",", 
   "0.01684529125700429`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.73301562775432*^9, {3.7330187621018953`*^9, 3.7330187893263407`*^9}, {
   3.733018827740954*^9, 3.7330188497580748`*^9}, 3.7330303008207397`*^9, {
   3.733031080943817*^9, 3.7330311104840097`*^9}, {3.7330312056608553`*^9, 
   3.7330312091748343`*^9}, 3.7330312591007023`*^9, {3.733031313832965*^9, 
   3.733031320711754*^9}, 3.733031373101924*^9, 3.7330314259451323`*^9, 
   3.7330315102328453`*^9, {3.733031548201165*^9, 3.733031583386623*^9}, 
   3.733031892680607*^9, 3.733032352039239*^9, 3.7330327206538486`*^9, {
   3.733035074136135*^9, 3.733035095040339*^9}, 3.733035459198782*^9, 
   3.733035769769669*^9, 
   3.733036215616426*^9},ExpressionUUID->"dec7dc52-b69b-4bf7-9557-\
38407573f917"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "4.60", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{"0.", ",", "1."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733012568280829*^9, 3.7330125821650877`*^9}, {
  3.733014139415085*^9, 3.7330141427104197`*^9}, {3.733014186550499*^9, 
  3.733014192797882*^9}, {3.733015521716717*^9, 3.733015522298689*^9}, {
  3.7330173595125732`*^9, 3.733017359686788*^9}, {3.73301885848942*^9, 
  3.733018860681038*^9}, {3.733030313004181*^9, 3.733030313260208*^9}, {
  3.733031021000519*^9, 3.733031022198471*^9}, {3.7330315864967623`*^9, 
  3.733031604560401*^9}, {3.733031658756463*^9, 3.733031659412415*^9}, {
  3.733031897259655*^9, 
  3.73303190039567*^9}},ExpressionUUID->"32e3a3f5-3243-4fc0-b954-\
ee6dfaf699f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.94921875`", ",", 
   RowBox[{"{", 
    RowBox[{"0.09874221231650958`", ",", "6.102870148558772`", ",", 
     RowBox[{"-", "0.00026150905185673423`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7330126123039303`*^9, 3.73301269639002*^9, 3.7330127680716677`*^9, 
   3.733013639019808*^9, 3.733014169398527*^9, 3.733014219694755*^9, 
   3.733015609965466*^9, 3.7330159280386553`*^9, 3.733018745343484*^9, 
   3.733019130860457*^9, {3.733031018146929*^9, 3.733031041087638*^9}, 
   3.73303160278163*^9, 
   3.733032232313802*^9},ExpressionUUID->"aaac5cbb-69c8-4db7-9e31-\
051959b3ef52"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "4.60", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "2", ",", 
   RowBox[{"{", 
    RowBox[{"1.", ",", "2."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733012799889372*^9, 3.7330128000252037`*^9}, {
  3.733014145798313*^9, 3.7330141508138313`*^9}, {3.733014195197523*^9, 
  3.7330141974612617`*^9}, {3.733015712493659*^9, 3.733015713188355*^9}, {
  3.733017362110342*^9, 3.7330173622378883`*^9}, {3.7330188621371107`*^9, 
  3.733018863329101*^9}, {3.7330306112806463`*^9, 3.733030611987811*^9}, {
  3.733031027854014*^9, 3.7330310291340847`*^9}, {3.733031113479142*^9, 
  3.733031117014675*^9}, {3.733031606559945*^9, 3.7330316067120953`*^9}, {
  3.733031661156394*^9, 3.733031661428336*^9}, {3.733032355149024*^9, 
  3.73303235692482*^9}},ExpressionUUID->"315b24e1-55c9-4b96-98cb-\
994f5b321525"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.52734375`", ",", 
   RowBox[{"{", 
    RowBox[{"0.5046918214302736`", ",", "6.076232143623981`", ",", 
     RowBox[{"-", "0.0005438931771912792`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.733012851646187*^9, 3.733013689430182*^9, 
  3.7330141903404818`*^9, 3.733014250461966*^9, 3.733016128964025*^9, 
  3.733019467349325*^9, 3.7330310596138487`*^9, 3.733031145544148*^9, 
  3.733032648739891*^9},ExpressionUUID->"b00371f3-7273-4c80-b9eb-\
2719221de3f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "4.60", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "4", ",", 
   RowBox[{"{", 
    RowBox[{"2.", ",", "3."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733012869679366*^9, 3.7330128703658857`*^9}, {
  3.733014154526011*^9, 3.733014159493924*^9}, {3.7330141995731373`*^9, 
  3.73301420126115*^9}, {3.733015715188593*^9, 3.733015715804316*^9}, {
  3.7330173644063396`*^9, 3.733017364557811*^9}, {3.7330189344238253`*^9, 
  3.733018936390897*^9}, {3.733031031286029*^9, 3.733031032606084*^9}, {
  3.733031212046731*^9, 3.733031213678596*^9}, {3.733031627630677*^9, 
  3.733031627973081*^9}, {3.7330316634123898`*^9, 3.7330316639725657`*^9}, {
  3.733032817795216*^9, 
  3.7330328205138206`*^9}},ExpressionUUID->"17626ab0-b0e4-42c9-a105-\
d1f321b97afa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.62109375`", ",", 
   RowBox[{"{", 
    RowBox[{"0.9312636848897734`", ",", "5.993158282069922`", ",", 
     RowBox[{"-", "0.0008564345317445543`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7330129109866657`*^9, 3.733013770691729*^9, 
  3.7330142746731777`*^9, 3.733016420323531*^9, 3.733019798851614*^9, 
  3.733031245473633*^9, 
  3.7330331525221167`*^9},ExpressionUUID->"11fba3e6-cb15-4519-ab9f-\
bbaea69165da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "4.60", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "6", ",", 
   RowBox[{"{", 
    RowBox[{"4.", ",", "5."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.733012934070722*^9, {3.733014162741881*^9, 3.733014167477786*^9}, {
   3.7330142034771013`*^9, 3.733014205221129*^9}, {3.733015717892642*^9, 
   3.733015718604331*^9}, {3.733017366638708*^9, 3.733017366789879*^9}, {
   3.733018938510992*^9, 3.73301893962287*^9}, {3.733031034757984*^9, 
   3.733031035678008*^9}, {3.733031261469857*^9, 3.733031264133884*^9}, {
   3.733031629269203*^9, 3.733031629404765*^9}, {3.733031665724379*^9, 
   3.7330316662444563`*^9}, {3.7330350998964767`*^9, 
   3.733035103671878*^9}},ExpressionUUID->"4bbb6072-9c8b-4a76-8db9-\
9e5ca76cf308"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.0859375`", ",", 
   RowBox[{"{", 
    RowBox[{"1.3848570856585511`", ",", "5.840789443716288`", ",", 
     RowBox[{"-", "0.0009571439252926695`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.733012967316053*^9, 3.7330138311236753`*^9, 
  3.7330143108814983`*^9, 3.733016731741097*^9, 3.733020140413541*^9, 
  3.733031298070654*^9, 
  3.7330353501132317`*^9},ExpressionUUID->"d77bc526-0bab-49b9-8011-\
3c8ba8f34083"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "4.60", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "8", ",", 
   RowBox[{"{", 
    RowBox[{"5.", ",", "6."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733012990344816*^9, 3.7330129907447357`*^9}, {
  3.733014034610437*^9, 3.73301403700145*^9}, {3.733014095379537*^9, 
  3.733014096834681*^9}, {3.733015721580615*^9, 3.733015722316366*^9}, {
  3.7330173683582783`*^9, 3.733017368509768*^9}, {3.7330189421188297`*^9, 
  3.733018943206678*^9}, {3.733031037701878*^9, 3.733031038973982*^9}, {
  3.733031323314296*^9, 3.7330313255944557`*^9}, {3.733031630797216*^9, 
  3.733031630940785*^9}, {3.733031668724257*^9, 3.7330316689962378`*^9}, {
  3.733035467749321*^9, 
  3.7330354705892*^9}},ExpressionUUID->"e6220f40-1488-4fee-b6d2-f8ece8a4e103"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.7734375`", ",", 
   RowBox[{"{", 
    RowBox[{"1.8769767660868664`", ",", "5.607106301144251`", ",", 
     RowBox[{"-", "0.0005363492228100952`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7330130090938473`*^9, 3.733013036416259*^9}, 
   3.733013080147696*^9, 3.733013269368009*^9, 3.733013328024356*^9, {
   3.733013867073998*^9, 3.733013888247678*^9}, 3.73301407300628*^9, 
   3.733014132582103*^9, 3.7330171135286818`*^9, 3.733020517134178*^9, 
   3.733031353179578*^9, 
   3.733035737032319*^9},ExpressionUUID->"f7f2a3ac-888f-42bc-989f-\
7d61b9308b91"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "4.60", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "10", ",", 
   RowBox[{"{", 
    RowBox[{"7.", ",", "7.5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7330312258867407`*^9, 3.733031232701845*^9}, {
  3.7330313771378517`*^9, 3.733031380138245*^9}, {3.733031632492975*^9, 
  3.733031632628783*^9}, {3.733031671108459*^9, 3.7330316714042664`*^9}, {
  3.73303579327413*^9, 
  3.7330357972500277`*^9}},ExpressionUUID->"6cd369af-232d-400c-92e7-\
1ace0bf9b8b6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.47265625`", ",", 
   RowBox[{"{", 
    RowBox[{"2.4334339411335986`", ",", "5.270814601542482`", ",", 
     RowBox[{"-", "0.0003018643842747082`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.733031411939272*^9, 
  3.733036192692054*^9},ExpressionUUID->"9f8c6efe-0cc1-46d3-8531-\
f755bd804957"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "4.60", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "12", ",", 
   RowBox[{"{", 
    RowBox[{"8.", ",", "9."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7330312345012283`*^9, 3.733031237669773*^9}, 
   3.733031431029374*^9, {3.733031634596974*^9, 3.7330316347327347`*^9}, {
   3.733031672740221*^9, 3.7330316730841713`*^9}, {3.7330361993617973`*^9, 
   3.733036202536602*^9}},ExpressionUUID->"66c70d20-c525-42c8-88c3-\
619c11c6cf67"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8.90234375`", ",", 
   RowBox[{"{", 
    RowBox[{"3.149128770381342`", ",", "4.744686477347462`", ",", 
     RowBox[{"-", "0.0004084079894877135`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.733031452580257*^9, 
  3.733036559417013*^9},ExpressionUUID->"e4718fe6-1f11-45cd-8fe7-\
c45417db240b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"0.94921875", "-", "0"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1.52734375", "-", "1.083"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"2.62109375", "-", "2.454"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"4.0859375", "-", "4.015"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"5.7734375", "-", "6.509"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"7.47265625", "-", "7.671"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"8.90234375", "-", "8.039"}], ")"}], "2"]}]], "Input",
 CellChangeTimes->{{3.733037835562896*^9, 
  3.733037874148303*^9}},ExpressionUUID->"0588643e-f913-4253-87c1-\
2b007ce227cc"],

Cell[BoxData["2.4571649189453133`"], "Output",
 CellChangeTimes->{
  3.7330378746986847`*^9},ExpressionUUID->"c2065347-784a-4e64-b247-\
e9d7ff4ef08f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["R = 4.61", "Subchapter",
 CellChangeTimes->{{3.733031450036623*^9, 3.733031477596181*^9}, {
  3.733031647237261*^9, 3.733031647860331*^9}, {3.733036634736596*^9, 
  3.7330366348954763`*^9}},ExpressionUUID->"f4857d14-2ba8-4a94-a548-\
a18e7904ef16"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckBohrSommerfeldCondition", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "5.1271"}], "+", "8."}], ",", 
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "4.61", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "12"}], 
  "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQfe7f4xbNC68d99052AaiI3a859cG0mXRnMIgWurj
UwkQvYthmhSI7tX0Xm8ApPcWNm0B0T4BEcKGQPpTnKE4iK7T1pIH0fUvNymD
aP0L/pog+kRGpxaIvnVd3hBEx1yXMQPRi6ZmWoPoiNrfYDrjtYM72Lw/RYEg
2qBufiiI9kldBqYvVeXFgOhpZs1gesaZU+UgOi70cAWI/nWNeSOI5peaA6ZV
KrffB6s3SH4AtvfGblZjIL2pkZ8TREfmLjQF0UHNRWYg2mF/TQyILrqdnwCi
/xVzpYLoHc9XgOlH8gZnQPSEtU/OgugqxlNXQPST8JarIJpD+cEdED2NK+gu
iE7w2vYYRL/Si30Cos32Vb8G0elmx9+B6A0yD3+C6LnWG3+BaAA2WtKx
  
  "],ExpressionUUID->"b882d368-1744-48c6-bb89-5f7fb47bc77d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.1688929564953017`", ",", "4.709701524013637`", ",", 
   RowBox[{"-", "0.09793802926912787`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.733015616383008*^9, {3.7330187570052147`*^9, 3.733018782166898*^9}, {
   3.7330188239668293`*^9, 3.73301884204862*^9}, {3.733030299039665*^9, 
   3.73303030889548*^9}, {3.733031069924263*^9, 3.733031098378264*^9}, {
   3.733031174423625*^9, 3.733031199786005*^9}, 3.733031256643422*^9, {
   3.7330313113982067`*^9, 3.733031318165821*^9}, 3.733031370540058*^9, 
   3.733031423866931*^9, {3.733031508139064*^9, 3.7330315381441708`*^9}, 
   3.7330315689769783`*^9, {3.7330318765365*^9, 3.733031883653734*^9}, 
   3.733032343402843*^9, 3.733032715572384*^9, {3.733035069032609*^9, 
   3.733035089934059*^9}, 3.733035454115686*^9, {3.733035762551296*^9, 
   3.733035784785725*^9}, 3.733036210551011*^9, 3.7330366640343933`*^9, 
   3.733036717106165*^9, 3.733036785092808*^9, 3.73303683886906*^9, {
   3.733036896629443*^9, 3.7330369034800863`*^9}, 3.73303696518482*^9, 
   3.733037019983336*^9},ExpressionUUID->"e9526a9e-82bb-45ed-9ac4-\
7cf43af0b55e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CheckBohrSommerfeldCondition", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "5.1271"}], "+", "9"}], ",", 
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "4.61", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "12"}], 
  "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQbTVhbofmhdeOHavOgenQcmsBbSDdVP9LGEQrPw+Q
BNFxPr3SIHr91PgNBkD6ghTnZhC953CDiCGQLpzbIwGieyrjlUG03HcuVRC9
tGKhJoiOdNqhBaLPHS40BNEzOAPMQPSvCZutQbTaFhcbEM23occdRH9ucvUA
0ddfcvuC6AQVm2AQXXX0VwyILmhhjQXRApNvVILohiMPwHRA8K2NINq52Hsz
iM6IlHsAos/kLALTMz8zshkD6SLpTE4Qzae7zgxEv5ix0BxEsyXejAHRLgpV
sSB6RWloKog+9PM1mL61ZvkZEO0VGHoeREsWy14F0TmKz8C0kQ7PXRA95/0h
MM1Rfu8xWJ+W0DMQ7bRkzWsQfVg2+T2Ijl0u/gtEh7jL/QbRAO0DzQM=
  
  "],ExpressionUUID->"62fa7896-d8d1-446d-b27e-0f7003ca5e2f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.1360021970743457`", ",", "4.772996345810131`", ",", 
   "0.07829327083887927`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.73301562775432*^9, {3.7330187621018953`*^9, 3.7330187893263407`*^9}, {
   3.733018827740954*^9, 3.7330188497580748`*^9}, 3.7330303008207397`*^9, {
   3.733031080943817*^9, 3.7330311104840097`*^9}, {3.7330312056608553`*^9, 
   3.7330312091748343`*^9}, 3.7330312591007023`*^9, {3.733031313832965*^9, 
   3.733031320711754*^9}, 3.733031373101924*^9, 3.7330314259451323`*^9, 
   3.7330315102328453`*^9, {3.733031548201165*^9, 3.733031583386623*^9}, 
   3.733031892680607*^9, 3.733032352039239*^9, 3.7330327206538486`*^9, {
   3.733035074136135*^9, 3.733035095040339*^9}, 3.733035459198782*^9, 
   3.733035769769669*^9, 3.733036215616426*^9, 3.7330366675849543`*^9, 
   3.7330367200727587`*^9, 3.73303678304097*^9, {3.733036840533596*^9, 
   3.733036849891419*^9}, 3.733036900216794*^9, 3.7330369671781588`*^9, 
   3.733037021473613*^9},ExpressionUUID->"5e89248c-584f-4216-97d7-\
bcca19711e5e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "4.61", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{"0.", ",", "1."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733012568280829*^9, 3.7330125821650877`*^9}, {
  3.733014139415085*^9, 3.7330141427104197`*^9}, {3.733014186550499*^9, 
  3.733014192797882*^9}, {3.733015521716717*^9, 3.733015522298689*^9}, {
  3.7330173595125732`*^9, 3.733017359686788*^9}, {3.73301885848942*^9, 
  3.733018860681038*^9}, {3.733030313004181*^9, 3.733030313260208*^9}, {
  3.733031021000519*^9, 3.733031022198471*^9}, {3.7330315864967623`*^9, 
  3.733031604560401*^9}, {3.733031658756463*^9, 3.733031659412415*^9}, {
  3.733031897259655*^9, 3.73303190039567*^9}, {3.7330366718180447`*^9, 
  3.733036671978001*^9}},ExpressionUUID->"d867e6b5-ad2e-4a3e-9f3a-\
54bb5ce83301"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.6953125`", ",", 
   RowBox[{"{", 
    RowBox[{"0.09875919141051914`", ",", "6.094937415007015`", ",", 
     RowBox[{"-", "0.0004429929826414991`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7330126123039303`*^9, 3.73301269639002*^9, 3.7330127680716677`*^9, 
   3.733013639019808*^9, 3.733014169398527*^9, 3.733014219694755*^9, 
   3.733015609965466*^9, 3.7330159280386553`*^9, 3.733018745343484*^9, 
   3.733019130860457*^9, {3.733031018146929*^9, 3.733031041087638*^9}, 
   3.73303160278163*^9, 3.733032232313802*^9, 
   3.733036702345648*^9},ExpressionUUID->"6dfc3ec6-c412-4465-8b6f-\
43a5a10e18c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "4.61", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "2", ",", 
   RowBox[{"{", 
    RowBox[{"1.", ",", "2."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733012799889372*^9, 3.7330128000252037`*^9}, {
  3.733014145798313*^9, 3.7330141508138313`*^9}, {3.733014195197523*^9, 
  3.7330141974612617`*^9}, {3.733015712493659*^9, 3.733015713188355*^9}, {
  3.733017362110342*^9, 3.7330173622378883`*^9}, {3.7330188621371107`*^9, 
  3.733018863329101*^9}, {3.7330306112806463`*^9, 3.733030611987811*^9}, {
  3.733031027854014*^9, 3.7330310291340847`*^9}, {3.733031113479142*^9, 
  3.733031117014675*^9}, {3.733031606559945*^9, 3.7330316067120953`*^9}, {
  3.733031661156394*^9, 3.733031661428336*^9}, {3.733032355149024*^9, 
  3.73303235692482*^9}, {3.733036696215967*^9, 
  3.73303669661547*^9}},ExpressionUUID->"087181a9-835d-46ba-ad46-\
7abd60130a00"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.2734375`", ",", 
   RowBox[{"{", 
    RowBox[{"0.5047523523380103`", ",", "6.06861129871288`", ",", 
     RowBox[{"-", "0.00007262520454531796`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.733012851646187*^9, 3.733013689430182*^9, 
  3.7330141903404818`*^9, 3.733014250461966*^9, 3.733016128964025*^9, 
  3.733019467349325*^9, 3.7330310596138487`*^9, 3.733031145544148*^9, 
  3.733032648739891*^9, 
  3.7330367486245003`*^9},ExpressionUUID->"680855e2-de5c-4441-ae7f-\
60f8c51a4a85"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "4.61", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "4", ",", 
   RowBox[{"{", 
    RowBox[{"2.", ",", "3."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733012869679366*^9, 3.7330128703658857`*^9}, {
  3.733014154526011*^9, 3.733014159493924*^9}, {3.7330141995731373`*^9, 
  3.73301420126115*^9}, {3.733015715188593*^9, 3.733015715804316*^9}, {
  3.7330173644063396`*^9, 3.733017364557811*^9}, {3.7330189344238253`*^9, 
  3.733018936390897*^9}, {3.733031031286029*^9, 3.733031032606084*^9}, {
  3.733031212046731*^9, 3.733031213678596*^9}, {3.733031627630677*^9, 
  3.733031627973081*^9}, {3.7330316634123898`*^9, 3.7330316639725657`*^9}, {
  3.733032817795216*^9, 3.7330328205138206`*^9}, {3.733036697879498*^9, 
  3.733036698031396*^9}},ExpressionUUID->"cc9d51cc-8f6e-40a8-ad2b-\
492357181df3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.359375`", ",", 
   RowBox[{"{", 
    RowBox[{"0.9313552815069044`", ",", "5.986072679129776`", ",", 
     RowBox[{"-", "0.0004027178141825516`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7330129109866657`*^9, 3.733013770691729*^9, 
  3.7330142746731777`*^9, 3.733016420323531*^9, 3.733019798851614*^9, 
  3.733031245473633*^9, 3.7330331525221167`*^9, 
  3.733036814759481*^9},ExpressionUUID->"2d6d8dc9-0421-4a90-a3e2-\
3b92b4702314"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "4.61", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "6", ",", 
   RowBox[{"{", 
    RowBox[{"3.", ",", "4."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.733012934070722*^9, {3.733014162741881*^9, 3.733014167477786*^9}, {
   3.7330142034771013`*^9, 3.733014205221129*^9}, {3.733015717892642*^9, 
   3.733015718604331*^9}, {3.733017366638708*^9, 3.733017366789879*^9}, {
   3.733018938510992*^9, 3.73301893962287*^9}, {3.733031034757984*^9, 
   3.733031035678008*^9}, {3.733031261469857*^9, 3.733031264133884*^9}, {
   3.733031629269203*^9, 3.733031629404765*^9}, {3.733031665724379*^9, 
   3.7330316662444563`*^9}, {3.7330350998964767`*^9, 3.733035103671878*^9}, {
   3.733036699543529*^9, 3.73303669969545*^9}, {3.733036854799461*^9, 
   3.7330368568715754`*^9}},ExpressionUUID->"2f670a13-5464-4a54-943b-\
d180bda118a8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.8125`", ",", 
   RowBox[{"{", 
    RowBox[{"1.3849963495016808`", ",", "5.834954525894841`", ",", 
     RowBox[{"-", "0.0001945958505729095`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.733012967316053*^9, 3.7330138311236753`*^9, 
  3.7330143108814983`*^9, 3.733016731741097*^9, 3.733020140413541*^9, 
  3.733031298070654*^9, 3.7330353501132317`*^9, 
  3.7330368759405613`*^9},ExpressionUUID->"3b49116e-2668-4f1c-b3a6-\
7d3b741f4f27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "4.61", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "8", ",", 
   RowBox[{"{", 
    RowBox[{"5.", ",", "6."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.733012990344816*^9, 3.7330129907447357`*^9}, {
  3.733014034610437*^9, 3.73301403700145*^9}, {3.733014095379537*^9, 
  3.733014096834681*^9}, {3.733015721580615*^9, 3.733015722316366*^9}, {
  3.7330173683582783`*^9, 3.733017368509768*^9}, {3.7330189421188297`*^9, 
  3.733018943206678*^9}, {3.733031037701878*^9, 3.733031038973982*^9}, {
  3.733031323314296*^9, 3.7330313255944557`*^9}, {3.733031630797216*^9, 
  3.733031630940785*^9}, {3.733031668724257*^9, 3.7330316689962378`*^9}, {
  3.733035467749321*^9, 3.7330354705892*^9}, {3.733036701175518*^9, 
  3.7330367013113728`*^9}},ExpressionUUID->"39098f85-0af1-4e28-a155-\
1a277d5396cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.4765625`", ",", 
   RowBox[{"{", 
    RowBox[{"1.8773028483591943`", ",", "5.60275848299039`", ",", 
     RowBox[{"-", "0.0007495482910604423`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7330130090938473`*^9, 3.733013036416259*^9}, 
   3.733013080147696*^9, 3.733013269368009*^9, 3.733013328024356*^9, {
   3.733013867073998*^9, 3.733013888247678*^9}, 3.73301407300628*^9, 
   3.733014132582103*^9, 3.7330171135286818`*^9, 3.733020517134178*^9, 
   3.733031353179578*^9, 3.733035737032319*^9, 
   3.73303693741605*^9},ExpressionUUID->"4910f877-7a5f-403c-8089-\
da6c7dff1877"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "4.61", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "10", ",", 
   RowBox[{"{", 
    RowBox[{"7.", ",", "7.5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7330312258867407`*^9, 3.733031232701845*^9}, {
  3.7330313771378517`*^9, 3.733031380138245*^9}, {3.733031632492975*^9, 
  3.733031632628783*^9}, {3.733031671108459*^9, 3.7330316714042664`*^9}, {
  3.73303579327413*^9, 3.7330357972500277`*^9}, {3.733036702624276*^9, 
  3.733036702895625*^9}},ExpressionUUID->"b8bda75b-a2d6-4075-9eaf-\
e663148c5c45"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.15234375`", ",", 
   RowBox[{"{", 
    RowBox[{"2.4340966216287954`", ",", "5.2687380099048005`", ",", 
     RowBox[{"-", "0.00040069314423796243`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.733031411939272*^9, 3.733036192692054*^9, 
  3.733036997793714*^9},ExpressionUUID->"b8f1e2b8-2a8f-4aee-aa5e-\
8c505873a735"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ELEvaluator", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"203.8", ",", "0.74", ",", "4.61", ",", 
     RowBox[{"-", "0.476"}], ",", "0.053"}], "}"}], ",", "12", ",", 
   RowBox[{"{", 
    RowBox[{"8.", ",", "9."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7330312345012283`*^9, 3.733031237669773*^9}, 
   3.733031431029374*^9, {3.733031634596974*^9, 3.7330316347327347`*^9}, {
   3.733031672740221*^9, 3.7330316730841713`*^9}, {3.7330361993617973`*^9, 
   3.733036202536602*^9}, {3.7330367043202333`*^9, 
   3.733036704487987*^9}},ExpressionUUID->"606137c9-f479-414d-9066-\
b1ab0b20401a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8.5546875`", ",", 
   RowBox[{"{", 
    RowBox[{"3.1503809311006807`", ",", "4.744924542320489`", ",", 
     RowBox[{"-", "0.0004041365513116624`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.733031452580257*^9, 3.733036559417013*^9, 
  3.733037052528261*^9},ExpressionUUID->"5f07ba94-5d01-4699-a500-\
cb8127252aec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"0.6953125", "-", "0"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1.2734375", "-", "1.083"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"2.359375", "-", "2.454"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"3.8125", "-", "4.015"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"5.4765625", "-", "6.509"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"7.15234375", "-", "7.671"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"8.5546875", "-", "8.039"}], ")"}], "2"]}]], "Input",
 CellChangeTimes->{{3.733037885978231*^9, 
  3.7330379162438917`*^9}},ExpressionUUID->"6e22b278-b382-4d9d-ac22-\
0ba08dd21483"],

Cell[BoxData["2.1705511494140635`"], "Output",
 CellChangeTimes->{
  3.733037916714961*^9},ExpressionUUID->"df26eb97-13cb-45b6-a598-\
2b8fd3255b30"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1.056", "-", "0"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1.609", "-", "1.083"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"2.654", "-", "2.454"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"4.054", "-", "4.015"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"5.657", "-", "6.509"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"7.246", "-", "7.671"}], ")"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"8.508", "-", "8.039"}], ")"}], "2"]}]], "Input",
 CellChangeTimes->{{3.733041429705823*^9, 
  3.733041469159863*^9}},ExpressionUUID->"3b21152f-4833-4378-8fe6-\
8256680922b5"],

Cell[BoxData["2.5598229999999997`"], "Output",
 CellChangeTimes->{
  3.733041470548442*^9},ExpressionUUID->"e8ee853f-a2fe-4fbe-a791-\
347491c623cc"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1155, 732},
WindowMargins->{{133, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 5, 30, "Input",ExpressionUUID->"5058ffe0-cd06-4e78-b2f3-9dba9c07ac58"],
Cell[757, 27, 309, 6, 30, "Input",ExpressionUUID->"4297bf07-1514-46aa-92da-251cda15822b"],
Cell[1069, 35, 1223, 32, 132, "Input",ExpressionUUID->"0e36f0fa-74ae-4775-8db2-ddf53f694710"],
Cell[2295, 69, 280, 8, 48, "Input",ExpressionUUID->"1dfe1f2e-16a5-403a-bddc-9dbc711f804a"],
Cell[2578, 79, 4186, 113, 218, "Input",ExpressionUUID->"6faba4b2-f0b4-4fe5-a671-49f3407ffe49"],
Cell[CellGroupData[{
Cell[6789, 196, 209, 4, 69, "Chapter",ExpressionUUID->"d6388dd2-6881-46d9-8b25-d4c518161b94"],
Cell[7001, 202, 11833, 299, 649, "Input",ExpressionUUID->"e21e8ae4-bbcf-43ca-8f69-7e8e60c518a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18871, 506, 159, 3, 69, "Chapter",ExpressionUUID->"23357645-e584-44e3-a73d-1296625edb0b"],
Cell[CellGroupData[{
Cell[19055, 513, 205, 4, 65, "Subchapter",ExpressionUUID->"141a7939-e584-4ef5-8eb4-e2b1031c7b0c"],
Cell[CellGroupData[{
Cell[19285, 521, 716, 17, 30, "Input",ExpressionUUID->"ee7bdff9-c993-4c23-b5dc-316f5257bdad"],
Cell[20004, 540, 940, 16, 34, "Output",ExpressionUUID->"e479567f-872f-4f7a-b006-b323a2a08102"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20981, 561, 720, 17, 30, "Input",ExpressionUUID->"57370b11-7899-4d38-aef1-f5361d4570d9"],
Cell[21704, 580, 868, 16, 34, "Output",ExpressionUUID->"dec7dc52-b69b-4bf7-9557-38407573f917"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22609, 601, 879, 17, 30, "Input",ExpressionUUID->"32e3a3f5-3243-4fc0-b954-ee6dfaf699f1"],
Cell[23491, 620, 635, 13, 34, "Output",ExpressionUUID->"aaac5cbb-69c8-4db7-9e31-051959b3ef52"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24163, 638, 934, 17, 30, "Input",ExpressionUUID->"315b24e1-55c9-4b96-98cb-994f5b321525"],
Cell[25100, 657, 507, 10, 34, "Output",ExpressionUUID->"b00371f3-7273-4c80-b9eb-2719221de3f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25644, 672, 886, 17, 30, "Input",ExpressionUUID->"17626ab0-b0e4-42c9-a105-d1f321b97afa"],
Cell[26533, 691, 465, 10, 34, "Output",ExpressionUUID->"11fba3e6-cb15-4519-ab9f-bbaea69165da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27035, 706, 861, 17, 30, "Input",ExpressionUUID->"4bbb6072-9c8b-4a76-8db9-9e5ca76cf308"],
Cell[27899, 725, 464, 10, 34, "Output",ExpressionUUID->"d77bc526-0bab-49b9-8011-3c8ba8f34083"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28400, 740, 878, 16, 30, "Input",ExpressionUUID->"e6220f40-1488-4fee-b6d2-f8ece8a4e103"],
Cell[29281, 758, 608, 12, 34, "Output",ExpressionUUID->"f7f2a3ac-888f-42bc-989f-7d61b9308b91"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29926, 775, 594, 13, 30, "Input",ExpressionUUID->"6cd369af-232d-400c-92e7-1ace0bf9b8b6"],
Cell[30523, 790, 343, 8, 34, "Output",ExpressionUUID->"9f8c6efe-0cc1-46d3-8531-f755bd804957"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30903, 803, 570, 12, 30, "Input",ExpressionUUID->"66c70d20-c525-42c8-88c3-619c11c6cf67"],
Cell[31476, 817, 342, 8, 34, "Output",ExpressionUUID->"e4718fe6-1f11-45cd-8fe7-c45417db240b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31855, 830, 821, 25, 52, "Input",ExpressionUUID->"0588643e-f913-4253-87c1-2b007ce227cc"],
Cell[32679, 857, 150, 3, 34, "Output",ExpressionUUID->"c2065347-784a-4e64-b247-e9d7ff4ef08f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32878, 866, 253, 4, 65, "Subchapter",ExpressionUUID->"f4857d14-2ba8-4a94-a548-a18e7904ef16"],
Cell[CellGroupData[{
Cell[33156, 874, 810, 18, 30, "Input",ExpressionUUID->"b882d368-1744-48c6-bb89-5f7fb47bc77d"],
Cell[33969, 894, 1128, 18, 34, "Output",ExpressionUUID->"e9526a9e-82bb-45ed-9ac4-7cf43af0b55e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35134, 917, 809, 18, 30, "Input",ExpressionUUID->"62fa7896-d8d1-446d-b27e-0f7003ca5e2f"],
Cell[35946, 937, 1058, 18, 34, "Output",ExpressionUUID->"5e89248c-584f-4216-97d7-bcca19711e5e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37041, 960, 927, 17, 30, "Input",ExpressionUUID->"d867e6b5-ad2e-4a3e-9f3a-54bb5ce83301"],
Cell[37971, 979, 655, 13, 34, "Output",ExpressionUUID->"6dfc3ec6-c412-4465-8b6f-43a5a10e18c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38663, 997, 982, 18, 30, "Input",ExpressionUUID->"087181a9-835d-46ba-ad46-7abd60130a00"],
Cell[39648, 1017, 533, 11, 34, "Output",ExpressionUUID->"680855e2-de5c-4441-ae7f-60f8c51a4a85"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40218, 1033, 932, 17, 30, "Input",ExpressionUUID->"cc9d51cc-8f6e-40a8-ad2b-492357181df3"],
Cell[41153, 1052, 485, 10, 34, "Output",ExpressionUUID->"2d6d8dc9-0421-4a90-a3e2-3b92b4702314"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41675, 1067, 958, 18, 30, "Input",ExpressionUUID->"2f670a13-5464-4a54-943b-d180bda118a8"],
Cell[42636, 1087, 485, 10, 34, "Output",ExpressionUUID->"3b49116e-2668-4f1c-b3a6-7d3b741f4f27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43158, 1102, 928, 17, 30, "Input",ExpressionUUID->"39098f85-0af1-4e28-a155-1a277d5396cc"],
Cell[44089, 1121, 628, 12, 34, "Output",ExpressionUUID->"4910f877-7a5f-403c-8089-da6c7dff1877"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44754, 1138, 640, 13, 30, "Input",ExpressionUUID->"b8bda75b-a2d6-4075-9eaf-e663148c5c45"],
Cell[45397, 1153, 367, 8, 34, "Output",ExpressionUUID->"b8f1e2b8-2a8f-4aee-aa5e-8c505873a735"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45801, 1166, 622, 13, 30, "Input",ExpressionUUID->"606137c9-f479-414d-9066-b1ab0b20401a"],
Cell[46426, 1181, 364, 8, 34, "Output",ExpressionUUID->"5f07ba94-5d01-4699-a500-cb8127252aec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46827, 1194, 815, 25, 52, "Input",ExpressionUUID->"6e22b278-b382-4d9d-ac22-0ba08dd21483"],
Cell[47645, 1221, 148, 3, 34, "Output",ExpressionUUID->"df26eb97-13cb-45b6-a598-2b8fd3255b30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47830, 1229, 788, 25, 30, "Input",ExpressionUUID->"3b21152f-4833-4378-8fe6-8256680922b5"],
Cell[48621, 1256, 148, 3, 34, "Output",ExpressionUUID->"e8ee853f-a2fe-4fbe-a791-347491c623cc"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> WSG_vs_M3Y.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    118467,       2701]
NotebookOptionsPosition[    110957,       2608]
NotebookOutlinePosition[    111315,       2624]
CellTagsIndexPosition[    111272,       2621]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7316443443552856`*^9, 
  3.7316443486688967`*^9}},ExpressionUUID->"01149ef4-f8e8-4541-b017-\
d4d447688932"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]1", "=", "0.181855"}], ";", 
  RowBox[{"\[Rho]2", "=", "0.4299"}], ";", 
  RowBox[{"\[Nu]", "=", "0.7024"}], ";", 
  RowBox[{"c", "=", 
   RowBox[{"1.07", " ", 
    SuperscriptBox["208", 
     RowBox[{"1", "/", "3"}]]}]}], ";", 
  RowBox[{"a", "=", "0.54"}], ";", 
  RowBox[{"V1", "=", "7999"}], ";", 
  RowBox[{"\[Mu]1", "=", "4"}], ";", 
  RowBox[{"V2", "=", 
   RowBox[{"-", "2134"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]2", "=", "2.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E\[Alpha]", "=", "8.954"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A\[Alpha]", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J00", "=", 
   RowBox[{
    RowBox[{"-", "276"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"0.005", " ", 
       RowBox[{"E\[Alpha]", "/", "A\[Alpha]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",ExpressionUUID->"bd90d99d-a9f7-4368-b9a8-43fb3d340492"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]c", "[", "r1_", "]"}], ":=", 
   FractionBox["\[Rho]1", 
    RowBox[{"1", "+", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"r1", "-", "c"}], "a"], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]t\[Alpha]", "[", "k_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["k", "2"], 
        RowBox[{"4", " ", "\[Nu]"}]]}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", "\[Rho]2"}], 
    SuperscriptBox["\[Nu]", 
     RowBox[{"3", "/", "2"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VtNN", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["V1", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]1"}], "+", 
         SuperscriptBox["\[Mu]1", "3"]}]], "+", 
       FractionBox["V2", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "\[Mu]2"}], "+", 
         SuperscriptBox["\[Mu]2", "3"]}]]}], ")"}]}], "+", "J00"}]}], 
  ";"}]}], "Input",ExpressionUUID->"14a7efbf-6d1b-48eb-90c9-45ac5ddb15e1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M3YDataSet", "=", 
  RowBox[{"Parallelize", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"#", ",", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"r", "=", "#"}], "}"}], ",", 
         RowBox[{
          FractionBox["2", "\[Pi]"], 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             FractionBox["r1", "r"], 
             RowBox[{"Sin", "[", 
              RowBox[{"k", " ", "r"}], "]"}], 
             RowBox[{"Sin", "[", 
              RowBox[{"k", " ", "r1"}], "]"}], 
             RowBox[{"\[Rho]c", "[", "r1", "]"}], 
             RowBox[{"\[Rho]t\[Alpha]", "[", "k", "]"}], 
             RowBox[{"VtNN", "[", "k", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
        "]"}]}], "}"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"0.01", ",", "20", ",", "0.1"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7316443399349937`*^9, 3.731644340077856*^9}, 
   3.731644386901615*^9},ExpressionUUID->"8f10bb11-aa21-4286-b2a1-\
6046cd802c8d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7316444707815742`*^9},ExpressionUUID->"0a07f0eb-14eb-4d0a-a931-\
4a5ec340ae35"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7316444822461767`*^9},ExpressionUUID->"32e93681-d8dc-4478-943e-\
4a7c7c1b1e07"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7316446221740627`*^9},ExpressionUUID->"4921e06a-928b-4262-b660-\
f93f8ad71523"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.008464903437134345`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.0905507309168525`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644630529829*^9},ExpressionUUID->"14e9800d-b011-404b-93b3-\
e33fd8175489"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644641933785*^9},ExpressionUUID->"425476be-3697-47da-ad0e-\
68c7c5d1cb2e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.001983238326738679`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.433383315148088`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644644615745*^9},ExpressionUUID->"50176f73-54f9-4966-a8f0-\
fc9497723cd4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644655958082*^9},ExpressionUUID->"206dc510-a6c0-444d-b98e-\
248c85ef0eb0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0004611689677554648`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"9.406158302318542`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644663139552*^9},ExpressionUUID->"e44f7b59-35e3-4f7b-958c-\
3c064376b516"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644673769277*^9},ExpressionUUID->"75062cfa-f6f7-4324-a2b7-\
d711ad074887"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7316446765676317`*^9},ExpressionUUID->"895814ce-e614-4d36-aac0-\
f40b739f1ba8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.007064490950790786`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.0345847221273646`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644676876912*^9},ExpressionUUID->"3698d218-3c8a-4df2-a470-\
a4d1a8a0220e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000106730549290964`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.7247590663660536`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7316446813446283`*^9},ExpressionUUID->"b8779b2e-844f-4ed9-8daa-\
36332ca48757"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.0016532274948372026`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.2656191959307322`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644690014697*^9},ExpressionUUID->"e92eb76f-4c26-4a54-82ca-\
2ef33f9f4bd6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644691784943*^9},ExpressionUUID->"fd7a26fa-05c9-4bf1-bbbe-\
9eba9515827f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644700723236*^9},ExpressionUUID->"80b1227e-0780-496d-a187-\
61f11d8e5a96"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644703846808*^9},ExpressionUUID->"c0842566-db80-4d9f-ac03-\
636d2d123e9f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00038415644152973516`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"9.450862702198404`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644714041066*^9},ExpressionUUID->"bc721349-fced-4eef-81a4-\
98a228dfa268"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000024623920993408424`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.2587494635192183`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644714432273*^9},ExpressionUUID->"d7790060-2246-4349-bd78-\
483db608da4b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.005894709488837678`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.0729899103823586`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7316447215304203`*^9},ExpressionUUID->"6eb9c992-9920-4107-9377-\
d19b720eed95"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644721574503*^9},ExpressionUUID->"4b3f8d41-0457-4a33-b113-\
52ea11a25a26"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644723126171*^9},ExpressionUUID->"41605a98-ae61-4db3-8d66-\
3a1ebac69a85"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644723190549*^9},ExpressionUUID->"d4d869a8-950a-499b-9b98-\
a0acf0cf7235"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644725154003*^9},ExpressionUUID->"6e930b63-0806-4c35-9ccc-\
9a83bccc0bbc"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00008886611480322243`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.0008696125937662`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7316447312303*^9},ExpressionUUID->"f8dd902d-53d4-49cb-8415-03cf0dc9ed6d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.001377981381090912`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.1575070155121935`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644735123639*^9},ExpressionUUID->"36f8ba1a-5586-45ce-b0d3-\
80ab0e65fcf6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644735171369*^9},ExpressionUUID->"36ab332d-8e93-4c33-90e3-\
3606853c4285"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"5.66860341226792`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.1738969527617394`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644741600164*^9},ExpressionUUID->"bde05654-8ef7-4012-aee2-\
be0c15f67cb8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644741864246*^9},ExpressionUUID->"d0813fba-7db0-4580-99c1-\
af9b4010a128"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644741928973*^9},ExpressionUUID->"0eaed82b-23a0-4a10-bfb3-\
6ca6891af694"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7316447459240427`*^9},ExpressionUUID->"96a696b8-4881-4228-ac54-\
6c5ca04cabff"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644745995388*^9},ExpressionUUID->"28ece540-1386-496e-8105-\
98bedb28517a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644752155345*^9},ExpressionUUID->"56f4af03-ca51-4704-9e1f-\
e33eb29ffdef"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7316447578347588`*^9},ExpressionUUID->"6c89fae7-aaa1-4d46-89ae-\
d400339a1728"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00002049723716832104`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"2.6322030034145822`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644763880054*^9},ExpressionUUID->"ba5d42b8-a803-4176-b115-\
d58cab6eba15"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00031998256778625195`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"9.942032230883378`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7316447641269693`*^9},ExpressionUUID->"f61f33fb-0d86-47af-b5ae-\
7e77a7de6f92"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644764198244*^9},ExpressionUUID->"f24c9569-95f2-4f89-887d-\
9e2dffe27742"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644774465386*^9},ExpressionUUID->"d5d3149e-9a7d-486f-9894-\
087728747721"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644774532236*^9},ExpressionUUID->"592640de-278e-4a09-9802-\
723e016ae06c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.00007398841524384157`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"9.86620960105147`*^-9\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644779247376*^9},ExpressionUUID->"807ec43b-ba00-4a41-b430-\
d5b054f78b2a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7316447793166103`*^9},ExpressionUUID->"96770007-aa78-49c9-aa28-\
e7ec45aefbfe"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"4.7172324838964214`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.3056011543284216`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644788257115*^9},ExpressionUUID->"59b648e5-8e32-4544-8f68-\
1270bfeb88e2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.3028613349062672`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.4619125670774859`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644797581134*^9},ExpressionUUID->"53fd2a74-a0ef-44f9-995c-\
bbbf65645a5e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644798722149*^9},ExpressionUUID->"91698acb-108a-4a33-8068-\
fd270fa462ff"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7316447987849607`*^9},ExpressionUUID->"64cd0a26-2661-4831-9c1c-\
3e4a96102ee0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7316448058121223`*^9},ExpressionUUID->"997d4310-96b2-4f94-ac50-\
e0ac7079e3fe"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.000017059403793780734`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.1264138683409138`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644811605051*^9},ExpressionUUID->"004cab4d-c767-4f66-95e4-\
d373dd298c47"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644811671577*^9},ExpressionUUID->"a904a6db-2e59-48a8-b19d-\
35472ffe63e4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.010140996623864747`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.2023504158148436`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644828864853*^9},ExpressionUUID->"66944c49-74f2-4cfd-93cd-\
239cafa5d54b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"3.925463444753819`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.3923806616897231`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644836518383*^9},ExpressionUUID->"1c903d7b-e108-4833-9a3d-\
90c21468939e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644836591817*^9},ExpressionUUID->"6ea700b7-5d6e-43f7-b303-\
123ed1a55e9d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644838497334*^9},ExpressionUUID->"3edd1f59-96d6-4841-8764-\
a867ac692c7a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.096776365610852`*^-6\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.16719992197189`*^-7\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644846473258*^9},ExpressionUUID->"f26675c1-f05b-4d26-9584-\
8048df46ebc8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644855304563*^9},ExpressionUUID->"1236987d-cbf2-4d54-b1b6-\
c2807f0691af"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644855377849*^9},ExpressionUUID->"8ff40e13-59d8-4a6b-9530-\
709b842b7e54"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.9908172771708763`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.668320662384159`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644875948805*^9},ExpressionUUID->"5a9f1809-3f8e-4607-88c4-\
5ce0c36bd24f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644886328815*^9},ExpressionUUID->"2fc3cbae-8a29-471d-a620-\
f31b83178f53"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"9.01911309771769`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.5068184159507076`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644892838241*^9},ExpressionUUID->"249cc404-f9e2-47b7-8807-\
2982458bc443"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644892918251*^9},ExpressionUUID->"d4fe014f-e588-4f17-a960-\
0ef6d502ac1f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.488144825998559`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.5418032712366947`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644923281371*^9},ExpressionUUID->"91fb0ee8-c66d-48de-a7d9-\
ab02812a3f3c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7316449336948547`*^9},ExpressionUUID->"bd3fb2e0-41db-45e8-a63f-\
0c42b6cc6f25"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644933741184*^9},ExpressionUUID->"0a9df3e0-cc97-4085-8cdb-\
127115651e7d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], " ", ":", 
  "  ", "\<\"The global error of the strategy GlobalAdaptive has increased \
more than \\!\\(\\*RowBox[{\\\"2000\\\"}]\\) times. The global error is \
expected to decrease monotonically after a number of integrand evaluations. \
Suspect one of the following: the working precision is insufficient for the \
specified precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"-\\\", \\\"2.0698962225997107`*^-7\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.6725844648123777`*^-8\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.7316449681466713`*^9},ExpressionUUID->"9c742d86-0083-4fa8-9384-\
ff3fe4fcfb7f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"eincr\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.731644968201365*^9},ExpressionUUID->"36028d5b-5617-4b8a-a30d-\
0111dd1acc50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.01`", ",", 
     RowBox[{"-", "309.05770331353244`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", 
     RowBox[{"-", "309.0539721193849`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21000000000000002`", ",", 
     RowBox[{"-", "309.04395208062897`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31000000000000005`", ",", 
     RowBox[{"-", "309.0274419378266`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41000000000000003`", ",", 
     RowBox[{"-", "309.0041101293538`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.51`", ",", 
     RowBox[{"-", "308.9734960280958`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6100000000000001`", ",", 
     RowBox[{"-", "308.9349780568855`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7100000000000001`", ",", 
     RowBox[{"-", "308.88780416133534`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.81`", ",", 
     RowBox[{"-", "308.83103861816295`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.91`", ",", 
     RowBox[{"-", "308.763566500121`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.01`", ",", 
     RowBox[{"-", "308.68406974551067`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.11`", ",", 
     RowBox[{"-", "308.59100821072235`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.21`", ",", 
     RowBox[{"-", "308.48259325218044`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.31`", ",", 
     RowBox[{"-", "308.3567733681846`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4100000000000001`", ",", 
     RowBox[{"-", "308.21117508713695`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.5100000000000002`", ",", 
     RowBox[{"-", "308.043107366934`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.61`", ",", 
     RowBox[{"-", "307.84950625068075`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.71`", ",", 
     RowBox[{"-", "307.6269061726637`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.81`", ",", 
     RowBox[{"-", "307.37139455009157`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9100000000000001`", ",", 
     RowBox[{"-", "307.0785876770223`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.0100000000000002`", ",", 
     RowBox[{"-", "306.7435774912709`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.1100000000000003`", ",", 
     RowBox[{"-", "306.36089827541826`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.21`", ",", 
     RowBox[{"-", "305.9244927307463`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.31`", ",", 
     RowBox[{"-", "305.4276724494457`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.41`", ",", 
     RowBox[{"-", "304.86309011952693`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.5100000000000002`", ",", 
     RowBox[{"-", "304.22271663861625`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.6100000000000003`", ",", 
     RowBox[{"-", "303.49782828978977`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.71`", ",", 
     RowBox[{"-", "302.6789895347023`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.81`", ",", 
     RowBox[{"-", "301.75606933835394`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.91`", ",", 
     RowBox[{"-", "300.71822395930633`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.01`", ",", 
     RowBox[{"-", "299.55409158795936`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.11`", ",", 
     RowBox[{"-", "298.2515282938668`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.21`", ",", 
     RowBox[{"-", "296.79799850954015`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.31`", ",", 
     RowBox[{"-", "295.1805134154197`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.41`", ",", 
     RowBox[{"-", "293.38577664108067`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.51`", ",", 
     RowBox[{"-", "291.400324374685`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.61`", ",", 
     RowBox[{"-", "289.21068400555856`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.71`", ",", 
     RowBox[{"-", "286.8035846240115`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.81`", ",", 
     RowBox[{"-", "284.16606327352764`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.91`", ",", 
     RowBox[{"-", "281.28585651304496`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.01`", ",", 
     RowBox[{"-", "278.151470469421`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.109999999999999`", ",", 
     RowBox[{"-", "274.7524940569101`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.21`", ",", 
     RowBox[{"-", "271.07986578702304`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.31`", ",", 
     RowBox[{"-", "267.12603729511216`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.41`", ",", 
     RowBox[{"-", "262.8853091615286`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.51`", ",", 
     RowBox[{"-", "258.35396297490536`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.609999999999999`", ",", 
     RowBox[{"-", "253.5305194159846`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.71`", ",", 
     RowBox[{"-", "248.41591821633276`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.81`", ",", 
     RowBox[{"-", "243.01357123902832`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.91`", ",", 
     RowBox[{"-", "237.32957679579724`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.01`", ",", 
     RowBox[{"-", "231.37271293048815`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.109999999999999`", ",", 
     RowBox[{"-", "225.15446731801936`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.21`", ",", 
     RowBox[{"-", "218.6890114187484`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.31`", ",", 
     RowBox[{"-", "211.99312507140274`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.41`", ",", 
     RowBox[{"-", "205.08606655148455`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.51`", ",", 
     RowBox[{"-", "197.9894094161084`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.61`", ",", 
     RowBox[{"-", "190.72683323222464`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.71`", ",", 
     RowBox[{"-", "183.32387791619857`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.8100000000000005`", ",", 
     RowBox[{"-", "175.80766668296454`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.91`", ",", 
     RowBox[{"-", "168.20660058044857`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.01`", ",", 
     RowBox[{"-", "160.55003878844693`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.11`", ",", 
     RowBox[{"-", "152.86795189492025`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.21`", ",", 
     RowBox[{"-", "145.1905813844524`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.3100000000000005`", ",", 
     RowBox[{"-", "137.548086749477`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.41`", ",", 
     RowBox[{"-", "129.970202350947`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.510000000000001`", ",", 
     RowBox[{"-", "122.48588770377883`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.61`", ",", 
     RowBox[{"-", "115.12303417486753`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.710000000000001`", ",", 
     RowBox[{"-", "107.90813491246115`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.8100000000000005`", ",", 
     RowBox[{"-", "100.86602600067458`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.91`", ",", 
     RowBox[{"-", "94.01963043529199`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.010000000000001`", ",", 
     RowBox[{"-", "87.38974350365572`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.11`", ",", 
     RowBox[{"-", "80.9948604237688`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.21`", ",", 
     RowBox[{"-", "74.85102448180923`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.31`", ",", 
     RowBox[{"-", "68.97172988157827`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.41`", ",", 
     RowBox[{"-", "63.367860565104976`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.51`", ",", 
     RowBox[{"-", "58.04766907616411`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.61`", ",", 
     RowBox[{"-", "53.01679635365712`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.71`", ",", 
     RowBox[{"-", "48.27833367979122`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.8100000000000005`", ",", 
     RowBox[{"-", "43.83291459723278`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.91`", ",", 
     RowBox[{"-", "39.67884887627218`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.01`", ",", 
     RowBox[{"-", "35.812280232064204`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.11`", ",", 
     RowBox[{"-", "32.22737182195972`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.209999999999999`", ",", 
     RowBox[{"-", "28.916512499986126`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.31`", ",", 
     RowBox[{"-", "25.870536618862555`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.41`", ",", 
     RowBox[{"-", "23.078955680772765`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.51`", ",", 
     RowBox[{"-", "20.53019202177217`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.61`", ",", 
     RowBox[{"-", "18.211813086868695`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.709999999999999`", ",", 
     RowBox[{"-", "16.110758817239404`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.81`", ",", 
     RowBox[{"-", "14.213559098256658`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.91`", ",", 
     RowBox[{"-", "12.50653728160301`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.01`", ",", 
     RowBox[{"-", "10.97599569933788`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.110000000000001`", ",", 
     RowBox[{"-", "9.608382913486603`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.21`", ",", 
     RowBox[{"-", "8.39043928501824`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.31`", ",", 
     RowBox[{"-", "7.309320671031819`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.41`", ",", 
     RowBox[{"-", "6.352700666758957`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.51`", ",", 
     RowBox[{"-", "5.508851094683278`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.610000000000001`", ",", 
     RowBox[{"-", "4.7667022815404225`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.71`", ",", 
     RowBox[{"-", "4.115884300976515`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.81`", ",", 
     RowBox[{"-", "3.5467513263174424`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.910000000000002`", ",", 
     RowBox[{"-", "3.050390311967408`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.010000000000002`", ",", 
     RowBox[{"-", "2.6186170145701095`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.110000000000001`", ",", 
     RowBox[{"-", "2.243960737204454`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.21`", ",", 
     RowBox[{"-", "1.9196402463731046`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.31`", ",", 
     RowBox[{"-", "1.6395326433927275`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.41`", ",", 
     RowBox[{"-", "1.3981371005638497`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.51`", ",", 
     RowBox[{"-", "1.1905350152424246`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.61`", ",", 
     RowBox[{"-", "1.0123480461854186`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.71`", ",", 
     RowBox[{"-", "0.8596952325812318`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.81`", ",", 
     RowBox[{"-", "0.729150271087289`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.91`", ",", 
     RowBox[{"-", "0.6176994438689329`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11.01`", ",", 
     RowBox[{"-", "0.5227017071614662`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11.11`", ",", 
     RowBox[{"-", "0.44185002762065356`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11.21`", ",", 
     RowBox[{"-", "0.37313564566509144`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11.31`", ",", 
     RowBox[{"-", "0.3148146697929925`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11.41`", ",", 
     RowBox[{"-", "0.2653773664416516`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11.510000000000002`", ",", 
     RowBox[{"-", "0.22352014109762733`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11.610000000000001`", ",", 
     RowBox[{"-", "0.1881201538958911`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11.71`", ",", 
     RowBox[{"-", "0.1582124812419358`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11.81`", ",", 
     RowBox[{"-", "0.13296969320154878`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11.91`", ",", 
     RowBox[{"-", "0.11168369153361102`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.01`", ",", 
     RowBox[{"-", "0.09374964184879861`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.11`", ",", 
     RowBox[{"-", "0.07865182536223883`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.209999999999999`", ",", 
     RowBox[{"-", "0.06595123023748303`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.31`", ",", 
     RowBox[{"-", "0.05527471684181385`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.41`", ",", 
     RowBox[{"-", "0.04630558705027301`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.51`", ",", 
     RowBox[{"-", "0.03877540580969993`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.61`", ",", 
     RowBox[{"-", "0.03245692836656634`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.709999999999999`", ",", 
     RowBox[{"-", "0.027158002852244862`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.81`", ",", 
     RowBox[{"-", "0.022716325735437838`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.91`", ",", 
     RowBox[{"-", "0.018994942792408705`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13.01`", ",", 
     RowBox[{"-", "0.01587839789418417`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13.110000000000001`", ",", 
     RowBox[{"-", "0.013269442725769017`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13.21`", ",", 
     RowBox[{"-", "0.011086231522263904`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13.31`", ",", 
     RowBox[{"-", "0.009259933372493374`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13.41`", ",", 
     RowBox[{"-", "0.007732702978230797`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13.51`", ",", 
     RowBox[{"-", "0.006455958962265187`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13.610000000000001`", ",", 
     RowBox[{"-", "0.005388924899262024`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13.71`", ",", 
     RowBox[{"-", "0.0044973946209852685`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13.81`", ",", 
     RowBox[{"-", "0.0037526886129568646`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13.910000000000002`", ",", 
     RowBox[{"-", "0.003130772698484209`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14.010000000000002`", ",", 
     RowBox[{"-", "0.002611514872707091`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14.110000000000001`", ",", 
     RowBox[{"-", "0.002178058856089325`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14.21`", ",", 
     RowBox[{"-", "0.0018162962000035907`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14.31`", ",", 
     RowBox[{"-", "0.0015144235704101546`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14.41`", ",", 
     RowBox[{"-", "0.001262568732119041`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14.51`", ",", 
     RowBox[{"-", "0.0010524773114350867`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14.61`", ",", 
     RowBox[{"-", "0.0008772501931568618`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14.71`", ",", 
     RowBox[{"-", "0.000731122090073056`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14.81`", ",", 
     RowBox[{"-", "0.0006092766971081125`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14.91`", ",", 
     RowBox[{"-", "0.0005077070172647268`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15.01`", ",", 
     RowBox[{"-", "0.0004230072619620466`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15.11`", ",", 
     RowBox[{"-", "0.0003524200855222872`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15.21`", ",", 
     RowBox[{"-", "0.0002935892832754765`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15.31`", ",", 
     RowBox[{"-", "0.0002445615863602001`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15.41`", ",", 
     RowBox[{"-", "0.0002037072294656779`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15.510000000000002`", ",", 
     RowBox[{"-", "0.000169666594731765`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15.610000000000001`", ",", 
     RowBox[{"-", "0.00014130561621776894`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15.71`", ",", 
     RowBox[{"-", "0.00011767845556651131`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15.81`", ",", 
     RowBox[{"-", "0.00009799643760251677`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15.91`", ",", 
     RowBox[{"-", "0.00008160195538532893`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16.01`", ",", 
     RowBox[{"-", "0.00006794677799428042`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16.110000000000003`", ",", 
     RowBox[{"-", "0.00005657392577721882`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16.21`", ",", 
     RowBox[{"-", "0.00004710248807037251`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16.310000000000002`", ",", 
     RowBox[{"-", "0.00003921500305657622`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16.41`", ",", 
     RowBox[{"-", "0.00003264695192753225`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16.51`", ",", 
     RowBox[{"-", "0.000027177870787233323`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16.610000000000003`", ",", 
     RowBox[{"-", "0.000022624123047714855`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16.71`", ",", 
     RowBox[{"-", "0.00001883267886912044`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16.810000000000002`", ",", 
     RowBox[{"-", "0.00001567607497762098`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16.910000000000004`", ",", 
     RowBox[{"-", "0.00001304894646026087`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17.01`", ",", 
     RowBox[{"-", "0.000010860353759923345`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17.110000000000003`", ",", 
     RowBox[{"-", "9.039134246997819`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17.21`", ",", 
     RowBox[{"-", "7.523936196545048`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17.310000000000002`", ",", 
     RowBox[{"-", "6.261151422116062`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17.410000000000004`", ",", 
     RowBox[{"-", "5.205353317132849`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17.51`", ",", 
     RowBox[{"-", "4.336441034272214`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17.610000000000003`", ",", 
     RowBox[{"-", "3.6087450139600983`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17.710000000000004`", ",", 
     RowBox[{"-", "3.0030834701031005`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17.810000000000002`", ",", 
     RowBox[{"-", "2.4990276446364386`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17.910000000000004`", ",", 
     RowBox[{"-", "2.079508620370291`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18.01`", ",", 
     RowBox[{"-", "1.7303756597270792`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18.110000000000003`", ",", 
     RowBox[{"-", "1.4398414688323656`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18.210000000000004`", ",", 
     RowBox[{"-", "1.197840063135817`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18.310000000000002`", ",", 
     RowBox[{"-", "9.968509730332533`*^-7"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18.410000000000004`", ",", 
     RowBox[{"-", "8.294272864545511`*^-7"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18.510000000000005`", ",", 
     RowBox[{"-", "6.982295202133237`*^-7"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18.610000000000003`", ",", 
     RowBox[{"-", "5.741745727226507`*^-7"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18.710000000000004`", ",", 
     RowBox[{"-", "4.777101060088231`*^-7"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18.810000000000002`", ",", 
     RowBox[{"-", "3.977236795714083`*^-7"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18.910000000000004`", ",", 
     RowBox[{"-", "3.3066446216936684`*^-7"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19.010000000000005`", ",", 
     RowBox[{"-", "2.7509548106335085`*^-7"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19.110000000000003`", ",", 
     RowBox[{"-", "2.2887826408822277`*^-7"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19.210000000000004`", ",", 
     RowBox[{"-", "1.9040134141855527`*^-7"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19.310000000000006`", ",", 
     RowBox[{"-", "1.5840021927447779`*^-7"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19.410000000000004`", ",", 
     RowBox[{"-", "1.3177368620559443`*^-7"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19.510000000000005`", ",", 
     RowBox[{"-", "1.0961659756430021`*^-7"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19.610000000000003`", ",", 
     RowBox[{"-", "9.118508825421319`*^-8"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19.710000000000004`", ",", 
     RowBox[{"-", "7.586020624437553`*^-8"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19.810000000000006`", ",", 
     RowBox[{"-", "6.309954447583479`*^-8"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19.910000000000004`", ",", 
     RowBox[{"-", "5.248921141977859`*^-8"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.731644378930666*^9, 
  3.7316451003982573`*^9},ExpressionUUID->"3a9720d0-de98-43c7-8bc3-\
14734a18abe9"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"M3YRenormalizedDataSet", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"0.51", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "&"}], "/@", 
    "M3YDataSet"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7316451592347527`*^9, 
  3.731645194402096*^9}},ExpressionUUID->"ac3af7f0-9a8f-4a1b-bf4e-\
7470835b3daa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"VWSG", "[", 
     RowBox[{"r_", ",", 
      RowBox[{"{", 
       RowBox[{
       "V0_", ",", "a_", ",", "R_", ",", "\[Alpha]_", ",", "\[Beta]_"}], 
       "}"}]}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "V0"}], 
      RowBox[{"1", "+", 
       RowBox[{"Exp", "[", 
        FractionBox[
         RowBox[{"r", "-", "R"}], "a"], "]"}]}]], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "\[Beta]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "-", "R"}], ")"}], "2"]}], "]"}]}]}], ")"}]}]}], 
   ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.7316458736665087`*^9},ExpressionUUID->"3d42cbbc-36e8-4d3b-bc1f-\
7b94c3c852db"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"VWSG", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
       RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}]}], "]"}], "&"}], "/@", 
  RowBox[{"Range", "[", 
   RowBox[{"0.001", ",", "20", ",", "0.1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.731645975884676*^9, 
  3.731645976491474*^9}},ExpressionUUID->"47369650-4b1d-4b7f-a183-\
cb556991f976"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "194.85359621254244`"}], ",", 
   RowBox[{"-", "194.22049718521166`"}], ",", 
   RowBox[{"-", "193.5503674175025`"}], ",", 
   RowBox[{"-", "192.84194748306047`"}], ",", 
   RowBox[{"-", "192.09400955049773`"}], ",", 
   RowBox[{"-", "191.30536445545127`"}], ",", 
   RowBox[{"-", "190.4748689661526`"}], ",", 
   RowBox[{"-", "189.60143319435986`"}], ",", 
   RowBox[{"-", "188.68402809725342`"}], ",", 
   RowBox[{"-", "187.72169300947508`"}], ",", 
   RowBox[{"-", "186.71354313793452`"}], ",", 
   RowBox[{"-", "185.65877694533444`"}], ",", 
   RowBox[{"-", "184.55668334161422`"}], ",", 
   RowBox[{"-", "183.40664859569915`"}], ",", 
   RowBox[{"-", "182.20816287310402`"}], ",", 
   RowBox[{"-", "180.96082629809467`"}], ",", 
   RowBox[{"-", "179.6643544322907`"}], ",", 
   RowBox[{"-", "178.31858305481362`"}], ",", 
   RowBox[{"-", "176.92347212238073`"}], ",", 
   RowBox[{"-", "175.4791087811368`"}], ",", 
   RowBox[{"-", "173.98570929553293`"}], ",", 
   RowBox[{"-", "172.44361975325089`"}], ",", 
   RowBox[{"-", "170.85331539907847`"}], ",", 
   RowBox[{"-", "169.21539844483988`"}], ",", 
   RowBox[{"-", "167.53059419709135`"}], ",", 
   RowBox[{"-", "165.79974533944736`"}], ",", 
   RowBox[{"-", "164.02380420234`"}], ",", 
   RowBox[{"-", "162.20382285003865`"}], ",", 
   RowBox[{"-", "160.34094081331762`"}], ",", 
   RowBox[{"-", "158.43637029686428`"}], ",", 
   RowBox[{"-", "156.49137869421085`"}], ",", 
   RowBox[{"-", "154.50726825078272`"}], ",", 
   RowBox[{"-", "152.4853527291015`"}], ",", 
   RowBox[{"-", "150.42693095125946`"}], ",", 
   RowBox[{"-", "148.33325712509378`"}], ",", 
   RowBox[{"-", "146.2055079053784`"}], ",", 
   RowBox[{"-", "144.04474620403633`"}], ",", 
   RowBox[{"-", "141.85188184912573`"}], ",", 
   RowBox[{"-", "139.62762930757427`"}], ",", 
   RowBox[{"-", "137.37246283899418`"}], ",", 
   RowBox[{"-", "135.08656964626002`"}], ",", 
   RowBox[{"-", "132.76980184274814`"}], ",", 
   RowBox[{"-", "130.42162837661806`"}], ",", 
   RowBox[{"-", "128.04108844928044`"}], ",", 
   RowBox[{"-", "125.6267484463869`"}], ",", 
   RowBox[{"-", "123.17666496921937`"}], ",", 
   RowBox[{"-", "120.68835720861492`"}], ",", 
   RowBox[{"-", "118.15879262670428`"}], ",", 
   RowBox[{"-", "115.58439066981259`"}], ",", 
   RowBox[{"-", "112.96104996967989`"}], ",", 
   RowBox[{"-", "110.2842051076269`"}], ",", 
   RowBox[{"-", "107.54891938553348`"}], ",", 
   RowBox[{"-", "104.75001999294841`"}], ",", 
   RowBox[{"-", "101.88228126462961`"}], ",", 
   RowBox[{"-", "98.94066014313097`"}], ",", 
   RowBox[{"-", "95.92058525475754`"}], ",", 
   RowBox[{"-", "92.81829698488967`"}], ",", 
   RowBox[{"-", "89.63123053552239`"}], ",", 
   RowBox[{"-", "86.35842731235968`"}], ",", 
   RowBox[{"-", "83.00095257277047`"}], ",", 
   RowBox[{"-", "79.56228988865334`"}], ",", 
   RowBox[{"-", "76.04867682702252`"}], ",", 
   RowBox[{"-", "72.46934277823875`"}], ",", 
   RowBox[{"-", "68.83661055281404`"}], ",", 
   RowBox[{"-", "65.16582938995218`"}], ",", 
   RowBox[{"-", "61.47511881437068`"}], ",", 
   RowBox[{"-", "57.78491970382492`"}], ",", 
   RowBox[{"-", "54.11736912166635`"}], ",", 
   RowBox[{"-", "50.49553600444853`"}], ",", 
   RowBox[{"-", "46.942572219844706`"}], ",", 
   RowBox[{"-", "43.480844615090874`"}], ",", 
   RowBox[{"-", "40.13111630527919`"}], ",", 
   RowBox[{"-", "36.91183908153342`"}], ",", 
   RowBox[{"-", "33.8386047057017`"}], ",", 
   RowBox[{"-", "30.9237836888497`"}], ",", 
   RowBox[{"-", "28.17635934085515`"}], ",", 
   RowBox[{"-", "25.60194574258958`"}], ",", 
   RowBox[{"-", "23.20296335371552`"}], ",", 
   RowBox[{"-", "20.978936579389703`"}], ",", 
   RowBox[{"-", "18.92687393079218`"}], ",", 
   RowBox[{"-", "17.04169263276476`"}], ",", 
   RowBox[{"-", "15.316654307438611`"}], ",", 
   RowBox[{"-", "13.74378518734742`"}], ",", 
   RowBox[{"-", "12.314261823694821`"}], ",", 
   RowBox[{"-", "11.018750416761945`"}], ",", 
   RowBox[{"-", "9.847694045639512`"}], ",", 
   RowBox[{"-", "8.791546899211331`"}], ",", 
   RowBox[{"-", "7.840958062082718`"}], ",", 
   RowBox[{"-", "6.98690961512655`"}], ",", 
   RowBox[{"-", "6.220814989519404`"}], ",", 
   RowBox[{"-", "5.534583913279988`"}], ",", 
   RowBox[{"-", "4.920660145561586`"}], ",", 
   RowBox[{"-", "4.372037706549131`"}], ",", 
   RowBox[{"-", "3.882260636766108`"}], ",", 
   RowBox[{"-", "3.445410573280825`"}], ",", 
   RowBox[{"-", "3.056085688970335`"}], ",", 
   RowBox[{"-", "2.7093738522282655`"}], ",", 
   RowBox[{"-", "2.400822253728625`"}], ",", 
   RowBox[{"-", "2.1264052240398494`"}], ",", 
   RowBox[{"-", "1.8824915308909433`"}], ",", 
   RowBox[{"-", "1.6658120915725696`"}], ",", 
   RowBox[{"-", "1.4734287550438832`"}], ",", 
   RowBox[{"-", "1.3027045893810287`"}], ",", 
   RowBox[{"-", "1.1512759428824042`"}], ",", 
   RowBox[{"-", "1.0170264218511333`"}], ",", 
   RowBox[{"-", "0.8980628363423018`"}], ",", 
   RowBox[{"-", "0.7926930997706869`"}], ",", 
   RowBox[{"-", "0.6994060232213111`"}], ",", 
   RowBox[{"-", "0.616852915705807`"}], ",", 
   RowBox[{"-", "0.5438308835574023`"}], ",", 
   RowBox[{"-", "0.4792677125829342`"}], ",", 
   RowBox[{"-", "0.4222082131072273`"}], ",", 
   RowBox[{"-", "0.3718019088281556`"}], ",", 
   RowBox[{"-", "0.32729195407130807`"}], ",", 
   RowBox[{"-", "0.2880051695649526`"}], ",", 
   RowBox[{"-", "0.25334309349595846`"}], ",", 
   RowBox[{"-", "0.22277395181292245`"}], ",", 
   RowBox[{"-", "0.1958254591309592`"}], ",", 
   RowBox[{"-", "0.1720783689003778`"}], ",", 
   RowBox[{"-", "0.15116069855466607`"}], ",", 
   RowBox[{"-", "0.13274256204268559`"}], ",", 
   RowBox[{"-", "0.11653154841359807`"}], ",", 
   RowBox[{"-", "0.10226859093173418`"}], ",", 
   RowBox[{"-", "0.08972427654628855`"}], ",", 
   RowBox[{"-", "0.07869555043669978`"}], ",", 
   RowBox[{"-", "0.06900277481794712`"}], ",", 
   RowBox[{"-", "0.060487105245870254`"}], ",", 
   RowBox[{"-", "0.053008151339108966`"}], ",", 
   RowBox[{"-", "0.046441892160672175`"}], ",", 
   RowBox[{"-", "0.040678819507652314`"}], ",", 
   RowBox[{"-", "0.03562228507032816`"}], ",", 
   RowBox[{"-", "0.03118702986852429`"}], ",", 
   RowBox[{"-", "0.027297876578456087`"}], ",", 
   RowBox[{"-", "0.023888567350334712`"}], ",", 
   RowBox[{"-", "0.02090073150675301`"}], ",", 
   RowBox[{"-", "0.018282969123459034`"}], ",", 
   RowBox[{"-", "0.01599003794492467`"}], ",", 
   RowBox[{"-", "0.013982132392847414`"}], ",", 
   RowBox[{"-", "0.012224244600582902`"}], ",", 
   RowBox[{"-", "0.010685598463309288`"}], ",", 
   RowBox[{"-", "0.009339148644024391`"}], ",", 
   RowBox[{"-", "0.008161137329698304`"}], ",", 
   RowBox[{"-", "0.007130702299447142`"}], ",", 
   RowBox[{"-", "0.0062295305559394885`"}], ",", 
   RowBox[{"-", "0.005441552390058812`"}], ",", 
   RowBox[{"-", "0.004752671304034405`"}], ",", 
   RowBox[{"-", "0.004150525716077314`"}], ",", 
   RowBox[{"-", "0.0036242788156659257`"}], ",", 
   RowBox[{"-", "0.0031644333381309416`"}], ",", 
   RowBox[{"-", "0.00276266838471907`"}], ",", 
   RowBox[{"-", "0.0024116957340511096`"}], ",", 
   RowBox[{"-", "0.002105133376623746`"}], ",", 
   RowBox[{"-", "0.0018373942591601241`"}], ",", 
   RowBox[{"-", "0.0016035884532933896`"}], ",", 
   RowBox[{"-", "0.00139943716607336`"}], ",", 
   RowBox[{"-", "0.0012211971906532222`"}], ",", 
   RowBox[{"-", "0.0010655945565310125`"}], ",", 
   RowBox[{"-", "0.0009297662819569067`"}], ",", 
   RowBox[{"-", "0.0008112092584372951`"}], ",", 
   RowBox[{"-", "0.0007077354103527387`"}], ",", 
   RowBox[{"-", "0.0006174323730738627`"}], ",", 
   RowBox[{"-", "0.0005386290219713661`"}], ",", 
   RowBox[{"-", "0.0004698652635998205`"}], ",", 
   RowBox[{"-", "0.0004098655701918212`"}], ",", 
   RowBox[{"-", "0.0003575158004182958`"}], ",", 
   RowBox[{"-", "0.00031184290403910334`"}], ",", 
   RowBox[{"-", "0.0002719971563801401`"}], ",", 
   RowBox[{"-", "0.00023723661123953687`"}], ",", 
   RowBox[{"-", "0.00020691349848192203`"}], ",", 
   RowBox[{"-", "0.00018046232579373953`"}], ",", 
   RowBox[{"-", "0.0001573894733504274`"}], ",", 
   RowBox[{"-", "0.00013726409593953491`"}], ",", 
   RowBox[{"-", "0.00011971016979427973`"}], ",", 
   RowBox[{"-", "0.00010439954137727671`"}], ",", 
   RowBox[{"-", "0.00009104585293208395`"}], ",", 
   RowBox[{"-", "0.0000793992350728326`"}], ",", 
   RowBox[{"-", "0.00006924167026011291`"}], ",", 
   RowBox[{"-", "0.00006038294293626475`"}], ",", 
   RowBox[{"-", "0.00005265710256189592`"}], ",", 
   RowBox[{"-", "0.000045919374981813984`"}], ",", 
   RowBox[{"-", "0.00004004346560633954`"}], ",", 
   RowBox[{"-", "0.00003491920495919245`"}], ",", 
   RowBox[{"-", "0.000030450493335737257`"}], ",", 
   RowBox[{"-", "0.000026553506741255326`"}], ",", 
   RowBox[{"-", "0.000023155131031455774`"}], ",", 
   RowBox[{"-", "0.000020191595338863548`"}], ",", 
   RowBox[{"-", "0.000017607279511519442`"}], ",", 
   RowBox[{"-", "0.000015353673478312303`"}], ",", 
   RowBox[{"-", "0.000013388469244321684`"}], ",", 
   RowBox[{"-", "0.000011674768659075436`"}], ",", 
   RowBox[{"-", "0.000010180392233922333`"}], ",", 
   RowBox[{"-", "8.87727614981928`*^-6"}], ",", 
   RowBox[{"-", "7.740946227123397`*^-6"}], ",", 
   RowBox[{"-", "6.750059053739807`*^-6"}], ",", 
   RowBox[{"-", "5.8860017129064145`*^-6"}], ",", 
   RowBox[{"-", "5.132542639501223`*^-6"}], ",", 
   RowBox[{"-", "4.475527083777568`*^-6"}], ",", 
   RowBox[{"-", "3.902611491148254`*^-6"}], ",", 
   RowBox[{"-", "3.403031831189059`*^-6"}], ",", 
   RowBox[{"-", "2.9674015416653`*^-6"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.73164597698778*^9},ExpressionUUID->"01acd9d8-87fd-4c98-b52a-78dd873a49d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"VWSG", "[", 
       RowBox[{"r", ",", 
        RowBox[{"{", 
         RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
          RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Thickness", "[", "0.005", "]"}], "}"}]}]}], "]"}], ","}], 
   "*)"}], 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"#", ",", 
           RowBox[{"VWSG", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", 
              RowBox[{"203.3", ",", " ", "0.73", ",", " ", "6.73", ",", " ", 
               RowBox[{"-", "0.478"}], ",", " ", "0.054"}], "}"}]}], "]"}]}], 
          "}"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"0.001", ",", "20", ",", "0.1"}], "]"}]}], ",", 
       "M3YRenormalizedDataSet"}], "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thickness", "[", "0.005", "]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Dashing", "[", "0.01", "]"}], ",", "Orange", ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<WSG Potential\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<M3Y Potential\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.15", ",", "0.8"}], "}"}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<r (fm)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(V\), \(N\)]\)(r)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.731644743184258*^9, 3.731644772532507*^9}, {
   3.731644946524391*^9, 3.7316449496611013`*^9}, {3.731645211295558*^9, 
   3.7316452436721487`*^9}, {3.73164534075609*^9, 3.731645448568297*^9}, 
   3.731645589360756*^9, {3.7316456264849653`*^9, 3.731645637226573*^9}, {
   3.731645881558488*^9, 3.731645935893642*^9}, {3.731645986374296*^9, 
   3.731646068350038*^9}},ExpressionUUID->"9298ecc8-6cc5-49a9-8e25-\
0ad616e05f43"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {{}, {}, 
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.007333333333333334], Thickness[0.005], LineBox[CompressedData["
1:eJw11nlYTPsfwPE2LWjRMlqmZaZpWqZllohyOx9LkmiRXypK68wk1c9SQgvK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        "]]}, 
      {RGBColor[1, 0.5, 0], PointSize[0.007333333333333334], Thickness[0.005],
        Dashing[0.01], LineBox[CompressedData["
1:eJw11nk41NsfB3ARFSIM2bJvYwaztCjy/aAsj0pNubJmDFpRJNtjCXUrFaFS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        "]]}}, {}, {}, {}, {}}, 
    InsetBox[
     TemplateBox[{StyleBox["\"WSG Potential\"", FontSize -> 32, 
        GrayLevel[0], StripOnInput -> False],StyleBox[
       "\"M3Y Potential\"", FontSize -> 32, 
        GrayLevel[0], StripOnInput -> False]},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.066], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.066], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.066], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09], 
                    RGBColor[1, 0.5, 0], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.066], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09], 
                    RGBColor[1, 0.5, 0], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.01`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6666666666666666, 0.33333333333333337`, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0.5, 0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.5, 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.15, 0.8}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{
     FormBox[
      StyleBox["\"r (fm)\"", FontSize -> 32, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm], 
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(V\\), \\(N\\)]\\)(r)\"", FontSize -> 32, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm]},
   FrameStyle->{{
      Thickness[Large], 
      Thickness[Large]}, {
      Thickness[Large], 
      Thickness[Large]}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   FrameTicksStyle->Directive[
     GrayLevel[0], Large],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{1275.72265625, Automatic},
   Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 19.910000000000004`}, {-194.85359621254244`, 0}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.02]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.007333333333333334], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          Thickness[0.005]], 
         Line[CompressedData["
1:eJw11nlYTPsfwPE2LWjRMlqmZaZpWqZllohyOx9LkmiRXypK68wk1c9SQgvK
pc2WhESFWxGyxI1qTtwSccuabkoqEVFaRJvfXPP5/XGe85w/zut5n+/zfb7n
QwuOXhUmIyUlVS++/r1PlHx9ujLYg0jSky7xWCskFwW+a6K3VhCyn6geKs5C
8ks8MSfg9gOiMIB26hRHSLYz5HdnL35G2FFaHL7qCskl6Rvfj5e0EPVUTyMZ
WSH5Iq6XyVHsIGrLLqXX9gpIpVKqX6hDF+EzwDfiNgrIBW/cM3OiegjGoWcD
jtcFZLR6MvmwoJcYFnQf6MoWkIVON4cmn/cRHtYDetrbBOSGyq1Z2nIDRMvc
CJ8X3gJSzlvF6lreV4LYHHJdc46APN1fVOdqN0TUuGX7Ns0SkHapC8VfMEyQ
0R8Xy37mk0/orT8SN3wjGPtsnErq+Oh9J/Z8eUgRneaj94PYOzw/dFEMH71x
Islm9gvOcj56E0RWhlArU///3hRRtnSgdXV/GCleHJeZMlJwMWbelzRRGCnD
2kdp+VsK3Pco07kHwsjGUa+u87nS0PW79jq3tWHkqb+MyjYLZWD5787p3cww
MvzwZ/EKy0Jm4uX8sYFQ9OSgpiY1OaciFD05ePVEQfrerlD0psFUcNKtvUtD
0ZOHJcHlEx+mh6KnAK5Ec/W3xyHoKcL9a43rKw6GoKcIzMj8NAePEPSUIMFj
s8x+1RD0psMHc52IksfB6M2AsUuvpl9IC0ZvJkRle+zNWhqM3kw4EZBzMEo6
GD1lKFxYkbfoThB6KuBfo5KmtTUIPVU4osK2+8QKIvVs2hjy0moQMXDDqrYz
kNyTvTh9o0ANDAO32xUeDyQ/jIs36GM1iNdsGEtYGUi6Bav5zLedBd0LKo57
SAeS5fWx1WdOzoIFsinnqcL16KmDr8uxHW4NAeipQ2dV6AwVywD01CGvMKPY
PM2fdP/laUDZHcNi/rt16GmALf9O8+7f1qGnCc5Fpzewj6xFTxOioC6R1uWH
niY0LW71kmL7oacFrv4vXbfF+aKnBfEtJ+p4lT7oUWBxzob2j2Nr0KOAKs1z
LMB2DXoUSM26q8kXeqM3G6YY1O0Dx/6D3mxYNz8oV5VcjZ42/F18+8BElxd6
2pCvGL5XX9YLPW3IfLD8ppLBKvR04MHwhHz6HE/0dKD17JvBU8s90NOF1lvx
V5sq3dDThZ/DN4i47hXo6YL0wcyhaaqu6OlBeMbyikjCBT09GLRss/0jzhk9
KgzSJzwyqpzQowJ5xCWiXm0JelRw5eUxbm1dhJ4++BQw+Gs+AXr6oMyOpyT0
OaJnAEzPmk4TqwXoGcDukGp9nZPz0TOAgkR54QjPDj1DcPTedCx3zBY9Q9iy
hHHK+TOXFB9G6slSRrBljltA6XQOKT6MnG7yjGCeZWSyUaE1OTz5PK6XbwSa
TQnhT+JZpClHsZR60gi0V0719eSbkeLD7Y37YyNoPJBddEKJiR4NCPW5w3LX
jNGjQUPFyUKnbBp6NLjcaEdl+BuiRwNPN0b08UE99GiwrFHHS79TGz06BE6j
j4YbU9CjQ+HFpP01lzXQo0Oawj9bRuNnoUcH5kXWhXYVVfToQHOyjOAdmoGe
MVydI1Ju26xI1vzyjKG1RMR9VDoNPWOYwbZf0Wkri54xHFw7VtUhI42eMYzW
7fnvFYMpkcRjQEhA+FGLojGRxGOAY2i1gkXWqEjiMeBUy86/OpqHRRKPATfO
lK/KjxgUSTwGtLh6JFU5DaBnAsHjY05fKvvQM4EdI8JPVf696JlAZ0Z61f6g
HvRMQOnuRq9FVV3omUDv20h5NcFb9JhwrbB756rSdvSYYLiz5XjMtFb0mHB2
G+lwsqEZPSYU3qke8h18jh4TutVmL7gU9RQ9U9DvchuqnduEnilkjdzya01+
hJ4p0Pb7yDaqPUDPFO76hIyXyNehZwqHHvm/cvC9h54ZtPsFeZZPkuiZAS8x
ZETmRRV6ZhBfHvPbUuvb6JmBQvTGw6zvN9EzA6/gbUSoyQ30zMGNYRVjceEq
euZQXPZnjMX3y+iZA+x9Jew0voieOfw0nXR3uF+Enjk8v91y+Z9n59CzgP7M
2jSt3wrRs4CCkUCTxP4z6FmAWeTp+B9DuehZwMlw9dOOscfRs4DeBrqvlCAb
PRboKL90qf3zCHosKNdmLLu6/hB6LHD2EP9vCjPQY8GOoXne8kqp6LHA3mG3
aHXnXvQs4ZvapLvAKBk9S/CfHu3+4OYu9CyBMu/+Kq05CehZAi9Wv4Oesh09
S+jx7Tj+1iUWPSt4tI+akLptC3pWsNU/ZDFDahN6VnBVNeVNSVkkelZwWNdr
7oq+cPSsgCpzzLWygI+eNdi8v+9ytSYEPWtoEPE66h2D0LOGdz5stRzdAPSs
YUTl3GS/kx961lBAo9pd+OyNng1MHbiTpC6zGj0bCDnnuykyxhM9G5hLUeva
tM0NPRvIUdY7/fHocvTE77NS531kO4vuu4onHCk2RF+53xfmsEQU9O/4pyN+
Tl0r5/vHQtFYonhi4rGh7X3TgEKDo+iotnhiWskGqiPME7y2F1lfy+sv4rMh
Mqr0okGUncTbxQb7hwoardG2Eu8EGwZizbv9nnEk3nU2HDSy+eGtbSPxHrMh
+ezMiDYDlsTrYQOzi5XlXmSKfRwg8zWW6RcwsI8D/KOGuU8madjHgX2JuSp5
QYbYx4ESyq1YeoAe9nFg4uzL5vG22djHgYqOhrjQJk3s44BxgvvL20x17ONA
+/lphrHFqtjHAWWtDUtScmdgHwcSc16XczQUsY8LNRcEUulTctjHhRQTLVGd
mwz2cWFU/cPo5Oef1ZI+LpisqKC8bx6vlvRx4crYRHyx8/dqSR8XzA0r24wt
R6olfVxwo7xXjIgdrJb0cUHtmqswTmdA4j3mwo2sHN5bjT6J18MF+xWZE807
P0g8KR5w1gZsPeD7TuLp8MCxnp0+lNdZPf6rjwe5/eszuhw6sI8H6rmVuk/d
X2MfD1gP7z2fUfYK+8Re51iW/L4X2McDKjMi5WDtU4l3nQex9ucvhQU0YR8P
2sdv7h9Of4R9PNgZ8ZHY3F1f/T/OfeTD
          "]]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          Dashing[0.01], 
          RGBColor[1, 0.5, 0], 
          Thickness[0.005]], 
         Line[CompressedData["
1:eJw11nk41NsfB3ARFSIM2bJvYwaztCjy/aAsj0pNubJmDFpRJNtjCXUrFaFS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          "]]}}}, {}, {}, {}, {}}, {
     Frame -> True, FrameStyle -> {{
         Thickness[Large], 
         Thickness[Large]}, {
         Thickness[Large], 
         Thickness[Large]}}, FrameTicksStyle -> Directive[
        GrayLevel[0], Large], FrameLabel -> {
        Style["r (fm)", FontSize -> 32, 
         GrayLevel[0]], 
        Style["\!\(\*SubscriptBox[\(V\), \(N\)]\)(r)", FontSize -> 32, 
         GrayLevel[0]]}, DisplayFunction -> Identity, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.02]}}, AxesOrigin -> {0, 0}, 
      PlotRange -> {{0, 19.910000000000004`}, {-194.85359621254244`, 0}}, 
      PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
      Identity, AspectRatio -> GoldenRatio^(-1), Axes -> {True, True}, 
      AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
      Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 19.910000000000004`}, {-194.85359621254244`, 0}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[0.005]], 
        Directive[
         PointSize[0.007333333333333334], 
         AbsoluteThickness[1.6], 
         Dashing[0.01], 
         RGBColor[1, 0.5, 0], 
         Thickness[0.005]]}, {
        Style["WSG Potential", FontSize -> 32, 
         GrayLevel[0]], 
        Style["M3Y Potential", FontSize -> 32, 
         GrayLevel[0]]}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}}, 
       Joined -> {True, True}, LabelStyle -> {}, LegendLayout -> "Column"]], {
     0.15, 0.8}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.731645117340139*^9, {3.7316452148489037`*^9, 3.7316452368297977`*^9}, {
   3.7316453484385366`*^9, 3.731645448994137*^9}, 3.731645590536696*^9, 
   3.731645652241641*^9, 3.731645886165834*^9, 3.731645936602816*^9, 
   3.731645991921678*^9, 3.731646028348709*^9, 
   3.731646069226557*^9},ExpressionUUID->"a6ca5811-6c83-488f-869f-\
7754e081a45e"]
}, Open  ]]
},
WindowSize->{1440, 771},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 200, 5, 30, "Input",ExpressionUUID->"01149ef4-f8e8-4541-b017-d4d447688932"],
Cell[761, 27, 975, 28, 115, "Input",ExpressionUUID->"bd90d99d-a9f7-4368-b9a8-43fb3d340492"],
Cell[1739, 57, 1288, 41, 159, "Input",ExpressionUUID->"14a7efbf-6d1b-48eb-90c9-45ac5ddb15e1"],
Cell[CellGroupData[{
Cell[3052, 102, 1245, 33, 48, "Input",ExpressionUUID->"8f10bb11-aa21-4286-b2a1-6046cd802c8d"],
Cell[4300, 137, 455, 10, 42, "Message",ExpressionUUID->"0a07f0eb-14eb-4d0a-a931-4a5ec340ae35"],
Cell[4758, 149, 455, 10, 42, "Message",ExpressionUUID->"32e93681-d8dc-4478-943e-4a7c7c1b1e07"],
Cell[5216, 161, 455, 10, 42, "Message",ExpressionUUID->"4921e06a-928b-4262-b660-f93f8ad71523"],
Cell[5674, 173, 1017, 18, 96, "Message",ExpressionUUID->"14e9800d-b011-404b-93b3-e33fd8175489"],
Cell[6694, 193, 453, 10, 42, "Message",ExpressionUUID->"425476be-3697-47da-ad0e-68c7c5d1cb2e"],
Cell[7150, 205, 1016, 18, 96, "Message",ExpressionUUID->"50176f73-54f9-4966-a8f0-fc9497723cd4"],
Cell[8169, 225, 453, 10, 42, "Message",ExpressionUUID->"206dc510-a6c0-444d-b98e-248c85ef0eb0"],
Cell[8625, 237, 1017, 18, 96, "Message",ExpressionUUID->"e44f7b59-35e3-4f7b-958c-3c064376b516"],
Cell[9645, 257, 453, 10, 42, "Message",ExpressionUUID->"75062cfa-f6f7-4324-a2b7-d711ad074887"],
Cell[10101, 269, 455, 10, 42, "Message",ExpressionUUID->"895814ce-e614-4d36-aac0-f40b739f1ba8"],
Cell[10559, 281, 1017, 18, 70, "Message",ExpressionUUID->"3698d218-3c8a-4df2-a470-a4d1a8a0220e"],
Cell[11579, 301, 1019, 18, 70, "Message",ExpressionUUID->"b8779b2e-844f-4ed9-8daa-36332ca48757"],
Cell[12601, 321, 1018, 18, 70, "Message",ExpressionUUID->"e92eb76f-4c26-4a54-82ca-2ef33f9f4bd6"],
Cell[13622, 341, 453, 10, 70, "Message",ExpressionUUID->"fd7a26fa-05c9-4bf1-bbbe-9eba9515827f"],
Cell[14078, 353, 453, 10, 70, "Message",ExpressionUUID->"80b1227e-0780-496d-a187-61f11d8e5a96"],
Cell[14534, 365, 453, 10, 70, "Message",ExpressionUUID->"c0842566-db80-4d9f-ac03-636d2d123e9f"],
Cell[14990, 377, 1018, 18, 70, "Message",ExpressionUUID->"bc721349-fced-4eef-81a4-98a228dfa268"],
Cell[16011, 397, 1020, 18, 70, "Message",ExpressionUUID->"d7790060-2246-4349-bd78-483db608da4b"],
Cell[17034, 417, 1019, 18, 70, "Message",ExpressionUUID->"6eb9c992-9920-4107-9377-d19b720eed95"],
Cell[18056, 437, 429, 10, 70, "Message",ExpressionUUID->"4b3f8d41-0457-4a33-b113-52ea11a25a26"],
Cell[18488, 449, 453, 10, 70, "Message",ExpressionUUID->"41605a98-ae61-4db3-8d66-3a1ebac69a85"],
Cell[18944, 461, 430, 10, 70, "Message",ExpressionUUID->"d4d869a8-950a-499b-9b98-a0acf0cf7235"],
Cell[19377, 473, 453, 10, 70, "Message",ExpressionUUID->"6e930b63-0806-4c35-9ccc-9a83bccc0bbc"],
Cell[19833, 485, 1015, 17, 70, "Message",ExpressionUUID->"f8dd902d-53d4-49cb-8415-03cf0dc9ed6d"],
Cell[20851, 504, 1017, 18, 70, "Message",ExpressionUUID->"36f8ba1a-5586-45ce-b0d3-80ab0e65fcf6"],
Cell[21871, 524, 429, 10, 70, "Message",ExpressionUUID->"36ab332d-8e93-4c33-90e3-3606853c4285"],
Cell[22303, 536, 1017, 18, 70, "Message",ExpressionUUID->"bde05654-8ef7-4012-aee2-be0c15f67cb8"],
Cell[23323, 556, 453, 10, 70, "Message",ExpressionUUID->"d0813fba-7db0-4580-99c1-af9b4010a128"],
Cell[23779, 568, 430, 10, 70, "Message",ExpressionUUID->"0eaed82b-23a0-4a10-bfb3-6ca6891af694"],
Cell[24212, 580, 455, 10, 70, "Message",ExpressionUUID->"96a696b8-4881-4228-ac54-6c5ca04cabff"],
Cell[24670, 592, 430, 10, 70, "Message",ExpressionUUID->"28ece540-1386-496e-8105-98bedb28517a"],
Cell[25103, 604, 453, 10, 70, "Message",ExpressionUUID->"56f4af03-ca51-4704-9e1f-e33eb29ffdef"],
Cell[25559, 616, 455, 10, 70, "Message",ExpressionUUID->"6c89fae7-aaa1-4d46-89ae-d400339a1728"],
Cell[26017, 628, 1019, 18, 70, "Message",ExpressionUUID->"ba5d42b8-a803-4176-b115-d58cab6eba15"],
Cell[27039, 648, 1020, 18, 70, "Message",ExpressionUUID->"f61f33fb-0d86-47af-b5ae-7e77a7de6f92"],
Cell[28062, 668, 429, 10, 70, "Message",ExpressionUUID->"f24c9569-95f2-4f89-887d-9e2dffe27742"],
Cell[28494, 680, 453, 10, 70, "Message",ExpressionUUID->"d5d3149e-9a7d-486f-9894-087728747721"],
Cell[28950, 692, 430, 10, 70, "Message",ExpressionUUID->"592640de-278e-4a09-9802-723e016ae06c"],
Cell[29383, 704, 1017, 18, 70, "Message",ExpressionUUID->"807ec43b-ba00-4a41-b430-d5b054f78b2a"],
Cell[30403, 724, 431, 10, 70, "Message",ExpressionUUID->"96770007-aa78-49c9-aa28-e7ec45aefbfe"],
Cell[30837, 736, 1019, 18, 70, "Message",ExpressionUUID->"59b648e5-8e32-4544-8f68-1270bfeb88e2"],
Cell[31859, 756, 1019, 18, 70, "Message",ExpressionUUID->"53fd2a74-a0ef-44f9-995c-bbbf65645a5e"],
Cell[32881, 776, 453, 10, 70, "Message",ExpressionUUID->"91698acb-108a-4a33-8068-fd270fa462ff"],
Cell[33337, 788, 432, 10, 70, "Message",ExpressionUUID->"64cd0a26-2661-4831-9c1c-3e4a96102ee0"],
Cell[33772, 800, 455, 10, 70, "Message",ExpressionUUID->"997d4310-96b2-4f94-ac50-e0ac7079e3fe"],
Cell[34230, 812, 1020, 18, 70, "Message",ExpressionUUID->"004cab4d-c767-4f66-95e4-d373dd298c47"],
Cell[35253, 832, 429, 10, 70, "Message",ExpressionUUID->"a904a6db-2e59-48a8-b19d-35472ffe63e4"],
Cell[35685, 844, 1017, 18, 70, "Message",ExpressionUUID->"66944c49-74f2-4cfd-93cd-239cafa5d54b"],
Cell[36705, 864, 1018, 18, 70, "Message",ExpressionUUID->"1c903d7b-e108-4833-9a3d-90c21468939e"],
Cell[37726, 884, 429, 10, 70, "Message",ExpressionUUID->"6ea700b7-5d6e-43f7-b303-123ed1a55e9d"],
Cell[38158, 896, 453, 10, 70, "Message",ExpressionUUID->"3edd1f59-96d6-4841-8764-a867ac692c7a"],
Cell[38614, 908, 1016, 18, 70, "Message",ExpressionUUID->"f26675c1-f05b-4d26-9584-8048df46ebc8"],
Cell[39633, 928, 453, 10, 70, "Message",ExpressionUUID->"1236987d-cbf2-4d54-b1b6-c2807f0691af"],
Cell[40089, 940, 430, 10, 70, "Message",ExpressionUUID->"8ff40e13-59d8-4a6b-9530-709b842b7e54"],
Cell[40522, 952, 1018, 18, 70, "Message",ExpressionUUID->"5a9f1809-3f8e-4607-88c4-5ce0c36bd24f"],
Cell[41543, 972, 453, 10, 70, "Message",ExpressionUUID->"2fc3cbae-8a29-471d-a620-f31b83178f53"],
Cell[41999, 984, 1017, 18, 70, "Message",ExpressionUUID->"249cc404-f9e2-47b7-8807-2982458bc443"],
Cell[43019, 1004, 429, 10, 70, "Message",ExpressionUUID->"d4fe014f-e588-4f17-a960-0ef6d502ac1f"],
Cell[43451, 1016, 1018, 18, 70, "Message",ExpressionUUID->"91fb0ee8-c66d-48de-a7d9-ab02812a3f3c"],
Cell[44472, 1036, 455, 10, 70, "Message",ExpressionUUID->"bd3fb2e0-41db-45e8-a63f-0c42b6cc6f25"],
Cell[44930, 1048, 430, 10, 70, "Message",ExpressionUUID->"0a9df3e0-cc97-4085-8cdb-127115651e7d"],
Cell[45363, 1060, 1021, 18, 70, "Message",ExpressionUUID->"9c742d86-0083-4fa8-9384-ff3fe4fcfb7f"],
Cell[46387, 1080, 429, 10, 70, "Message",ExpressionUUID->"36028d5b-5617-4b8a-a30d-0111dd1acc50"],
Cell[46819, 1092, 21807, 605, 70, "Output",ExpressionUUID->"3a9720d0-de98-43c7-8bc3-14734a18abe9"]
}, Closed]],
Cell[68641, 1700, 480, 15, 26, "Input",ExpressionUUID->"ac3af7f0-9a8f-4a1b-bf4e-7470835b3daa"],
Cell[69124, 1717, 857, 29, 80, "Input",ExpressionUUID->"3d42cbbc-36e8-4d3b-bc1f-7b94c3c852db"],
Cell[CellGroupData[{
Cell[70006, 1750, 468, 12, 30, "Input",ExpressionUUID->"47369650-4b1d-4b7f-a183-cb556991f976"],
Cell[70477, 1764, 9734, 204, 333, "Output",ExpressionUUID->"01acd9d8-87fd-4c98-b52a-78dd873a49d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80248, 1973, 3372, 86, 136, "Input",ExpressionUUID->"9298ecc8-6cc5-49a9-8e25-0ad616e05f43"],
Cell[83623, 2061, 27318, 544, 816, "Output",ExpressionUUID->"a6ca5811-6c83-488f-869f-7754e081a45e"]
}, Open  ]]
}
]
*)


